Schur polynomials twisted by roots of unity and reciprocal pairs: exactly three factors, and where they vanish

Let $\mu_t$ be the full set of $t$-th roots of unity. Adjoining $r$ free reciprocal pairs gives a two-parameter family of alphabets; we settle three parts of it. At $r=1$, for every $t\ge2$ and every $\lambda$ with at most $t+2$ parts, $s_\lambda(\mu_t,z,z^{-1})$ is a signed product of exactly three factors over a fixed denominator, or zero, the arguments read off core and quotient. What it sees of $\lambda$ is a multiset of three integers and a sign, and exactly that: two partitions of any sizes share a nonzero value if and only if they agree on that datum. The proof is a Laplace expansion along the $t$ frozen rows with one cancellation lemma, and delivers the sign, of which Littlewood's is one factor. At $t=2$ and every $r$, $s_\lambda(1,-1,z_1^{\pm1},\dots,z_r^{\pm1})$ vanishes exactly when the beta set has constant parity or $\lambda$ is self-complementary of odd width; that direction is a corollary of complementation over an index family of Ayyer and Behrend, the converse an extremal argument in the degree filtration, modulo one rigidity theorem for Schur products. Equivalently: exactly those $V_\lambda$ restrict to $O(N,\mathbb{C})$ $\det$-stably. At odd $t$ and every $r$ it vanishes exactly when a residue class is absent, at no external cost. And for every $t$ and $r$, a reflection of the beta set's excess part with one increment hitting its centre forces vanishing. Three consequences of the first. A vanishing criterion: an empty residue class, or two distinguished classes concentric as intervals, the second only for even $t$. An extension of Ayyer-Kumari's independence criterion: on the reciprocal locus it acquires one further family, classified by core and quotient. And at $t=2$ a $(-1)$-enumeration of plane partitions in a box refined by a parameter that stays free. The factorization is isolated: it fails under each of four deformations of the alphabet, for one reason.

==> anc/AUDIT_ALL.sage <==
# ONE PASS over every load-bearing formula of the session, re-derived from scratch.
#
# Nothing here reuses an earlier script's output. Each claim is rebuilt from its own definition and
# checked against an independently computed object. A claim that is not checked here is not claimed.
#
# Carles Marin + Claude (AI assistant).  2026-07-30.

FAIL = {}
def rec(name, bad, n):
    FAIL[name] = (bad, n)
    print("  %-58s %6d checks  %s" % (name, n, "OK" if bad == 0 else "FAIL x%d" % bad))

# ---------- the object, defined once, from the bialternant ----------
def obj(lam, r, ring=None, alpha=None):
    N = 2 * r + 2
    if ring is None:
        ring = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
        alpha = [ring(1), ring(-1)]
        for z in ring.gens():
            alpha += [z, z**-1]
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return ring(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(ring, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in alpha)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: ring(0) if k < 0 else h[k]
    return matrix(ring, N, N, lambda i, j: H(L[i] - i + j)).det()

print("FORMULA AUDIT -- every load-bearing claim, rebuilt and rechecked\n")

# ---------- 1. the PUBLISHED r=1 closed form: eps * chi_a chi_b chi_c ----------
# beta = lam + rho, E = even part, O = odd part.  e=o=2: E={p>q}, O={s>t}
#   spins a=(p-q)/2-1, b=(s-t)/2-1, c=|p+q-s-t|/2-1 ; chi_k(z) = (z^{k+1}-z^{-k-1})/(z-1/z)
R1 = LaurentPolynomialRing(QQ, 'z'); z1 = R1.gen()
A1 = [R1(1), R1(-1), z1, z1**-1]
def chi(k):
    if k < 0:
        return R1(0)
    return sum(z1**(k - 2 * j) for j in range(k + 1))
bad = n = 0
for S in range(0, 22):
    for lam in Partitions(S, max_length=4):
        L = list(lam) + [0] * (4 - len(lam))
        beta = [L[i] + (3 - i) for i in range(4)]
        E = sorted([b for b in beta if b % 2 == 0], reverse=True)
        O = sorted([b for b in beta if b % 2 == 1], reverse=True)
        if len(E) != 2 or len(O) != 2:
            continue
        p, q = E; ss, t = O
        a = (p - q) // 2 - 1; b = (ss - t) // 2 - 1; c = abs(p + q - ss - t) // 2 - 1
        pred = chi(a) * chi(b) * chi(c)
        got = obj(lam, 1, R1, A1)
        n += 1
        if got != pred and got != -pred:
            bad += 1
rec("1. published r=1 closed form  eps*chi_a chi_b chi_c (2-2 split)", bad, n)

# ---------- 2. branch (a): all beta one parity => 0, via the squared alphabet ----------
bad = n = 0
for r in [1, 2, 3]:
    N = 2 * r + 2
    for S in range(0, 15):
        for lam in Partitions(S, max_length=N):
            L = list(lam) + [0] * (N - len(lam))
            beta = [L[i] + (N - 1 - i) for i in range(N)]
            if len(set(x % 2 for x in beta)) != 1:
                continue
            n += 1
            if obj(lam, r) != 0:
                bad += 1
rec("2. branch (a): constant-parity beta => object = 0", bad, n)

# ---------- 3. branch (b): lam self-complementary of ODD width => 0 ; EVEN width => != 0 ----------
bad = n = badc = nc = 0
for r in [1, 2, 3]:
    N = 2 * r + 2
    for S in range(0, 19 - 2 * r):
        for lam in Partitions(S, max_length=N):
            L = list(lam) + [0] * (N - len(lam))
            if len(L) != N:
                continue
            w = L[0] + L[N - 1]
            if not all(L[i] + L[N - 1 - i] == w for i in range(N)):
                continue
            beta = [L[i] + (N - 1 - i) for i in range(N)]
            if len(set(x % 2 for x in beta)) == 1:
                continue                      # branch (a), covered above
            if w % 2 == 1:
                n += 1
                if obj(lam, r) != 0:
                    bad += 1
            else:
                nc += 1
                if obj(lam, r) == 0:
                    badc += 1
rec("3. branch (b): self-complementary, ODD width  => object = 0", bad, n)
rec("3b. CONTROL: self-complementary, EVEN width  => object != 0", badc, nc)

# ---------- 4. the criterion, BOTH directions ----------
import random
random.seed(int(7))
bad = n = 0
for r, NMAX in [(1, 20), (2, 16), (3, 13)]:
    N = 2 * r + 2
    for S in range(0, NMAX + 1):
        for lam in Partitions(S, max_length=N):
            L = list(lam) + [0] * (N - len(lam))
            beta = [L[i] + (N - 1 - i) for i in range(N)]
            ba = len(set(x % 2 for x in beta)) == 1
            w = L[0] + L[N - 1] if len(L) == N else None
            sc = (len(L) == N and w % 2 == 1 and
                  all(L[i] + L[N - 1 - i] == w for i in range(N)))
            n += 1
            if (ba or sc) != (obj(lam, r) == 0):
                bad += 1
rec("4. criterion  (a) or (b)  <=>  object = 0,  r=1,2,3", bad, n)

# ---------- 5. the complementation identity  s_{lam-hat}(A) = (-1)^c * (-1) * s_lam(A) ----------
bad = n = 0
for r in [1, 2]:
    N = 2 * r + 2
    for S in range(0, 13 - 2 * r):
        for lam in Partitions(S, max_length=N):
            L = list(lam) + [0] * (N - len(lam))
            if len(L) != N:
                continue
            v = obj(lam, r)
            for w in range(L[0], L[0] + 3):
                if any(x > w for x in L):
                    continue
                hh = [w - L[N - 1 - i] for i in range(N)]
                c = w + N - 1
                n += 1
                if obj(hh, r) != (-1)**c * (-1) * v:
                    bad += 1
rec("5. complementation  s_{lam^}(A) = (-1)^c (-1) s_lam(A)", bad, n)

# ---------- 6. Phi_A anti-self-reciprocal, middle coefficient 0 ----------
bad = n = 0
for r in [1, 2, 3]:
    N = 2 * r + 2
    F = FractionField(PolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)]))
    Px = PolynomialRing(F, 'x'); x = Px.gen()
    A = [F(1), F(-1)]
    for zz in F.gens():
        A += [zz, 1 / zz]
    Phi = prod(x - a for a in A)
    co = [Phi[k] for k in range(N + 1)]
    n += 1
    if not (all(co[k] == -co[N - k] for k in range(N + 1)) and co[N // 2] == 0):
        bad += 1
rec("6. Phi_A anti-self-reciprocal, middle coefficient zero", bad, n)

# ---------- 7. (SP): object = 0  <=>  a sparse multiple of Phi_A supported in beta exists -------
bad = n = 0
for r in [1, 2]:
    N = 2 * r + 2
    F = FractionField(PolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)]))
    Px = PolynomialRing(F, 'x'); x = Px.gen()
    A = [F(1), F(-1)]
    for zz in F.gens():
        A += [zz, 1 / zz]
    Phi = prod(x - a for a in A)
    co = [Phi[k] for k in range(N + 1)]
    for S in range(0, 13 - 2 * r):
        for lam in Partitions(S, max_length=N):
            L = list(lam) + [0] * (N - len(lam))
            beta = [L[i] + (N - 1 - i) for i in range(N)]
            b1 = beta[0]; D = b1 - N
            if D < 0:
                continue
            offs = [e for e in range(0, b1 + 1) if e not in beta]
            M = matrix(F, len(offs), D + 1)
            for i, e in enumerate(offs):
                for t in range(D + 1):
                    k = e - t
                    M[i, t] = co[k] if 0 <= k <= N else F(0)
            n += 1
            if (M.rank() < D + 1) != (obj(lam, r) == 0):
                bad += 1
rec("7. (SP) sparse-multiple form <=> vanishing", bad, n)

# ---------- 8. d'Ocagne for the Chebyshev-like S_n ----------
Rc = PolynomialRing(QQ, 'c'); cc = Rc.gen()
_S = [Rc(0), Rc(1)]
for k in range(2, 70):
    _S.append(cc * _S[k - 1] - _S[k - 2])
Sv = lambda k: _S[k] if k >= 0 else -_S[-k]
bad = n = 0
for b in range(1, 32):
    for bp in range(0, b):
        n += 1
        if Sv(b) * Sv(bp - 1) - Sv(bp) * Sv(b - 1) != -Sv(b - bp):
            bad += 1
rec("8. d'Ocagne  S_b S_{b'-1} - S_{b'} S_{b-1} = -S_{b-b'}", bad, n)
n2 = sum(1 for k in range(1, 40))
rec("8b. deg_c S_n = n-1", sum(1 for k in range(1, 40) if Sv(k).degree() != k - 1), n2)

# ---------- 9. reflection stability of the sparse locus ----------
bad = n = 0
for r in [1, 2]:
    N = 2 * r + 2
    F = FractionField(PolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)]))
    Px = PolynomialRing(F, 'x'); x = Px.gen()
    A = [F(1), F(-1)]
    for zz in F.gens():
        A += [zz, 1 / zz]
    Phi = prod(x - a for a in A)
    for D in range(0, 5):
        M = D + N
        for _ in range(12):
            coeffs = [F(int(random.randint(-3, 3))) for _ in range(D + 1)]
            if all(c == 0 for c in coeffs):
                continue
            Rp = Px(coeffs)
            P = Rp * Phi
            Rstar = Px([Rp[D - t] for t in range(D + 1)])
            Pstar = Px([P[P.degree() - t] for t in range(P.degree() + 1)]) if P != 0 else Px(0)
            n += 1
            # (R Phi)^{*M} = R^{*D} * (-Phi)  as polynomials, when deg(R) = D
            if Rp[D] != 0 and Pstar != -(Rstar * Phi):
                bad += 1
rec("9. reflection: (R Phi)^{*M} = R^{*D} (-Phi)", bad, n)

print("\n" + "=" * 74)
tot_bad = sum(v[0] for v in FAIL.values()); tot_n = sum(v[1] for v in FAIL.values())
print("TOTAL: %d checks, %d failures" % (tot_n, tot_bad))
for k, v in FAIL.items():
    if v[0]:
        print("   FAILED:", k)


==> anc/AUDIT_FORMULAS.py <==
# -*- coding: utf-8 -*-
"""Every displayed formula of the paper, checked against its own definitions.

The other checkers ask whether the NUMBERS in the text appear in an archived run. None of them asks
whether the FORMULAS are true. This does, one line per formula, evaluating both sides from the
definitions at numeric points: a sign convention or a stray constant is exactly what survives every
other check.

Nothing here imports the paper's closed forms; s_lambda is always the bialternant and h_j is always
read off the generating function, so a shared wrong assumption cannot hide.

Authors: Carles Marin, Claude (AI assistant)."""
import itertools
import sys

from mpmath import mp, mpc, mpf, exp, matrix, det, sqrt

mp.dps = 30
TOL = mpf(10) ** -18
Z = mpc("1.31", "0.23")


# ----------------------------------------------------------------- basics
def partitions(n, k):
    if n == 0:
        yield ()
        return
    if k == 0:
        return
    for first in range(n, 0, -1):
        for rest in partitions(n - first, k - 1):
            if not rest or rest[0] <= first:
                yield (first,) + rest


def beta_of(lam, N):
    lam = list(lam) + [0] * N
    return [lam[j] + N - 1 - j for j in range(N)]


def schur(lam, alpha):
    """s_lambda(alpha) from the bialternant, for any alphabet of distinct letters."""
    N = len(alpha)
    b = beta_of(lam, N)
    num = matrix(N, N)
    den = matrix(N, N)
    for i in range(N):
        for j in range(N):
            num[i, j] = alpha[i] ** b[j]
            den[i, j] = alpha[i] ** (N - 1 - j)
    return det(num) / det(den)


def h(j, alpha):
    """complete homogeneous h_j(alpha) by expanding prod 1/(1 - x q) to order j."""
    if j < 0:
        return mpc(0)
    coef = [mpc(1)] + [mpc(0)] * j
    for x in alpha:
        for i in range(1, j + 1):
            coef[i] = coef[i] + x * coef[i - 1]
    return coef[j]


def cofactor_det(M):
    """exact cofactor expansion: mpmath's LU det fails on the singular matrices that occur here."""
    n = len(M)
    if n == 0:
        return mpc(1)
    if n == 1:
        return M[0][0]
    tot = mpc(0)
    for j in range(n):
        if M[0][j] != 0:
            minor = [row[:j] + row[j + 1:] for row in M[1:]]
            tot += ((-1) ** j) * M[0][j] * cofactor_det(minor)
    return tot


def skew(lam, nu, alpha, n=None):
    """s_{lam/nu}(alpha) by Jacobi-Trudi."""
    n = n or max(len(lam), len(nu))
    if n == 0:
        return mpc(1)
    lam = list(lam) + [0] * n
    nu = list(nu) + [0] * n
    return cofactor_det([[h(lam[i] - nu[j] - i + j, alpha) for j in range(n)] for i in range(n)])


def mu(t):
    return [exp(2j * mp.pi * k / t) for k in range(t)]


def core_and_sigma(lam, t, N):
    """(is lambda a t-core-free shape i.e. core empty, sgn(sigma)) from beta."""
    b = beta_of(lam, N)
    # remove t-hooks: repeatedly lower a beta number by t into a free slot
    cur = sorted(b, reverse=True)
    changed = True
    while changed:
        changed = False
        for i, x in enumerate(cur):
            if x >= t and (x - t) not in cur:
                cur[i] = x - t
                cur.sort(reverse=True)
                changed = True
                break
    core_empty = (cur == list(range(N - 1, -1, -1)))
    order = []
    for a in range(t):
        order += [j for j, x in enumerate(b) if x % t == a]
    sg = 1
    for i in range(len(order)):
        for j in range(i + 1, len(order)):
            if order[i] > order[j]:
                sg = -sg
    return core_empty, sg


def f(u):
    return Z ** u - Z ** (-u)


CHECKED = []


def report(name, ok, bad, extra=""):
    flag = "ok" if bad == 0 else "*** %d FAIL ***" % bad
    print("  %-46s %5d checked   %s%s" % (name, ok + bad, flag, extra))
    CHECKED.append(ok + bad)
    return bad


# ----------------------------------------------------------------- the audit
if __name__ == "__main__":
    total = 0

    # (2.1) Littlewood: s_lambda(mu_t) = (-1)^{C(t,2)} sgn(sigma) on the t-cores, else 0
    ok = bad = 0
    for t in range(2, 7):
        for n in range(0, 13):
            for lam in partitions(n, t):
                got = schur(lam, mu(t))
                ce, sg = core_and_sigma(lam, t, t)
                want = ((-1) ** (t * (t - 1) // 2)) * sg if ce else 0
                (ok, bad) = (ok + 1, bad) if abs(got - want) < TOL else (ok, bad + 1)
    total += report("[thm:LR]        Littlewood's evaluation, sign included", ok, bad)

    # (2) the interval reading: d1 = |A|, d2 = |B|, d3 = 2|centre A - centre B|
    ok = bad = 0
    for t in range(2, 8):
        for n in range(0, 14):
            for lam in partitions(n, t + 2):
                N = t + 2
                b = beta_of(lam, N)
                cls = {}
                for x in b:
                    cls.setdefault(x % t, []).append(x)
                if len(cls) < t:
                    continue
                big = sorted((v for v in cls.values() if len(v) >= 2), key=lambda v: -v[0])
                if len(big) == 1:
                    p, q, r = sorted(big[0], reverse=True)
                    A, B = [p, q], [q, r]
                else:
                    A, B = sorted(big, key=lambda v: v[0] % t)
                d1, d2 = A[0] - A[1], B[0] - B[1]
                d3 = abs(A[0] + A[1] - B[0] - B[1])
                cA, cB = mpf(A[0] + A[1]) / 2, mpf(B[0] + B[1]) / 2
                good = (d1 == abs(A[0] - A[1]) and d2 == abs(B[0] - B[1])
                        and d3 == 2 * abs(cA - cB))
                (ok, bad) = (ok + 1, bad) if good else (ok, bad + 1)
    total += report("[eq:intervals]  the interval reading", ok, bad)

    # Lemma 4.2 (L2): det(x^{N-j}) = (-1)^{C(t,2)} V (z^t-1)(z^{-t}-1)(z-z^{-1})
    ok = bad = 0
    for t in range(2, 9):
        N = t + 2
        alpha = mu(t) + [Z, 1 / Z]
        D = matrix(N, N)
        for i in range(N):
            for j in range(N):
                D[i, j] = alpha[i] ** (N - 1 - j)
        V = mpc(1)
        for r in range(t):
            for rp in range(r + 1, t):
                V *= (mu(t)[rp] - mu(t)[r])
        want = ((-1) ** (t * (t - 1) // 2)) * V * (Z ** t - 1) * (Z ** (-t) - 1) * (Z - 1 / Z)
        (ok, bad) = (ok + 1, bad) if abs(det(D) - want) < TOL else (ok, bad + 1)
    total += report("[lem:L2]        the Vandermonde denominator", ok, bad)

    # Lemma 4.5 (a) and (b)
    ok = bad = 0
    for c in range(-4, 5):
        for p in range(0, 5):
            for q in range(0, 5):
                lhs = sum(e * n * f(c + e * p + n * q)
                          for e in (1, -1) for n in (1, -1))
                (ok, bad) = (ok + 1, bad) if abs(lhs - f(c) * f(p) * f(q)) < TOL else (ok, bad + 1)
    total += report("[lem:L5](a)     the four-term collapse", ok, bad)

    ok = bad = 0
    for u in range(-4, 5):
        for v in range(-4, 5):
            lhs = f(2 * u) - f(2 * u + 2 * v) + f(2 * v)
            (ok, bad) = (ok + 1, bad) if abs(lhs + f(u) * f(v) * f(u + v)) < TOL else (ok, bad + 1)
    total += report("[lem:L5](b)     the size-three collapse", ok, bad)

    # eq. (12): s_lambda(mu_t u B) = sum_nu s_{lambda/nu}(mu_t) s_nu(B)
    ok = bad = 0
    B = [Z, 1 / Z]
    for t in range(2, 6):
        N = t + 2
        for n in range(0, 10):
            for lam in partitions(n, N):
                got = schur(lam, mu(t) + B)
                tot = mpc(0)
                nus = set()
                for k in range(0, n + 1):
                    nus.update(partitions(k, 2))       # a set: partitions(0,k) already yields ()
                for nu in sorted(nus):
                    nul = list(nu) + [0, 0]
                    if any(nul[i] > (list(lam) + [0] * N)[i] for i in range(2)):
                        continue
                    tot += skew(lam, nu, mu(t), n=N) * schur(nu, B)
                (ok, bad) = (ok + 1, bad) if abs(got - tot) < TOL else (ok, bad + 1)
    total += report("[eq:threestep]  the splitting of the alphabet", ok, bad)

    # eq. (16): complementation on the reciprocal alphabet
    ok = bad = 0
    for r in (1, 2):
        N = 2 * r + 2
        zs = [mpc("1.17", "0.31"), mpc("0.93", "-0.44")][:r]
        A = [mpc(1), mpc(-1)] + [x for z in zs for x in (z, 1 / z)]
        for n in range(0, 12):
            for lam in partitions(n, N):
                lamp = list(lam) + [0] * N
                w = lamp[0] + lamp[N - 1]
                hat = tuple(w - lamp[N - 1 - i] for i in range(N))
                if any(hat[i] < 0 for i in range(N)) or list(hat) != sorted(hat, reverse=True):
                    continue
                c = w + N - 1
                lhs = schur(hat, A)
                rhs = ((-1) ** c) * (-1) * schur(lam, A)
                (ok, bad) = (ok + 1, bad) if abs(lhs - rhs) < TOL else (ok, bad + 1)
    total += report("[eq:compl]      the complementation identity", ok, bad)

    # eq. (17): d'Ocagne for the Chebyshev-like recurrence
    ok = bad = 0
    cst = Z + 1 / Z
    S = {0: mpc(0), 1: mpc(1)}
    for k in range(2, 40):
        S[k] = cst * S[k - 1] - S[k - 2]
    for k in range(1, 40):
        S[-k] = -S[k]
    for b_ in range(0, 20):
        for bp in range(0, 20):
            lhs = S[b_] * S[bp - 1] - S[bp] * S[b_ - 1]
            (ok, bad) = (ok + 1, bad) if abs(lhs + S[b_ - bp]) < TOL else (ok, bad + 1)
    total += report("[eq:docagne]    d'Ocagne for this recurrence", ok, bad)

    # eq. (23) in Section 10: the scalar caveat  s(1,-1,y,-1/y) = i^{|lam|} s(-i,i,w,1/w)
    ok = bad = 0
    y = mpc("1.19", "0.37")
    w = -1j * y
    for n in range(0, 13):
        for lam in partitions(n, 4):
            lhs = schur(lam, [mpc(1), mpc(-1), y, -1 / y])
            rhs = (1j ** sum(lam)) * schur(lam, [mpc(-1j), mpc(1j), w, 1 / w])
            (ok, bad) = (ok + 1, bad) if abs(lhs - rhs) < TOL else (ok, bad + 1)
    total += report("[eq:scalar]     the scalar caveat of the last conjecture", ok, bad)

    print("")
    print("TOTAL evaluations: %d over %d displayed formulas" % (sum(CHECKED), len(CHECKED)))
    print("TOTAL formula failures: %d" % total)
    sys.exit(1 if total else 0)


==> anc/README.md <==
# 🔢 Schur polynomials at a root-of-unity orbit and reciprocal pairs — scripts and data

Verification code and **saved output** for

> **Schur polynomials twisted by roots of unity and reciprocal pairs: exactly three factors, and where they vanish**
> Carles Marín

The object is the Schur polynomial at a full root-of-unity orbit together with one free reciprocal
pair,

```
Phi_t(lambda; z) = s_lambda( 1, zeta, ..., zeta^(t-1), z, 1/z ),    zeta = exp(2 pi i / t),
```

a polynomial in `N = t + 2` variables, and — for the zero locus — its several-pair generalization

```
Psi_r(lambda) = s_lambda( 1, -1, z_1, 1/z_1, ..., z_r, 1/z_r ),     N = 2r + 2.
```

The published rank-one case at `t = 2` is Part IV of the series,
[doi:10.5281/zenodo.21463000](https://doi.org/10.5281/zenodo.21463000), whose own scripts live in
[`schur-nonidentity-o4`](https://github.com/karlesmarin/schur-nonidentity-o4). This repository is the
general-`t` sequel and is kept separate so that each paper has one artifact.

## 📦 What is here

This repository carries the **scripts and their archived stdout**, not the paper. Every count the
paper's verification table quotes can be located in [`outputs/`](outputs) without running anything.

| | |
|---|---|
| **Group 1** — the evaluation and its sharpness | plain Python, needs only `mpmath` (plus `numpy`/`matplotlib` for figures) |
| **Group 2** — the zero locus for every `r` | Sage: exact multivariate Laurent rings and linear systems over `Q` |
| [`outputs/`](outputs) | full stdout of all **62** runs, 2026-07-30 to 2026-08-21 |

```bash
pip install mpmath numpy matplotlib     # group 1
python theorem_full.py

sage selfcomp_law.sage                  # group 2
```

## ✅ The load-bearing numbers

| what | script | result |
|---|---|---|
| **every displayed formula, against its definitions** | `AUDIT_FORMULAS.py` | **3297 evaluations over 9 formulas, 0 failures** |
| the evaluation, sign included | `theorem_full.py` | 959 exact, 476 zeros, **0 failures**; L4 724/724 |
| an independent second implementation | `law_control.py` | 959 / 476 / 0 along a different code path |
| Theorem 3.1 again, from the printed statement alone | `thm_main_independent.py` | **749 shapes, 0 failures**, sign included; decoy fails 35/133 |
| Proposition 3.10 the same way, both directions | `invariant_separates.py` | **676 shapes, 0 collisions**; decoy 104 |
| the sharpness controls (D3), (D4) | `falsify.py` | orbit 600/0, coset 383/**217**, free pair 200/**400** |
| the three arguments from the `t`-quotient | `d_from_quotient.py` | 2970/2970 |
| the short form of the sign (statement) | `sign_ayyer_idiom.py` | ordered **1496/1496**; 112 cells, 0 mixed |
| the short form of the sign (proof, step by step) | `sign_proof_check.py` | 1529 / 4000 / 1496 / 198, **0 failures** |
| the invariant is minimal, and the shift law | `invariant_minimal.py` | **75640 invariants, 0 collisions**; shift law 826/826, control fires at every even `t` |
| the sign of the extra family, both halves | `extra_sign.py` | 28 extras + 219 cores, **all +1**; `eps = -1` on 80 of 3038, so the claim is not vacuous |
| the concentric locus, in quotient coordinates | `concentric_locus.py` | 1331/1331; **0** concentric at odd `t`, 43 at even |
| the value is constant on each fibre of the invariant | `fig_fibres.py` | 860 + 883 partitions, worst spread **1e-37**; 121 invariants → **110** values at `t=4` |
| the second half of the involution, measured | `involution_runs.py` | max \|sigma\| = 1; **0 of 1406** runs break the alternation; 333/333 |
| the same, proved step by step | `alternation_proof.py` | 4823 / 4823 / 1341 / 217, **0 failures** |
| the vanishing criterion, both directions | `selfcomp_law.sage` | 9961 shapes, 318 vanishers, **0 false negatives, 0 false positives** |
| the converse at one pair | `close_X_r1.sage` | 14950 beta sets, **0 violations** |
| the converse inside Littlewood's range | `associates_witness.sage` | 372 witnesses, **0 failures** |
| the isolating-`mu` statement at `r = 2, 3` | `prove_W.sage` | 80 witnesses, **0 residue** |
| the core does not decide the vanishing | `core_vs_criterion.py` | 260 profiles, 0 profile→core clashes; 1338 shapes, **5 core classes carrying both behaviours** |
| the locus inside Littlewood's range | `pI_instrument_veredicto.sage` | **1** of 164, 494, 494 --- all three branch (b) of Thm 8.4 |
| whether the equality is refined by a statistic | `pI_instrument_asociadas.sage` | refined by the number of even parts; 1175 shapes outside the locus |
| everything in §8, rebuilt from the definitions | `AUDIT_ALL.sage` | **3414 checks, 0 failures** |
| the **proof** of the norm identity, step by step | `pI_L1_norma_probada.py` | the four sums are `2(a_i - b_j)` and none vanishes: **130/130** and **432/432**; `d3 = d1 + d2` in the size-three profile: **160/160** and **192/192**; the 20 excluded shapes are the concentric ones |
| the numerator lift, and why `J_lambda` is the wrong set | `pI_numerator_lift.py` | identity **329/329** and **791/791**; `F = 2\|U\|` in **309/329** and **791/791**, the 20 exceptions all with `Phi = 0`; `\|Phi\|_1` reaches **30** and **21** against at most 8 monomials |
| the requirement splits by weight space | `pI_toggle_espacios_de_peso.py` | **1696/1696** and **4074/4074**; unlifted the coefficients reach 7 and 3, so there it does not split |
| what the size-one weight spaces already force | `pI_toggle_esqueleto.py` | **398/398** and **1176/1176** on the sign and on the single torsion factor; three ansatzes fail |

## 🧪 Controls that are meant to fail

A test that cannot fail proves nothing, so three of these scripts print a deliberate negative:

- **`falsify.py`** applies the same identity to the coset alphabet and to a *free* (non-reciprocal)
  pair. It fails in 217 and 400 of 600 cases — the reciprocity hypothesis is doing work.
- **`sign_ayyer_idiom.py`** prints, before the real test, the same comparison with the two blocks in
  arbitrary order: **592 agree, 904 disagree**. `lambda11` and `sgn(a1+a2-b1-b2)` are each
  antisymmetric under exchanging the blocks, so their product is invariant while the candidate
  formula is not; without a rule fixing which block is `A` the right-hand side is not a function of
  `lambda` at all.
- **`sign_proof_check.py`** checks the three steps of the proof rather than its conclusion, so a
  disagreement can be localised: the parity count on random words, where it can fail; the resulting
  formula for `inv(w) - inv(b_S)`; and the arithmetic fact that closes it. Its own control repeats
  the middle step with the ordering hypothesis dropped, and it fails 904 of 1496 — the hypothesis
  enters the proof at exactly one point, and this is that point.
- **`invariant_minimal.py`** grades the same population by a deliberately lossy invariant, the
  SUM `d_1+d_2+d_3` with the sign instead of the multiset: it collides **75284 times of 75640**.
  And it re-runs the shift law with the exponent `(-1)^(t+1)` dropped, which agrees at odd `t`,
  where the law is trivial, and fails on every shape at even `t`, which is where it has content.
- **`extra_sign.py`** would be satisfied for free by a sign routine that always returned `+1`, so
  it reports how many two-row shapes in the same range carry `eps = -1`: **80 of 3038**. It also
  refutes a near-miss closed form for the inversion count, `2m^2 + j`, on all 21 members with
  `j > 0`, and confirms that no shape outside the two families satisfies the equality (0 of 2835).
- **`concentric_locus.py`** claims that the concentric branch is empty at odd `t`, which a script
  can satisfy by finding nothing anywhere. So it prints the even-`t` count on the same range next to
  it: **43**. A zero beside a zero would prove nothing.
- **`selfcomp_law.sage`** runs an even-width control: self-complementary shapes of *even* width, none
  of which vanishes. The parity hypothesis is load-bearing rather than decorative.

## ⚠️ Two cautions worth reading before you believe a number

**`close_X_r1.sage` contains an exploratory sub-check that does not hold**, and it prints roughly
4180 mismatches out of 6655. That sub-claim ("the 4×4 determinant is the signed sum of single `S`'s")
appears nowhere in the paper, and the script now says so on the line above it. The result the paper
rests on is the case analysis printed afterwards, whose ten buckets sum to 14950 with 0 violations.

**`prove_W.sage` uses a different range per `r`** — `run(1,12)`, `run(2,10)`, `run(3,9)` — so its
counts of non-standard labels, 33 / 14 / 0, are **not comparable across `r`**. A non-standard label
needs `|nu| >= 2r+3`, so the usable slack above that threshold is 7 / 3 / 0: the zero at `r = 3` is
the sweep stopping at the threshold, not the obstruction disappearing. Reading a trend off those
three numbers is a mistake, and it is one this repository made before catching it.

## 🧾 Sums, stated

A few table entries are sums of printed per-`r` lines rather than a single printed total. They are:

```
9961 = 2157 + 4542 + 3262     shapes scanned
 318 =  242 +   55 +   21     vanishers
 372 =   76 +  144 +  152     associate witnesses
14950 = the ten parity buckets of close_X_r1
 184 =   94 +   90            criterion vs exact object
 236 =  139 +   97            type-D labels reduced (unstable_closed; NOT the 97+67
                              of fig_reduction, which counts label classes per panel)
  80 =   55 +   25            isolating witnesses
  21 =   18 +    3            residual labels, reduced exactly
```

## 🔄 Regenerating everything

```bash
python _audit_group1.py     # group 1 -> _out/
bash _audit_table.sh        # group 2, inside a Sage container
bash _save_outputs.sh       # consolidate into outputs/
```

Sage runs in Docker if you would rather not install it:

```bash
docker run --rm -v "$PWD:/work" -w /work sagemath/sagemath:latest sage selfcomp_law.sage
```

## 📐 Conventions

`t` is the order of the root of unity and `z` is the free reciprocal variable. Much of the
surrounding literature uses `t` for the free variable; these scripts do not.

In `theorem_full.setup` the two distinguished residue classes are ordered **by column**, which is
what the proof of the main theorem needs. The short form of the sign instead needs them ordered **by
residue**. `lambda11` is antisymmetric under exchanging the two blocks, so it must be recomputed
after any reordering — reusing it is a silent sign error.

Determinants use Gaussian elimination with partial pivoting rather than `mpmath.det`, because the
singular case is the one that has to be scored rather than raised.

## 📄 Licence and authorship

Carles Marín, with Claude (Anthropic) as an AI research assistant. Released for verification and
reuse; if the scripts are useful in your own work, a citation of the preprint is welcome.


==> anc/README.txt <==
Ancillary material for

    "Schur polynomials twisted by roots of unity and reciprocal pairs: exactly three factors, and where they vanish"
    Carles Marin

Every numerical claim in the paper regenerates from these scripts, and the saved output of each run
is included in outputs/ so that any count in the verification table (Section 9) can be located
without running anything.

The material comes in two groups.

    GROUP 1  (Sections 3-7)   plain Python, needs only `mpmath`
                              (`numpy` and `matplotlib` for the figure scripts).
    GROUP 2  (Section 8)      Sage. These compute in exact Laurent rings over several variables and
                              solve linear systems over Q, which is what Sage is for.

    pip install mpmath numpy matplotlib          # group 1
    rm -f script.sage.py && sage script.sage     # group 2  -- see the warning below

Run them from this directory.

WARNING, and it cost us a wrong answer once. `sage script.sage` preparses the source into
`script.sage.py` and will happily re-run that cached copy: an edited .sage can produce, silently,
the output of the code it replaced -- identical byte for byte, so nothing looks wrong. Delete the
.sage.py first, every time. None of them ship with this paper for the same reason.

Section and statement numbers below refer to the paper these files accompany. What is collected here
is the scripts and their saved output, not the paper itself. The published rank-one case at t=2 is
Part IV, doi:10.5281/zenodo.21463000.

--------------------------------------------------------------------------------------------------
GROUP 1 -- THE EVALUATION AND ITS SHARPNESS  (plain Python)
--------------------------------------------------------------------------------------------------

theorem_full.py         Theorem 3.1 with its exact sign, and Lemmas 4.1-4.5 separately.
                        The bialternant is evaluated from scratch and compared against the closed
                        form; the sign is compared too, not only the magnitude.
                        -> 959 exact matches, 476 zeros, 0 failures; L4 724/724.   (Section 9)

law_control.py          An independent second implementation of the same check, written from the
                        statement of the theorem alone rather than from theorem_full.py. This is
                        the "two implementations along different code paths" of Section 9. It also
                        supplies the shared determinant and partition routines.
                        -> 959 / 476 / 0.

thm_main_independent.py A THIRD implementation of Theorem 3.1, written from the printed statement
                        alone: it reads the beta set, builds the bialternant at 60 digits and
                        compares against the closed form, sign included. It shares no code with
                        theorem_full.py or law_control.py. Its decoy forces eps=+1 and must fail.
                        -> 749 shapes over t=2..6, 0 failures; decoy fails 35 of 133. (Section 9)

invariant_separates.py  Proposition 3.10 the same way, in both directions: same datum => same
                        value, and same value => same datum. Its decoy drops the sign from the
                        datum and must then collide.
                        -> 676 non-vanishing shapes, 0 collisions; decoy 104.      (Section 9)

falsify.py              The controls (D3) and (D4) of Section 7: the same test applied to the coset
                        alphabet and to a free (non-reciprocal) pair.
                        -> orbit 600/0, coset 383/217, free pair 200/400.          (Sections 7, 9)

d_from_quotient.py      Proposition 3.4: the three arguments read off the t-quotient.
                        -> 2970/2970 in the two-class profile.                     (Section 3.1)

sign_ayyer_idiom.py     Proposition 3.11: the short form of the sign in the notation of [AK25].
                        Prints a CONTROL first -- the same comparison with the two blocks in
                        arbitrary order, which fails 592/904 and is meant to -- then the ordered
                        comparison, then the cell test. The control is what makes the ordering
                        hypothesis load-bearing.
                        -> control 592/904; ordered 1496/1496; 112 cells, 0 mixed.  (Section 3)

AUDIT_FORMULAS.py       The displayed FORMULAS rather than the counts. Every other script here checks
                        a claim about numbers; this one evaluates both sides of each displayed
                        identity at numeric points, straight from the definitions -- s_lambda is
                        always the bialternant and h_j always comes off the generating function --
                        so a wrong sign or a stray constant cannot survive by being shared with the
                        machinery that produced the tables. Covers Theorem 2.1 with its sign, the
                        interval reading, Lemmas 4.2 and 4.5, the splitting of the alphabet, the
                        complementation identity, d'Ocagne, and the scalar caveat of Section 10.
                        -> 3297 evaluations over 9 formulas, 0 failures.  (all sections)

alternation_proof.py    Proposition 6.4, one line per step of the PROOF rather than its conclusion:
                        the beta-form M_ij = [beta_i >= c_j][beta_i = c_j mod 2] of Jacobi-Trudi;
                        that sigma != 0 exactly when each parity class carries as many columns as
                        rows with segment lengths 1..size, which is why |sigma| <= 1; that k odd
                        admits no two consecutive nonzeros; and that consecutive nonzeros exchange
                        the two segment lengths, which is what leaves both block determinants alone
                        so that only the shuffle sign flips.
                        -> 4823 / 4823 / 1341 / 217, 0 failures.  (Section 6)

involution_runs.py      Proposition 6.4, second half: the cancellation across nu, at t = 2. For fixed
                        k = nu1 - nu2 the admissible nu are the single family (m+k, m), so the whole
                        question is the word sigma_m(k) = s_{lambda/(m+k,m)}(1,-1), computed by
                        Jacobi-Trudi with h_j(1,-1) = [j even]. Reports that |sigma| <= 1 (a set,
                        not a multiset), that the sign alternates inside every maximal run of
                        consecutive nonzeros, and -- the control -- that the survivors, one per
                        odd-length run, rebuild the closed form coefficient by coefficient.
                        -> max 1; 0 of 1406 runs break it; 333/333.  (Section 6)

concentric_locus.py     Proposition 3.5: the concentric branch d3 = 0 in quotient coordinates. Checks
                        that it is empty for t ODD -- with the even-t count printed beside it, 43,
                        because a script that finds nothing anywhere would report the same zero --
                        that for t EVEN it is exactly rB - rA = t/2 with |lam^(rA)| = |lam^(rB)| + 1,
                        both directions, and that d3 is NOT a function of the residue profile, so
                        the locus is an arrangement in the quotient sizes and not in the core
                        lattice.
                        -> odd 0, even 43; 1331/1331; 116 of 156 profiles split.  (Section 3)

extra_sign.py           The sign of Theorem 5.2, on both of its families, so that the theorem is an
                        equality and not an equality up to sign.  On the t-cores that is (4) itself.
                        On the extra family it is the inversion count (11): with t = 2m and
                        lambda_2 = m + j the residue word of beta is (j, m+j, 2m-1, ..., 0) and
                        inv(w) = C(2m,2) + j + (m+j) = 2m^2 + 2j, which is even.  Recomputed here
                        from beta, with eps by the LONG formula (7) and, as a route check, by the
                        SHORT one (8) that the proof uses.  Three controls: eps must not be
                        identically +1 (it is -1 on 80 of 3038 two-row shapes in range), the
                        near-miss 2m^2 + j must be refuted (21 of 21 with j > 0), and no shape
                        outside the two families may satisfy the equality (0 of 2835).
                        -> 28 extras + 219 cores, all +1, 0 failures.  (Section 7)

invariant_minimal.py    Proposition 3.10 and identity (10).  First, that the evaluation invariant is
                        MINIMAL and not merely complete: distinct (multiset, sign) give distinct
                        values.  The map tested for injectivity is (multiset, eps) -> eps * prod_i
                        (u^d_i - u^-d_i) with u = z^(1/2), exact integer Laurent arithmetic, over
                        every triple with entries up to a bound rather than only the realised ones.
                        The control grades the same population by a lossy invariant, the SUM instead
                        of the multiset, which collides 75284 times of 75640.  Second, the shift law:
                        beta -> beta + 1 is lambda -> lambda + (1^N), the triple does not move and
                        the value picks up det(A) = (-1)^(t+1), so eps carries the whole reversal.
                        Its control drops the exponent, and fails on every shape at even t.
                        -> 75640 invariants, 0 collisions; 826/826 on the shift law.  (Section 3)

fig_plane.py            Draws fig_plane, the two-parameter family (t, r) that the introduction
                        promises to map and previously described only in prose.  Nothing is placed
                        by hand: each cell's status is computed from the statements themselves, one
                        rule per line of the paper -- r = 1 gives the value (Theorem 3.1), odd t the
                        criterion with no external input (Corollary 8.22), t = 2 the criterion with
                        one (Theorem 8.6), and the rest one implication (Corollary 8.34) with the
                        converse conjectural.  Its own control: the cell counts are printed and must
                        sum to the grid, so a miscoloured or duplicated cell cannot pass silently.
                        (Section 1)

fig_involution2.py      Draws fig_pairing, the mechanism of Corollary 8.34: S on a line with the arcs
                        v <-> C-v and the axis at C/2, a transversal and its reflection with both
                        signs COMPUTED, and the pairing counted.  The second panel is the control and
                        is FOUND BY SEARCH, not chosen: the smallest beta with C-S = S but no
                        increment equal to C.  There the fixed class has odd size, two transversals
                        are their own reflection, and the sum cannot cancel -- which is exactly what
                        the second clause of the hypothesis buys.  Without that panel the figure
                        would teach that symmetry alone suffices, and it does not.  (Section 8)

fig_intro.py            Draws fig_thread (the paper as a chain of seven questions), fig_alphabet (the
                        alphabet in the complex plane) and fig_beta (the beta/residue/profile
                        dictionary carried out on one shape).  Every coordinate is computed from the
                        definitions rather than placed by hand.  (Sections 1-2)

fig_proof.py            Draws fig_laplace (the architecture of the proof of Theorem 3.1, with the
                        three residue profiles and the surviving column-pair counts 0, 4, 3 counted
                        rather than asserted) and fig_map (what the criterion of Section 8 rests on,
                        with statements named rather than numbered so the figure cannot drift when
                        the numbering does).  (Sections 4 and 10)

fig_v2.py               Draws fig_increments (Lemma 8.15 carried out on one shape, tie and prefix
                        form visible), fig_reflection (Proposition 8.28 and Corollary 8.30 on two
                        shapes, one with |G| = 2 and the reflection and one with |G| = 2 and
                        without) and fig_virtual (the sp_mu expansion on two shapes differing in a
                        single box, genuine against properly virtual).  Also computes Table 3.
                        (Section 8)

extra_locus_kernel.py   Problem 11.7.  The extra locus of the independence criterion against the
                        KERNEL of the specialization, over three free parts of size two: the
                        reciprocal pair, the zeta_2-orbit (z,-z), and a genuinely free pair.  The
                        third is Remark 5.3's control and must return the t-cores and nothing else.
                        The reciprocal pair turns out to be the collapsing specialization of
                        SMALLEST kernel, which is why its extra locus is one family and (z,-z)'s is
                        28 solutions at t=2 and 186 at t=8.

fibre_lattice.py        Proposition 3.6, Corollary 3.7 and Remark 3.8.  The two-class stratum as a
                        lattice, the generating function of a fibre, and the fact that stopped the
                        remark from being wrong: the sign sees the t-2 invisible parts from t = 3 on.
                        Controls K1 (wrong denominator) and K2 (setup()'s tie-break instead of the
                        theorem's) must fail, and do.  Output in outputs/fibre_lattice.txt.

sign_one_object.py      Remark 6.5.  The sorting sign of Section 2 -- the one Proposition 3.11 puts
                        inside eps_lambda -- is the sign that makes the runs of Proposition 6.4
                        alternate.  Checks s_{lam/mu}(1,-1) = sgn(sigma_lam) sgn(sigma_mu) over
                        18037 skew pairs, then that parts (ii) and (iii) are one statement about
                        sigma alone.  Four controls, each of which must be refuted.

sign_proof_check.py     Proposition 3.11 again, but its PROOF rather than its conclusion, one step per
                        line so that a disagreement can be localised: sgn(sigma) = (-1)^inv(w); the
                        parity count for the inversions at a letter, tested on random words where it
                        can fail; the resulting formula for inv(w) - inv(b_S) with the blocks
                        ordered; and floor(t/2) + t + C(t+3,2) = 1 mod 2, which closes it. Its
                        control repeats the third step with the ordering dropped and fails 904 of
                        1496 -- that is the single point at which the hypothesis enters.
                        -> 1529 / 4000 / 1496 / 198, 0 failures; control 592/904.  (Section 3)

single_char.py          Lemma 5.1: Phi is a single sl_2 character iff the interval triple contains
                        t twice.
                        -> 2113/2113.                                              (Section 5)

ak53_consistency.py     The comparison with [AK25, Theorem 5.3] on the reciprocal locus, in both
                        directions, and the t-core routine used throughout. The core routine is
                        validated against the example in Remark 5.4 of that paper before use.
                        -> 119 t-cores + 21 extra, no others.                      (Section 5)

extra_locus.py          Theorem 5.2: the extra family, enumerated and matched against the closed
                        description.
                        -> 21 found, 21 predicted, sets identical.                 (Section 5)

extra_structure.py      The core and quotient of the extra family, and the t-quotient routine.
                        -> core (t/2-1+j, j), quotient a single (2) in slot j.     (Section 5)

enumeration.py          Corollary 6.1: the weighted tableau sum, built from Gelfand-Tsetlin chains,
                        against the closed form.
                        -> 14/14.                                                  (Section 6)

rect_degeneracy.py      The degeneracy behind Proposition 6.3: for a rectangle two of the three
                        arguments coincide. This checks the d-triple only.
                        -> c even 18/18, c odd 2/18.                               (Section 6)

rect_boxes.py           Proposition 6.3 read literally over t=2, r<=4, c<=60 (240 cases), and the
                        four box families of the Example (16 cases). The signed count is taken as
                        the z->1 limit of the closed form. Note that case (iv) of the proposition
                        must exclude r=4: at full height the d-triple is (2,2,2) for every c and the
                        value is (-1)^c, which is why r=4 is stated separately.
                        -> 240/240 and boxes 16/16.                                (Section 6)

core_vs_criterion.py    Remark 8.8, the two halves of it. First that the residue profile determines
                        the t-core at fixed N, so that branch (a) IS a core condition -- and which
                        core it is. Then the half that matters: that the core does NOT decide the
                        vanishing, since branch (b) leaves the profile untouched. Exact rational
                        arithmetic; a shape counts as vanishing only if it vanishes at three generic
                        points. Controls in the same run: branch (a) <=> some n_i = 0, and
                        (a) or (b) <=> Psi_r = 0.
                        -> 260 profiles at t=2..5, 0 profile->core clashes; 1338 shapes at r=1,2,3,
                           0 violations of either control, and 5 core classes carrying both
                           behaviours -- the empty core among them.                  (Section 8)

check_nonstd_bound.py   Lemma 8.10 against the archived outputs: every non-standard label printed by
                        the group-2 scripts satisfies |nu| >= 2r+3, and every residue shape satisfies
                        |lambda| >= 2r+3.
                        -> 0 violations.                                           (Section 8.4)

sieve_counts.py         The endpoint sieve quantified, from the same exact data the Section-8 figures
                        use. Runs the nesting control first (a shape vanishing identically must also
                        vanish at the endpoint).
                        -> control 0; flags 143 / 22 / 9 shapes at r=1,2,3, of which 0 / 4 / 3 are
                           spurious, i.e. 0% / 18% / 33%.                          (Section 8)

check_layout.py         Not a mathematical check. Reports pages carrying a large blank band inside
                        the text area, or ending early with a blank tail -- neither of which a
                        clean LaTeX run detects. It takes several files at once, because the one
                        defect it caught was in an edition nobody had pointed it at.
                        Usage: python check_layout.py orbit_pair.pdf [more.pdf ...]
                               python check_layout.py --threshold 0.2 orbit_pair.pdf

check_xref.py           Not a mathematical check either. Rebuilds from the source which environment
                        every \label sits in, then checks each reference against the word that
                        introduces it -- "Theorem \ref{lem:...}" compiles and is wrong -- and lists
                        the statements nothing ever refers to.
                        Usage: python check_xref.py orbit_pair.tex orbit_pair_es.tex
                        -> 0 wrong-kind or dangling references in both editions.

check_refs.py           Not a mathematical check either. Two things LaTeX cannot tell you: whether a
                        cross-reference points at the right KIND of object ("Theorem \ref{lem:...}"
                        compiles and is wrong), and whether any bibliography entry is never cited.
                        Usage: python check_refs.py orbit_pair.tex orbit_pair_es.tex

minimality.py           Why the alphabet of this paper is the SMALLEST one with anything to say. The
                        only extension smaller than a reciprocal pair is mu_t u {-1} with t odd, and
                        it is frozen: over t = 3,5,7 and |lambda| <= 14 the value takes only 0 and
                        +-1, with nothing left to depend on.
                        -> 1092 shapes, values outside {0,+1,-1}: 0.        (Introduction)

fixed_set.py            The fixed set of the involution of [KumT], checked against the thesis rather
                        than assumed: over skew shapes with at most 4 rows and |lambda| <= 10, the
                        surviving fillings carry one sign and the fixed set is a single filling.
                        -> 1134 skew shapes; |sigma| != #coverable: 0; #coverable != 1: 0.
                                                                            (Section 6)

check_parity.py         Not a mathematical check. Compares the two editions statement by statement so
                        that a change made in one and forgotten in the other cannot survive a build.
                        Companions: check_math.py (the displayed formulas), check_prose.py (the
                        paragraph counts, which catches a dropped paragraph that check_parity does
                        not), check_numbers.py (every number against an archived stdout),
                        check_abstract.py (the short abstract against the arXiv character limit),
                        check_floats.py (every figure against the page that refers to it, and the
                        figures nothing refers to at all).

fig_runs.py             Proposition 6.4, drawn: sigma_m(k) over m and k for two shapes, one with
                        every k even and one with every k odd, so that the three parts of the
                        proposition are visible as bar height, gaps and colour alternation.

fig_fibres.py           The fibres of the evaluation invariant -- see the entry above under the
                        figures.

figs_es.py              Draws every figure again with its internal labels in Spanish, for the
figlang.py              Spanish edition of this paper, WITHOUT duplicating the drawing scripts.
                        It intercepts matplotlib's text layer -- and in particular
                        `Text.set_text`, through which every label passes, so that a legend or a
                        hand-built label cannot slip past -- looks each string up in the
                        dictionary `figlang.py`, and redirects the output to `*_es.pdf`. The
                        scripts above run unchanged, so all of their own controls still run.
                        A string with words that is not in the dictionary is listed at the end of
                        the run rather than drawn silently in English.
                        Usage: python figs_es.py --recoge   (collect the strings)
                               python figs_es.py            (draw them)
                        The Spanish edition and its figures are not part of the arXiv submission;
                        the two files are here because they belong beside the scripts they wrap.

test_figs_es_heuristic.py
                        The regression test for the `_solo_matematica` rule of `figs_es.py`, kept
                        because that rule failed once in print. On 18 August 2026 the formula
                        \prod(alphabet) = (-1)^{t-1} = -1 was drawn in ENGLISH in all three panels
                        of fig_alphabet_es.pdf and did NOT appear in the run's `untranslated` list:
                        the rule stripped the whole math mode and looked only at what was left, so
                        a string that was entirely math was untranslatable by construction. It
                        reached the published copy, arXiv:2608.09619v2 page 3. The test pins the
                        behaviour in both directions -- that text inside math mode is detected, and
                        that real mathematics is still let through, which is what makes the rule
                        worth having. A test that could only fail in one direction would have
                        passed on the day of the defect.
                        Usage: python test_figs_es_heuristic.py

--------------------------------------------------------------------------------------------------
GROUP 1b -- THE OPEN PROBLEMS, ATTACKED  (Sage)
--------------------------------------------------------------------------------------------------

These are not part of the proof of any theorem. Each one attacks a statement the paper leaves open,
and two of them killed a conjecture we had believed.

coupling_rank.sage      Proposition 11.4 as first stated, tested where it had never been run: rank one
                        with B LARGER than a single reciprocal pair. A first attempt counted
                        irreducible factors, which is wrong -- chi_k is itself reducible.

coupling_rank_tight.sage  The same, done properly. "A product of characters" is tested by the roots:
                        a product of sl2 characters has every root on the unit circle, which is
                        decidable numerically and cannot be an artefact of factoring over the wrong
                        field. The paper's own theorem is the control.
                        -> control 0 off-circle; z,z^2: 17; z,z^3: 18. Rank one is
                           therefore NOT the condition.                     (Proposition 11.4)

iso_first_row.sage      The isolating-witness mechanism at r = 2, on the shapes where the certificate
                        was expected to be easiest.

iso_counterexample.sage The shape that kills it: lambda = (5,5,2,1) has no isolating mu, because at
                        ell(lambda) = 4 and N = 6 the isolation lemma leaves only one-row mu, and a
                        shape that wide contains every associate.           (Proposition 8.11)

_prove_W_ext.sage       The isolating witness at r = 2, extended to |lambda| <= 14.
                        -> 227 proved witnesses, 11 residue; the true minimum of ell(nu) over
                           non-standard nu with o_nu(A) != 0 is 5, against the 4 the bound gives.

_prove_W_r3.sage        The same at r = 3, which is the control on the explanation: isolation needs
                        ell(mu) <= 7 - ell(lambda) there, so the residue should need a wider lambda
                        than the range provides, and it does.
                        -> |lambda| <= 13: 149 proved witnesses, 0 residue.  (Section 8)

sp_at_A.sage            Problem 11.1, the symplectic column: what is sp_nu(W,1,-1)? Adjoining a
                        letter is the ring map p_k -> p_k + c^k, so the question is an identity in
                        Lambda and needs no length hypothesis.

sp_branching.sage       The answer, via branching: 247 coefficients over 74 distinct skew shapes with
                        0 clashes, values 0 and +-1, and the orthogonal identity of Section 8 still
                        holding as the control (45 hold, 0 fail).           (Problem 11.1)

so_at_A.sage            The odd-orthogonal column of the same problem. Recorded as it stands: Sage
                        carries no so basis, and doubling is not adjunction, which is why that
                        column resists where the symplectic one gave way.

extra_locus_types.sage  Problem 11.7: does Theorem 5.2 have an analogue for sp and o? Both sides of
                        the criterion are specializations of power sums -- the orbit sends p_k to
                        p_k + t when t | k, the reciprocal pair to p_k + z^k + z^-k -- so the locus
                        { lambda : LHS = +- RHS } is computable in Lambda. Type s is the control and
                        must return the t-cores plus exactly the family of Theorem 5.2. Two unrelated
                        evaluation points, since one alone would admit a coincidence.

sec8_derivation.sage    See Group 2.

--------------------------------------------------------------------------------------------------
GROUP 1c -- THE CRITERION OF SECTION 8, AND ITS TWO INDEPENDENT CONTROLS
--------------------------------------------------------------------------------------------------

criterion_base.py       The routines the five files below share: the Laplace expansion over the
                        transversals (perm_sign, setup, deg_of, all_transversals) and the degree
                        filtration (split_sign, alt, stratify, stratum, measure). They were
                        extracted from two larger scripts belonging to a separate line of work not
                        yet published; the bodies are the originals, cut out and checked character
                        by character, not rewritten.

step_law.py             Lemma 8.14, the column move at any class size: w(g')/w(g) = (-1)^{1+B+M}.
                        Its decoy drops the count M and must fail.
                        -> 285600/285600; the one-count decoy fails 149652 of 285600.

sign_lemma.py           The closed form of the sign behind Theorem 8.35, w(sigma P) = -w(P), with
                        the attack that could have brought it down: the ratio is -1 exactly when
                        eta = 2, and the criterion has to forbid eta = 1.
                        -> 438/438 over thirteen configurations; eta = 1 occurs 0 times.

fig_lift.py             Figure 12: the two fixed-point requirements as distributions over the same
                        shapes, on J_lambda and on the lift.  Rebuilds J_lambda from equation (20)
                        and shares no code with the gates, so its histograms are a second
                        implementation of the counts the verification table quotes.
                        -> t = 2: ||Phi||_1 spreads over 0..30 while the lift takes only 0, 6, 8;
                           128 of the 329 shapes lie beyond 8.  t = 3: 0..21 against 0, 6, 8, and
                           216 of 791.  The population excludes the empty partition, as the
                           archived run does.

pI_L1_norma_probada.py  The PROOF of Proposition 6.10 checked step by step rather than its
                        conclusion, so that a disagreement could be localised: that the four sums
                        are 2(a_i - b_j) and none of them vanishes, that d3 = d1 + d2 in the
                        size-three profile, and that the resulting L1 norms are 8 and 6.
                        -> 130/130 and 432/432 in the two-class profile, 160/160 and 192/192 in
                           the size-three one; the shapes the hypothesis excludes are the
                           concentric ones, 20 at t = 2 and none at t = 3, which is Proposition
                           3.5 again.  Its decoy asks how many shapes would give a cancellation
                           if the residue-class condition were dropped: none, as the argument
                           requires.

pI_numerator_lift.py    The numerator lift of Definition 6.8, built rather than described.
                        Checks that the signed sum over J_lambda is Phi (calibration), that
                        the sum over the lift is D_t . Phi, that its minimum number of fixed
                        points equals 2|U|, and prints the contrast with ||Phi||_1 on
                        J_lambda itself.  Three decoys: Omega without the (z - 1/z) factor,
                        Omega with every sign +1, and D_t expanded to six monomials.
                        -> t = 2, 3 with lambda_1 <= 7: 329/329 and 791/791 for the identity;
                           F_K = 2|U| in 309/329 and 791/791, the 20 exceptions all with
                           Phi = 0; ||Phi||_1 reaches 30 and 21 against at most 8 monomials,
                           exceeding 8 in 128 and 216 shapes; the first two decoys break in
                           289 and 623.

pI_toggle_espacios_de_peso.py
                        Whether the fixed-point requirement splits by weight space, which is
                        what Corollary 6.11 asserts.  Records a prediction of ours that died:
                        |coefficient| <= 1 in every weight space is FALSE, since two Laplace
                        monomials of the same weight and sign reinforce.
                        -> the local form holds in 1696/1696 unbalanced weight spaces at
                           t = 2 and 4074/4074 at t = 3; on J_lambda unlifted the
                           coefficients reach 7 and 3, so there it is not local.

pI_toggle_esqueleto.py  What the weight spaces of size one already force, which is Remark
                        6.12: there the map from a Laplace monomial to an element of the lift
                        is read off rather than chosen.
                        -> 398 and 1176 such spaces; the sign agrees in 398/398 and
                           1176/1176, and the omega takes exactly one torsion factor in all
                           of them.  Three ansatzes fail: extreme omega (1106/1176 at t = 3),
                           beta(mu) as beta(lambda) minus two columns (384/398, 1092/1176),
                           and nu in {mu, lambda} (260/398, 860/1176).

pI_instrument_veredicto.sage
                        Problem 11.6, measured: how much of the vanishing locus lies inside
                        the range where Littlewood's rule computes the multiplicities.
                        -> over (t,r) = (2,2), (2,3), (4,2), i.e. 164, 494 and 494 shapes
                           with l(lambda) <= N/2, exactly ONE in each satisfies
                           m_mu = m_{mu*} for every mu, and all three are the odd-width
                           rectangle with N/2 rows, which is branch (b) of Theorem 8.4.

pI_instrument_asociadas.sage
                        The companion sweep: whether the equality m_mu = m_{mu*} is refined
                        by any statistic of the even partition delta, which is what a
                        bijective answer would need.
                        -> the number of even parts refines it, and the decoy control
                           reports 1175 shapes outside the locus, so the sweep is not
                           vacuous.

criterion_S.py          The criterion itself, swept over the WHOLE population rather than the
                        restricted one: Phi = 0 iff a class is missing, or C - S = S. Its decoy
                        asks for the symmetry of the whole beta set instead of S.
                        -> 0 failures; 0 disagreements against Theorem 3.1 at r = 1; the decoy
                           fails in 24 of 24 configurations.

criterion_control.py    The same question by a route sharing no line with the above: Jacobi-Trudi
                        in exact rational arithmetic, no Laplace, no strata, no greedy. It exists
                        because a fault in the one instrument would turn 24 clean configurations
                        into 24 agreements with itself.
                        -> 43010 shapes; VEREDICTO: CONFIRMA.

criterion_sage_check.sage   And a third time, in Sage, through the generating function of the h's
                        over the whole alphabet. Caution: the header of an earlier version said
                        "power sums"; what runs is Jacobi-Trudi, and the label had been left
                        behind -- see the docstring of value().
                        -> 12937 shapes, 14 configurations; VEREDICTO: CONFIRMA; the decoy fails
                           in 14 of 14; the sieve makes 0 false discards.

folding_t2.py           Table 8 (genuine against properly virtual). Sweeps every lambda up to the
_control.py             bound shown and classifies each expansion as zero / non-negative /
                        non-positive / mixed. The "one sign" column of the table is the sum of the
                        two single-sign classes, which the run prints as UN SOLO SIGNO. Needs
                        _control.py, included beside it.
                        -> r=1, lambda_1<=14: 3060 shapes, 352 zero, 2708 one sign, 0 mixed;
                           r=2, lambda_1<=8:  3003 shapes,  78 zero, 2531 one sign, 394 mixed.
                        This script and its output were added on 2026-08-19: the table's caption
                        used to credit fig_v2.py, which selects the two examples the figure draws
                        but does not compute the table, and the script that does was travelling
                        only with the sequel's supplement. Found by _hoja_de_salida.py.

--------------------------------------------------------------------------------------------------
GROUP 2 -- THE ZERO LOCUS FOR EVERY r  (Sage)
--------------------------------------------------------------------------------------------------

AUDIT_ALL.sage          Rebuilds every load-bearing claim of Section 8 from the definitions in a
                        single pass, independently of the scripts that first produced them.
                        -> 3414 checks, 0 failures. Includes branch (a) 16, branch (b) 24, the
                           even-width control 56, complementation 474, d'Ocagne 496 and 39.

selfcomp_law.sage       Theorem 8.1 in both directions: for r=1,2,3 every shape in range is tested
                        for exact vanishing and against the criterion, with false negatives and
                        false positives counted separately, plus the even-width control.
                        -> scanned 2157 + 4542 + 3262 = 9961 shapes, 242 + 55 + 21 = 318 vanishers,
                           0 false negatives and 0 false positives at every r.

close_X_r1.sage         Theorem 8.3, the converse at one pair, as a complete finite case analysis
                        over the parity patterns of the beta set.
                        -> the ten buckets sum to 14950 beta sets; 0 violations.
                        CAUTION: this script also runs an exploratory sub-check ("the 4x4 determinant
                        IS the signed sum of single S's"), which reports about 4180 mismatches out of
                        6655. That sub-claim is NOT used in the paper and its failure is not a
                        failure of anything stated there. Read only the case-analysis block.

associates_witness.sage Theorem 8.4, the converse inside Littlewood's range: an explicit associate
                        witness is constructed for every shape that is not an odd rectangle of full
                        height, and the exceptions are checked to be exactly those.
                        -> 76 + 144 + 152 = 372 witnesses, 0 failures.

prove_W.sage            Proposition 8.11, the isolating-mu statement, at r=2 and r=3, and the count of
                        non-standard labels that survive on this alphabet.
                        -> 55 + 25 = 80 proved isolating witnesses, 0 residue at both r.
                        CAUTION: the three runs use different ranges -- run(1,12), run(2,10),
                        run(3,9) -- so the counts 33 / 14 / 0 of non-standard labels are NOT
                        comparable across r. Non-standard labels need |nu| >= 2r+3 (Lemma 8.10), so
                        the usable slack above that threshold is 7 / 3 / 0: the zero at r=3 is the
                        range stopping at the threshold, not the obstruction disappearing.

typeD_rule.sage         The type-D table on this alphabet, obtained rather than recalled: every label
                        is placed in one of four classes and its value computed.
                        -> 139 labels at r=1 and 67 at r=2; 18 and 3 of them have no associate in
                           range.

typeD_residue.sage      Those 21 residual labels, reduced exactly.
                        -> 18/18 at r=1 and 3/3 at r=2, with integer coefficients.

unstable_closed.sage    The finite criterion of Section 8 -- the vanishing of every C_mu -- against
                        the exact object, in both the stable and the unstable range.
                        -> 94 + 90 = 184 shapes, 0 disagreements.

sec8_formulas.sage      Every displayed formula of Section 8 re-derived from its definitions rather
                        than quoted: the recurrence, and the sign of the column operation that turns
                        one character type into the next.
                        -> 0 failures on both.

rank_one_law.sage       The rank-one law: at r = 1 the object is +- a genuine character, so a single
                        order-two specialization decides whether it vanishes. Reports the shapes the
                        law covers and the identity holding on them.
                        -> 36/36 shapes vanish as predicted; 272 shapes, 0 mismatches.

nonstandard_survive.sage  The control that keeps Lemma 8.10 honest: non-standard labels do NOT all
                        die, so the reduction cannot be waved through. Prints the smallest survivor.

karmakar_caseB_min.sage The minimum of case (B), obtained rather than asserted: the staircase
                        (2r-1, ..., 1), of sizes 1, 6, 15, 28, 45, so r(2r-1) = 15 at r = 3.

graph_datum.sage        Whether a graph datum with an orientation separates the shapes that the sign
                        alone does not: sgn(a1-b1) by itself leaves 3 collisions at t = 2, and the
                        oriented datum leaves 0.

--------------------------------------------------------------------------------------------------
FIGURES
--------------------------------------------------------------------------------------------------

fig_data.py             Shared data generator for the image of the compression map.
fig_image.py            The image of the compression map.
fig_locus.py            The independence locus. Recomputes it rather than reading it off a table:
                        both sides are evaluated for every two-row partition in range.
fig_signed.py           The signed counts of the Example. Computes eps * d1 d2 d3 from scratch, so
                        the picture is data rather than assertion; prints a cross-check (16/16).
fig_data_new.sage       Exact data for the four Section-8 figures -> fig_data_new.json.
fig_zeros.py            The zero locus counted by |lambda|.
fig_phase.py            Where one reciprocal pair stops being typical. Each panel names its smallest
                        endpoint-only shape; the rest are listed in the accompanying remark.
fig_involution.py       The reflection involution, on a self-complementary shape of odd width and on
                        the same shape with one box moved.
fig_reduction.py        The type-D reduction as stacked bars. Bar heights are label counts over the
                        range each panel was computed on, which is smaller than the range of the
                        corresponding row of Section 9; the classification is what the picture is
                        about.
fig_fibres.py           The fibres of the evaluation invariant, the complement of fig_image: the
                        same range, with |lambda| on the vertical axis, so a column is a set of
                        partitions of different sizes carrying one value. Carries its own controls:
                        the bialternant is evaluated on all 860 (t=3) and 883 (t=4) partitions and
                        must be constant on every fibre, and the count of distinct VALUES is
                        compared against the count of invariants -- at t=4, 121 invariants take
                        only 110 values, because the closed form is symmetric in d1, d2, d3.

--------------------------------------------------------------------------------------------------
outputs/
--------------------------------------------------------------------------------------------------

The full stdout of every script above, as run on 2026-07-30. Every count in the verification table
appears in one of these files; a few are sums of printed lines rather than a single printed total,
and where that is so the summands are the per-r lines of the same file (9961 = 2157 + 4542 + 3262,
318 = 242 + 55 + 21, 372 = 76 + 144 + 152, 14950 = the ten buckets, 184 = 94 + 90, 236 = 139 + 97,
80 = 55 + 25, 21 = 18 + 3).

Regenerate with:

    python _audit_group1.py                  # group 1 -> _out/, then outputs/
    sage _audit_table.sh                     # group 2, inside the Sage container
    bash _save_outputs.sh                    # consolidate into outputs/

--------------------------------------------------------------------------------------------------
NOTES
--------------------------------------------------------------------------------------------------

Conventions follow the paper: t is the order of the root of unity and z is the free reciprocal
variable. (Much of the surrounding literature uses t for the free variable; the scripts do not.)

Two routines carry a caution worth repeating here. In `theorem_full.setup` the two distinguished
classes are ordered by column, which is what the proof of Theorem 3.1 needs; the short sign of
Proposition 3.11 instead requires them ordered by residue, and `sign_ayyer_idiom.py` reorders them for
that reason. Using the wrong order makes the short form fail -- which is the control that script
prints first. Note that `lambda11` is antisymmetric under exchanging the two blocks, so it must be
recomputed after any reordering; reusing it is a silent error.

Determinants are computed by Gaussian elimination with partial pivoting rather than by mpmath's
`det`, because the singular case is precisely the one that has to be scored rather than raised.

Author: Carles Marin, with Claude (Anthropic) as an AI research assistant.


==> anc/_audit_group1.py <==
# -*- coding: utf-8 -*-
"""Re-runs every ancillary script that backs the FIRST group of the paper's verification table and
saves the full output of each, so each row can be checked against what the script actually prints
rather than against a total aggregated by hand.
Carles Marin + Claude (AI assistant)."""
import io, os, subprocess, sys

SCRIPTS = ["AUDIT_FORMULAS.py", "minimality.py", "fixed_set.py", "coupling_rank_tight.py", "theorem_full.py", "law_control.py", "falsify.py", "d_from_quotient.py",
           "sign_ayyer_idiom.py", "sign_proof_check.py", "concentric_locus.py", "involution_runs.py", "alternation_proof.py",
           "single_char.py", "extra_locus.py", "extra_structure.py",
           "rect_degeneracy.py", "enumeration.py", "ak53_consistency.py",
           "fig_image.py", "fig_runs.py"]

os.makedirs("_out", exist_ok=True)
for s in SCRIPTS:
    if not os.path.exists(s):
        print("MISSING: %s" % s); continue
    print("running %s" % s); sys.stdout.flush()
    try:
        r = subprocess.run([sys.executable, s], capture_output=True, text=True, timeout=1800)
        out = r.stdout + ("\n--- STDERR ---\n" + r.stderr if r.stderr.strip() else "")
        io.open("_out/%s.txt" % s[:-3], "w", encoding="utf-8").write(out)
        print("   exit=%d lines=%d" % (r.returncode, out.count("\n")))
    except subprocess.TimeoutExpired:
        print("   TIMEOUT")


==> anc/_audit_table.sh <==
#!/bin/bash
# Re-runs every script that backs the second group of the paper's verification table, saving the
# FULL output of each so the table can be checked line by line against what the scripts print.
# Carles Marin + Claude (AI assistant).
mkdir -p _out
for f in selfcomp_law close_X_r1 associates_witness typeD_rule typeD_residue unstable_closed AUDIT_ALL; do
  if [ -f "$f.sage" ]; then
    echo "running $f"
    timeout 900 sage "$f.sage" > "_out/$f.txt" 2>&1
    echo "  exit=$? lines=$(wc -l < _out/$f.txt)"
  else
    echo "MISSING: $f.sage"
  fi
done


==> anc/_control.py <==
# -*- coding: utf-8 -*-
# _control.py -- LIBRERIA, no gate.  Controles que se niegan a certificar cuando no pueden fallar.
#
# POR QUE EXISTE.  El 13 de agosto de 2026, en una sola sesion, escribi DOS controles que no podian
# fallar y no lo vi hasta despues:
#
#   1. closed_form_prof.py, el "señuelo": comparaba H*(beta) contra (F2(beta) == first), o sea las
#      DOS MITADES leidas sobre la variable equivocada.  Cuando las dos se equivocaban a la vez salia
#      "0 desacuerdos" y yo lo lei como que el señuelo pasaba.  Solo al darle un DENOMINADOR --
#      contrastar contra el 'first' MEDIDO -- aparecieron los 10 fallos que tenia que enseñar.
#
#   2. el test de induccion: monte "Phi_r == 0 => Phi_{r-1} == 0" sobre la poblacion de probe(), y
#      probe() devuelve None en cuanto (i) es cierta -- o sea su poblacion es EXACTAMENTE donde
#      Phi != 0.  El antecedente tenia CERO habitantes y la implicacion salia "0 fallos".
#
# Los dos fallos tienen la misma forma y son detectables por la maquina: una tabla de contingencia
# sabe sola si alguna casilla necesaria esta vacia.  Un control cuya casilla contrafactual esta vacia
# NO es un control: es una tautologia con formato de tabla.
#
# COMO SE USA
#
#     from _control import Contingencia
#     c = Contingencia("H* (hipotesis)", "F2 == first (prediccion)")
#     for beta in poblacion:
#         c.add(Hstar(beta), F2(beta) == first(beta), beta)
#     c.informe()                 # imprime tabla, desacuerdos, y AVISOS
#     if not c.valido(): ...      # False si el control no podia fallar
#
# y para implicaciones:
#
#     im = Implicacion("Phi_r == 0", "Phi' == 0")
#     im.add(A, B, beta) ; im.informe()
#
# NO decide si la hipotesis es cierta: decide si la MEDIDA puede decir algo.  Esa es toda su gracia.
#
# Authors: Carles Marin, Claude (AI assistant).
# Self-test: python _control.py   (re-monta los dos fallos de arriba y comprueba que los caza)

from collections import Counter


class Contingencia:
    """Tabla 2x2 entre una hipotesis y una prediccion, que se niega a certificar si no puede fallar."""

    def __init__(self, nombre_h, nombre_p):
        self.h = nombre_h
        self.p = nombre_p
        self.t = Counter()
        self.ej = {}

    def add(self, hip, pred, testigo=None):
        k = (bool(hip), bool(pred))
        self.t[k] += 1
        if testigo is not None and k not in self.ej:
            self.ej[k] = testigo

    # --- lo que hace util a esto -------------------------------------------------------------
    def desacuerdos(self):
        return self.t[(True, False)] + self.t[(False, True)]

    def avisos(self):
        """Lista de razones por las que esta tabla NO puede fallar.  Vacia = el control es portante."""
        a = []
        n = sum(self.t.values())
        if n == 0:
            a.append("la tabla esta VACIA: no se ha medido nada")
            return a
        if self.t[(True, True)] + self.t[(True, False)] == 0:
            a.append("la hipotesis '%s' NO SE CUMPLE NUNCA (%d formas): el acuerdo es vacuo" % (self.h, n))
        if self.t[(False, False)] + self.t[(False, True)] == 0:
            a.append("la hipotesis '%s' se cumple SIEMPRE (%d formas): no discrimina nada" % (self.h, n))
        if self.t[(True, True)] + self.t[(False, True)] == 0:
            a.append("la prediccion '%s' NO se cumple NUNCA: el control no puede confirmar" % self.p)
        if self.t[(False, False)] + self.t[(True, False)] == 0:
            a.append("la prediccion '%s' se cumple SIEMPRE: el control no puede refutar" % self.p)
        if self.desacuerdos() == 0 and self.t[(False, False)] == 0:
            a.append("CONTRAFACTUAL VACIO: no hay ni una forma con hipotesis falsa Y prediccion falsa, "
                     "asi que '0 desacuerdos' no distingue esta hipotesis de una tautologia")
        return a

    def valido(self):
        return not self.avisos()

    def informe(self, indent="     "):
        n = sum(self.t.values())
        print("%s%-34s | %-34s |   n" % (indent, self.h, self.p))
        print("%s%s" % (indent, "-" * 78))
        for k in sorted(self.t, reverse=True):
            print("%s   %-31s | %-34s | %6d%s"
                  % (indent, "SI" if k[0] else "no", "SI" if k[1] else "no", self.t[k],
                     "   ej: %s" % str(self.ej[k])[:34] if k in self.ej else ""))
        d = self.desacuerdos()
        print("%sdesacuerdos: %d de %d" % (indent, d, n))
        for a in self.avisos():
            print("%s*** AVISO: %s" % (indent, a))
        if self.valido():
            print("%sveredicto: %s" % (indent, "EXACTA" if d == 0 else "NO separa (%d desacuerdos)" % d))
        else:
            print("%sveredicto: SIN VALOR -- el control no podia fallar.  Arreglalo antes de leerlo."
                  % indent)
        return self.valido() and d == 0


class Implicacion(Contingencia):
    """A => B, que ademas cuenta los habitantes del ANTECEDENTE antes de dejar leer nada."""

    def informe(self, indent="     "):
        nA = self.t[(True, True)] + self.t[(True, False)]
        print("%shabitantes del antecedente '%s': %d" % (indent, self.h, nA))
        if nA == 0:
            print("%s*** AVISO: antecedente VACIO -- '%s => %s' es vacuamente cierta y no dice nada"
                  % (indent, self.h, self.p))
        fallos = self.t[(True, False)]
        n = sum(self.t.values())
        print("%s%s => %s : %s  (%d fallos sobre %d habitantes, %d formas en total)"
              % (indent, self.h, self.p, "SI" if (fallos == 0 and nA) else "NO", fallos, nA, n))
        for a in self.avisos():
            print("%s*** AVISO: %s" % (indent, a))
        return nA > 0 and fallos == 0


# ===================================================================== AUTOTEST ==================
# Un instrumento que solo se prueba en su mejor caso no vale.  Estos dos casos son MIS DOS FALLOS
# REALES del 13 de agosto, re-montados: la libreria tiene que cazarlos LOS DOS.
if __name__ == "__main__":
    malo = 0
    print("=" * 96)
    print("AUTOTEST -- se re-montan los dos controles que escribi mal, y hay que cazarlos")
    print("=" * 96)
    print("")

    print("  CASO 1  el señuelo de closed_form_prof.py: las dos mitades leidas sobre beta, asi que")
    print("          cuando ambas fallan coinciden y sale '0 desacuerdos'.")
    c = Contingencia("H*(beta) [mal leida]", "F2(beta) == first [mal leida]")
    for _ in range(164):
        c.add(True, True)          # las que iban bien
    for _ in range(8):
        c.add(False, False)        # las 8 en que AMBAS fallan a la vez -> parecen acuerdo
    ok = c.informe()
    caza = not c.valido() or c.t[(False, False)] > 0
    print("          -> desacuerdos = %d, y la casilla no/no tiene %d: el contrafactual EXISTE,"
          % (c.desacuerdos(), c.t[(False, False)]))
    print("             asi que esta tabla SI es portante.  Lo que fallaba en el original era que")
    print("             la 'prediccion' no se contrastaba contra la VERDAD MEDIDA sino contra otra")
    print("             lectura del mismo error.  La libreria no puede detectar eso sola:")
    print("             SE DICE, no se esconde -- hace falta que la prediccion sea independiente.")
    print("")

    print("  CASO 2  el test de induccion vacio: el antecedente no tenia un solo habitante.")
    im = Implicacion("Phi_r == 0", "Phi'(interior) == 0")
    for _ in range(586):
        im.add(False, True)        # A nunca cierto
    leible = im.informe()
    if leible is False:
        print("          -> CAZADO: la libreria se niega a leer la implicacion.")
    else:
        print("          -> *** NO CAZADO ***")
        malo += 1
    print("")

    print("  CASO 3  hipotesis que se cumple SIEMPRE (no discrimina)")
    c3 = Contingencia("hipotesis trivialmente cierta", "prediccion")
    for _ in range(100):
        c3.add(True, True)
    c3.informe()
    if c3.valido():
        print("          -> *** NO CAZADO ***")
        malo += 1
    else:
        print("          -> CAZADO")
    print("")
    print("=" * 96)
    print("AUTOTEST: %s" % ("PASA" if malo == 0 else "FALLA en %d casos" % malo))
    print("")
    print("LIMITE DECLARADO, y es importante: esta libreria caza tablas que no pueden fallar, NO")
    print("predicciones contrastadas contra la fuente equivocada (caso 1).  Para eso no hay atajo")
    print("mecanico: la prediccion tiene que compararse contra una medida INDEPENDIENTE.")
    raise SystemExit(1 if malo else 0)


==> anc/_prove_W_ext.sage <==
# Proving (W): the isolating witness, and how far it reaches.
#
# C_mu(lam) = c_mu(lam) +- c_{mu*}(lam) + sum over NON-STANDARD nu reducing to mu of +- c_nu(lam).
#
# Two exact facts, proved:
#   (i)  |mu*| = |mu| + N - 2 ell(mu), and ell(mu) <= r with N = 2r+2 gives |mu*| >= |mu| + 2,
#        and ell(mu*) = N - ell(mu).
#   (ii) every non-standard nu has nu'_1 + nu'_2 > N with nu'_2 <= nu'_1, hence 2 ell(nu) > N,
#        i.e. ell(nu) >= r + 2.  So in the stable range NO non-standard nu fits inside lam.
#
# ISOLATION LEMMA (proved): if ell(mu) <= N - 1 - ell(lam) then ell(mu*) = N - ell(mu) > ell(lam),
# so mu* is not contained in lam and c_{mu*} = 0.
#
# What is left to bound is the non-standard part. This script measures:
#   (A) the true minimum of ell(nu) over NON-STANDARD nu with o_nu(A) != 0  -- if it exceeds
#       r+2 the isolation lemma reaches further than (ii) alone allows;
#   (B) for every unstable lam, whether an ISOLATING mu exists (all competing nu fail to fit in
#       lam) with c_mu != 0 -- i.e. a witness that is PROVED, not merely observed;
#   (C) the residue: unstable non-vanishing lam with no isolating mu.
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    A = [R(1), R(-1)]
    for z in R.gens():
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    N = len(A)
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return R(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()

def o_at(nu, R, A):
    tot = R(0)
    for mu, co in s(o(list(nu))):
        tot += R(QQ(co)) * schur_at(list(mu), R, A)
    return tot

def conj12(nu):
    c = list(Partition(list(nu)).conjugate())
    return (c[0] if c else 0), (c[1] if len(c) > 1 else 0)

def vecof(p, mons):
    d = {} if p == 0 else {tuple(k) if hasattr(k, '__iter__') else (k,): QQ(v)
                           for k, v in p.dict().items()}
    return [d.get(m, QQ(0)) for m in mons]

def c_univ(lam, nu):
    lam = Partition(list(lam)); nu = Partition(list(nu))
    d = lam.size() - nu.size()
    if d < 0 or d % 2 != 0:
        return 0
    tot = 0
    for hf in Partitions(d // 2):
        tot += (s(nu) * s(Partition([2 * x for x in hf]))).coefficient(lam)
    return tot

def run(r, LMAX):
    N = 2 * r + 2
    half = N // 2
    R, A = alphabet(r)
    vals = {}
    for d in range(0, LMAX + 1):
        for nu in Partitions(d):
            vals[tuple(nu)] = o_at(tuple(nu), R, A)
    basis = [k for k in vals if conj12(k)[0] + conj12(k)[1] <= N and conj12(k)[0] < half]
    mons = sorted(set(m for k in vals if vals[k] != 0
                      for m in [tuple(x) if hasattr(x, '__iter__') else (x,) for x in vals[k].dict()]))
    Bm = matrix(QQ, [vecof(vals[k], mons) for k in basis]).transpose()
    red, target = {}, {}
    for k in vals:
        if vals[k] == 0:
            red[k] = None; continue
        try:
            sol = Bm.solve_right(vector(QQ, vecof(vals[k], mons)))
            red[k] = {basis[i]: sol[i] for i in range(len(basis)) if sol[i] != 0}
        except ValueError:
            red[k] = None
    # (A) minimum ell over non-standard nu with o != 0, and which mu they feed
    ns = [k for k in vals if conj12(k)[0] + conj12(k)[1] > N and vals[k] != 0]
    minell = min((len([x for x in k if x > 0]) for k in ns), default=None)
    feeds = {}
    for k in ns:
        for mu in (red[k] or {}):
            feeds.setdefault(mu, []).append(len([x for x in k if x > 0]))
    print("=" * 76)
    print("r=%d N=%d : non-standard nu with o!=0 : %d ; min ell(nu) = %s  (fact (ii) gives >= %d)"
          % (r, N, len(ns), str(minell), r + 2))

    # (B),(C)
    proved = residue = nvan = 0
    reslist = []
    for tot in range(0, LMAX + 1):
        for lam in Partitions(tot, max_length=N):
            ell = len([x for x in lam if x > 0])
            if ell <= half:
                continue
            if schur_at(lam, R, A) == 0:
                nvan += 1
                continue
            # an ISOLATING mu: every competing nu must fail to fit inside lam
            found = None
            for mu in sorted(basis, key=lambda m: (-sum(m), m)):
                # ALL nu that feed mu, mu itself included: exactly one may be nonzero
                contribs = [tuple(mu)]
                cs = list(Partition(list(mu)).conjugate())
                first = N - (cs[0] if cs else 0)
                rest = cs[1:]
                if first >= 0 and first >= (rest[0] if rest else 0):
                    contribs.append(tuple(Partition([first] + rest).conjugate()))
                for k in ns:
                    if mu in (red[k] or {}):
                        contribs.append(k)
                nzc = [c for c in contribs if c_univ(lam, c) != 0]
                if len(nzc) == 1:
                    found = (mu, nzc[0])
                    break
            if found:
                proved += 1
            else:
                residue += 1
                if len(reslist) < 10:
                    reslist.append((tuple(lam), ell))
    print("   UNSTABLE shapes: %d vanish ; %d have a PROVED isolating witness ; %d residue"
          % (nvan, proved, residue))
    if reslist:
        print("   residue examples:", reslist)
    return residue

t = 0
t += run(2, 14)
print("\nTOTAL unstable residue without a proved isolating witness: %d" % t)


==> anc/_prove_W_r3.sage <==
# Proving (W): the isolating witness, and how far it reaches.
#
# C_mu(lam) = c_mu(lam) +- c_{mu*}(lam) + sum over NON-STANDARD nu reducing to mu of +- c_nu(lam).
#
# Two exact facts, proved:
#   (i)  |mu*| = |mu| + N - 2 ell(mu), and ell(mu) <= r with N = 2r+2 gives |mu*| >= |mu| + 2,
#        and ell(mu*) = N - ell(mu).
#   (ii) every non-standard nu has nu'_1 + nu'_2 > N with nu'_2 <= nu'_1, hence 2 ell(nu) > N,
#        i.e. ell(nu) >= r + 2.  So in the stable range NO non-standard nu fits inside lam.
#
# ISOLATION LEMMA (proved): if ell(mu) <= N - 1 - ell(lam) then ell(mu*) = N - ell(mu) > ell(lam),
# so mu* is not contained in lam and c_{mu*} = 0.
#
# What is left to bound is the non-standard part. This script measures:
#   (A) the true minimum of ell(nu) over NON-STANDARD nu with o_nu(A) != 0  -- if it exceeds
#       r+2 the isolation lemma reaches further than (ii) alone allows;
#   (B) for every unstable lam, whether an ISOLATING mu exists (all competing nu fail to fit in
#       lam) with c_mu != 0 -- i.e. a witness that is PROVED, not merely observed;
#   (C) the residue: unstable non-vanishing lam with no isolating mu.
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    A = [R(1), R(-1)]
    for z in R.gens():
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    N = len(A)
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return R(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()

def o_at(nu, R, A):
    tot = R(0)
    for mu, co in s(o(list(nu))):
        tot += R(QQ(co)) * schur_at(list(mu), R, A)
    return tot

def conj12(nu):
    c = list(Partition(list(nu)).conjugate())
    return (c[0] if c else 0), (c[1] if len(c) > 1 else 0)

def vecof(p, mons):
    d = {} if p == 0 else {tuple(k) if hasattr(k, '__iter__') else (k,): QQ(v)
                           for k, v in p.dict().items()}
    return [d.get(m, QQ(0)) for m in mons]

def c_univ(lam, nu):
    lam = Partition(list(lam)); nu = Partition(list(nu))
    d = lam.size() - nu.size()
    if d < 0 or d % 2 != 0:
        return 0
    tot = 0
    for hf in Partitions(d // 2):
        tot += (s(nu) * s(Partition([2 * x for x in hf]))).coefficient(lam)
    return tot

def run(r, LMAX):
    N = 2 * r + 2
    half = N // 2
    R, A = alphabet(r)
    vals = {}
    for d in range(0, LMAX + 1):
        for nu in Partitions(d):
            vals[tuple(nu)] = o_at(tuple(nu), R, A)
    basis = [k for k in vals if conj12(k)[0] + conj12(k)[1] <= N and conj12(k)[0] < half]
    mons = sorted(set(m for k in vals if vals[k] != 0
                      for m in [tuple(x) if hasattr(x, '__iter__') else (x,) for x in vals[k].dict()]))
    Bm = matrix(QQ, [vecof(vals[k], mons) for k in basis]).transpose()
    red, target = {}, {}
    for k in vals:
        if vals[k] == 0:
            red[k] = None; continue
        try:
            sol = Bm.solve_right(vector(QQ, vecof(vals[k], mons)))
            red[k] = {basis[i]: sol[i] for i in range(len(basis)) if sol[i] != 0}
        except ValueError:
            red[k] = None
    # (A) minimum ell over non-standard nu with o != 0, and which mu they feed
    ns = [k for k in vals if conj12(k)[0] + conj12(k)[1] > N and vals[k] != 0]
    minell = min((len([x for x in k if x > 0]) for k in ns), default=None)
    feeds = {}
    for k in ns:
        for mu in (red[k] or {}):
            feeds.setdefault(mu, []).append(len([x for x in k if x > 0]))
    print("=" * 76)
    print("r=%d N=%d : non-standard nu with o!=0 : %d ; min ell(nu) = %s  (fact (ii) gives >= %d)"
          % (r, N, len(ns), str(minell), r + 2))

    # (B),(C)
    proved = residue = nvan = 0
    reslist = []
    for tot in range(0, LMAX + 1):
        for lam in Partitions(tot, max_length=N):
            ell = len([x for x in lam if x > 0])
            if ell <= half:
                continue
            if schur_at(lam, R, A) == 0:
                nvan += 1
                continue
            # an ISOLATING mu: every competing nu must fail to fit inside lam
            found = None
            for mu in sorted(basis, key=lambda m: (-sum(m), m)):
                # ALL nu that feed mu, mu itself included: exactly one may be nonzero
                contribs = [tuple(mu)]
                cs = list(Partition(list(mu)).conjugate())
                first = N - (cs[0] if cs else 0)
                rest = cs[1:]
                if first >= 0 and first >= (rest[0] if rest else 0):
                    contribs.append(tuple(Partition([first] + rest).conjugate()))
                for k in ns:
                    if mu in (red[k] or {}):
                        contribs.append(k)
                nzc = [c for c in contribs if c_univ(lam, c) != 0]
                if len(nzc) == 1:
                    found = (mu, nzc[0])
                    break
            if found:
                proved += 1
            else:
                residue += 1
                if len(reslist) < 10:
                    reslist.append((tuple(lam), ell))
    print("   UNSTABLE shapes: %d vanish ; %d have a PROVED isolating witness ; %d residue"
          % (nvan, proved, residue))
    if reslist:
        print("   residue examples:", reslist)
    return residue

t = 0
t += run(3, 13)
print("\nTOTAL unstable residue without a proved isolating witness: %d" % t)


==> anc/_run_provew.sh <==
#!/bin/bash
# Runs prove_W.sage (the isolating-witness / unstable-residue count) and saves its full output.
# Carles Marin + Claude (AI assistant).
mkdir -p _out
timeout 900 sage prove_W.sage > _out/prove_W.txt 2>&1
echo "exit=$?"
tail -20 _out/prove_W.txt


==> anc/_save_outputs.sh <==
#!/bin/bash
# Consolidates every backing script's saved stdout into anc/outputs/, which is the durable
# evidence layer for the paper's verification table: every number in that table must be
# greppable here.  Regenerate with _audit_group1.py (pure Python) and, in the Sage container,
# ayyer_bridge/_audit_table.sh + _run_provew.sh.
# Carles Marin + Claude (AI assistant).
set -e
ANC="E:/proyectos/Curiosity/research/orbit-pair/paper/anc"
BR="E:/proyectos/Curiosity/research/smeft_formalization/ayyer_bridge"
OUT="$ANC/outputs"
mkdir -p "$OUT"

# group 1 -- pure Python, ancillary to the paper
for f in "$ANC"/_out/*.txt; do [ -f "$f" ] && cp "$f" "$OUT/$(basename "$f")"; done
# group 2 -- Sage, the zero-locus section
for f in "$BR"/_out/*.txt; do [ -f "$f" ] && cp "$f" "$OUT/$(basename "$f")"; done

echo "saved:"; ls -1 "$OUT" | sed 's/^/   /'
echo "total files: $(ls -1 "$OUT" | wc -l)"


==> anc/ak53_consistency.py <==
"""Consistency of our closed form with Ayyer-Kumari [2501.00275, Thm 5.3].
Their theorem (t, m=1, Y=(1), free vars (z,1/z), n=t+2) reads:
    s_lambda(z, 1/z, mu_t) = s_lambda(z, 1/z)   <=>   lambda = core_t(lambda),   for l(lambda) <= 2.
We check BOTH directions against our Theorem.
Authors: Carles Marin, Claude (AI assistant)."""
from mpmath import mp, mpf, sinh
from theorem_full import closed_form
mp.dps = 30

def core(lam, t, n):
    """t-core of lam via beta-set packing (n >= l(lam) slots)."""
    lam = list(lam) + [0]*(n - len(lam))
    beta = [lam[i] + n - 1 - i for i in range(n)]
    cls = {}
    for b in beta: cls.setdefault(b % t, []).append(b)
    packed = []
    for r, v in cls.items():
        packed += [r + t*k for k in range(len(v))]
    packed.sort(reverse=True)
    parts = [packed[i] - (n - 1 - i) for i in range(n)]
    return tuple(p for p in parts if p > 0)

theta = mpf("0.41")
agree_indep = agree_dep = viol = 0
for t in range(2, 9):
    for l1 in range(0, 16):
        for l2 in range(0, l1 + 1):
            lam = tuple(x for x in (l1, l2) if x > 0)
            is_core = (core(lam, t, t + 2) == lam)
            ours = closed_form(lam, t, theta)
            theirs = sinh((l1 - l2 + 1) * theta) / sinh(theta)      # s_lambda(z,1/z) = chi_{l1-l2}
            equal = abs(ours - theirs) < mpf("1e-18")
            if is_core and equal: agree_indep += 1
            elif (not is_core) and (not equal): agree_dep += 1
            else:
                viol += 1
                if viol <= 6:
                    print(f"  VIOLATION t={t} lam={lam} core={core(lam,t,t+2)} "
                          f"is_core={is_core} equal={equal}")
print(f"\nlambda IS a t-core and our value = s_lambda(z,1/z):        {agree_indep}")
print(f"lambda NOT a t-core and our value != s_lambda(z,1/z):      {agree_dep}")
print(f"violations of [AK25, Thm 5.3] (either direction):    {viol}")


==> anc/alternation_proof.py <==
# -*- coding: utf-8 -*-
"""The alternation of Question 6.4, proved -- each step of the proof checked separately.

Write beta_i = lam_i - i and c_j = nu_j - j.  Jacobi-Trudi with h_j(1,-1) = [j >= 0 and j even] is

    M_ij = [beta_i >= c_j] . [beta_i = c_j mod 2],        sigma = det M .

STEP 1  that rewriting reproduces s_{lam/nu}(1,-1).

STEP 2  every column is supported on ONE parity class of rows, and there it is the indicator of an
        initial segment (the rows of a class are ordered by decreasing beta).  So M is block
        diagonal, and det M != 0 forces the number of columns of each parity to equal the size of
        that row class, and the segment lengths inside a class to be a permutation of 1..size.
        Hence |sigma| <= 1, which was measurement A.

STEP 3  with nu = (m+k, m) one has c_1 - c_2 = k+1.  For k ODD the two moving columns share a
        parity, so passing m -> m+1 moves both to the other class and changes that class's column
        count by 2; the count cannot match the row class twice.  So for k odd no two consecutive
        sigma are nonzero -- every run has length one and the alternation is vacuous there.

STEP 4  for k EVEN the two columns have opposite parities and swap classes.  If sigma_m and
        sigma_{m+1} are both nonzero then the segment lengths are exchanged, l'_1 = l_2 and
        l'_2 = l_1, so each class sees the SAME length sequence in the same column order and the two
        block determinants are unchanged.  The only thing that changes is the shuffle separating the
        two classes of columns, and columns 1 and 2 are adjacent, so its sign flips exactly once.

STEP 5  therefore sigma_{m+1} = -sigma_m whenever both are nonzero, which is the alternation.

Authors: Carles Marin, Claude (AI assistant)."""
from involution_runs import partitions, det, skew_at_pm1

MAXSIZE, NROWS = 15, 4


def cols(lam, nu, n=NROWS):
    lam = list(lam) + [0] * n
    nu = list(nu) + [0] * n
    beta = [lam[i] - i for i in range(n)]
    c = [nu[j] - j for j in range(n)]
    return beta, c


def M_beta(lam, nu, n=NROWS):
    beta, c = cols(lam, nu, n)
    return [[1 if (beta[i] >= c[j] and (beta[i] - c[j]) % 2 == 0) else 0
             for j in range(n)] for i in range(n)]


def classes(lam, nu, n=NROWS):
    """(row class sizes by parity, per-column (parity, segment length))."""
    beta, c = cols(lam, nu, n)
    size = {0: sum(1 for b in beta if b % 2 == 0), 1: sum(1 for b in beta if b % 2 == 1)}
    info = []
    for j in range(n):
        e = c[j] % 2
        info.append((e, sum(1 for b in beta if b % 2 == e and b >= c[j])))
    return size, info


def perfect(lam, nu, n=NROWS):
    """does every parity class carry exactly its own size in columns, with lengths 1..size?"""
    size, info = classes(lam, nu, n)
    for e in (0, 1):
        lens = sorted(l for (p, l) in info if p == e)
        if lens != list(range(1, size[e] + 1)):
            return False
    return True


if __name__ == "__main__":
    s1 = s2 = s3 = s4 = 0
    b1 = b2 = b3 = b4 = 0
    maxabs = 0
    for size in range(1, MAXSIZE):
        for lam in partitions(size, NROWS):
            for k in range(sum(lam) + 1):
                seq = []
                m = 0
                while m + k <= (list(lam) + [0])[0] and m <= (list(lam) + [0, 0])[1]:
                    nu = (m + k, m)
                    # STEP 1
                    a, b = det(M_beta(lam, nu)), skew_at_pm1(lam, nu)
                    s1, b1 = (s1 + 1, b1) if a == b else (s1, b1 + 1)
                    # STEP 2
                    maxabs = max(maxabs, abs(a))
                    if (a != 0) == perfect(lam, nu):
                        s2 += 1
                    else:
                        b2 += 1
                    seq.append(a)
                    m += 1
                # STEP 3
                if k % 2 == 1:
                    if any(seq[i] and seq[i + 1] for i in range(len(seq) - 1)):
                        b3 += 1
                    else:
                        s3 += 1
                # STEP 4 and 5
                for i in range(len(seq) - 1):
                    if seq[i] and seq[i + 1]:
                        _, i0 = classes(lam, (i + k, i))
                        _, i1 = classes(lam, (i + 1 + k, i + 1))
                        swapped = (i1[0][1] == i0[1][1] and i1[1][1] == i0[0][1])
                        s4, b4 = (s4 + 1, b4) if swapped else (s4, b4 + 1)
                        if seq[i + 1] != -seq[i]:
                            b3 += 1

    print("range: |lambda| <= %d, at most %d rows" % (MAXSIZE - 1, NROWS))
    print()
    print("STEP 1  beta-form of Jacobi-Trudi = s_{lam/nu}(1,-1):     %d ok, %d fail" % (s1, b1))
    print("STEP 2  sigma != 0  <=>  every class perfect:             %d ok, %d fail" % (s2, b2))
    print("        max |sigma| (STEP 2 predicts 1):                  %d" % maxabs)
    print("STEP 3  k odd => no two consecutive nonzeros:             %d ok, %d fail" % (s3, b3))
    print("STEP 4  consecutive nonzeros => lengths exchanged:        %d ok, %d fail" % (s4, b4))
    print()
    print("STEP 5  sigma_{m+1} = -sigma_m on every consecutive pair: %d pairs, %d fail"
          % (s4, b4))


==> anc/associates_witness.sage <==
# The stable-range converse, PROVED by constructing the associate witness.
#
# Psi = 0 iff m_nu(lam) = m_{nu*}(lam) for all nu. So to prove Psi != 0 it suffices to EXHIBIT one
# nu with m_nu != m_{nu*}. Dualising the observed witnesses (always one row taller than lam), the
# construction is on mu = nu*, one row SHORTER than lam:
#
#   if ell(lam) <= r                       : mu = lam itself (beta = empty, m_lam >= 1), and
#                                            ell(lam*) = N - ell(lam) > ell(lam) so m_{lam*} = 0.
#   if ell(lam) = r+1 and lam_{r+1} even   : mu = lam minus its last row, beta = (lam_{r+1}) even,
#                                            lam/mu a horizontal strip, so m_mu >= 1, ell(mu) = r.
#   if ell(lam) = r+1, lam not a rectangle : j = largest index <= r with lam_j > lam_{j+1}; remove
#                                            the last row AND one box from row j. beta =
#                                            (lam_{r+1}+1) is even, and lam_j >= lam_{r+1}+1 keeps
#                                            lam/mu a horizontal strip. ell(mu) = r.
#   lam = (k^{r+1}), k odd                 : NEITHER construction exists -- and this is exactly the
#                                            self-complementary-odd shape that vanishes.
#
# Also: branch (a) cannot occur in the stable range. With ell(lam) <= r+1 = N/2 there are at least
# two trailing zeros, so beta contains consecutive integers N-j, hence mixed parity.
#
# This script verifies each construction: that mu is a partition of the right length, that
# m_mu >= 1, that m_{mu*} = 0, and that the only stable-range shapes with no witness are the odd
# rectangles.
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s()

def associate(nu, N):
    c = list(Partition(list(nu)).conjugate())
    first = N - (c[0] if c else 0)
    rest = c[1:]
    if first < 0 or first < (rest[0] if rest else 0):
        return None
    return tuple(Partition([first] + rest).conjugate())

def mult(lam, nu, N):
    lam = Partition(list(lam)); nu = Partition(list(nu))
    d = lam.size() - nu.size()
    if d < 0:
        return 0
    tot = 0
    if d % 2 != 0:
        # beta must have all parts even, so |beta| must be even
        return 0
    for half in Partitions(d // 2, max_length=N):
        beta = Partition([2 * x for x in half])
        tot += (s(nu) * s(beta)).coefficient(lam)
    return tot

def witness(lam, r):
    """returns (mu, kind) or None"""
    N = 2 * r + 2
    L = [x for x in lam if x > 0]
    ell = len(L)
    if ell <= r:
        return (tuple(L), 'mu = lam')
    if ell == r + 1:
        t = L[r]
        if t % 2 == 0:
            return (tuple(L[:r]), 'drop last row')
        # not a rectangle?
        js = [j for j in range(r) if L[j] > L[j + 1]]
        if js:
            j = max(js)
            mu = list(L[:r]); mu[j] -= 1
            mu = [x for x in mu if x > 0]
            return (tuple(mu), 'drop last row + one box from row %d' % (j + 1))
    return None

def run(r, NMAX):
    N = 2 * r + 2
    half = N // 2
    print("=" * 72)
    print("r=%d  N=%d  stable range ell <= %d  |lam| <= %d" % (r, N, half, NMAX))
    nowit, bad = [], []
    checked = 0
    for tot in range(1, NMAX + 1):
        for lam in Partitions(tot, max_length=half):
            L = [x for x in lam if x > 0]
            w = witness(L, r)
            if w is None:
                nowit.append(tuple(L))
                continue
            mu, kind = w
            st = associate(mu, N)
            m1 = mult(L, mu, N)
            m2 = 0 if st is None else mult(L, st, N)
            checked += 1
            if not (m1 >= 1 and m2 == 0):
                bad.append((tuple(L), mu, kind, m1, m2))
    print("  witnesses constructed and verified: %d ; failures: %d" % (checked, len(bad)))
    for b in bad[:8]:
        print("     lam=%-16s mu=%-16s [%s]  m_mu=%d m_mu*=%d" % (str(b[0]), str(b[1]), b[2], b[3], b[4]))
    print("  shapes with NO witness: %d" % len(nowit))
    notrect = [l for l in nowit if not (len(set(l)) == 1 and l[0] % 2 == 1 and len(l) == half)]
    for l in nowit[:12]:
        print("     %-18s odd rectangle of height %d: %s"
              % (str(l), half, (len(set(l)) == 1 and l[0] % 2 == 1 and len(l) == half)))
    print("  of those, NOT an odd rectangle of full height: %d  (must be 0)" % len(notrect))
    # branch (a) cannot occur in the stable range
    ba = 0
    for tot in range(0, NMAX + 1):
        for lam in Partitions(tot, max_length=half):
            Lp = list(lam) + [0] * (N - len(lam))
            b = [Lp[i] + (N - 1 - i) for i in range(N)]
            if len(set(x % 2 for x in b)) == 1:
                ba += 1
    print("  branch-(a) shapes inside the stable range: %d  (must be 0)" % ba)
    return len(bad) + len(notrect) + ba

t = 0
t += run(1, 16)
t += run(2, 14)
t += run(3, 12)
print("\nTOTAL failures: %d" % t)
if t == 0:
    print("=> the stable-range converse is PROVED: every lam with ell(lam) <= N/2 that is not an")
    print("   odd rectangle of full height admits an explicit associate witness, so Psi != 0;")
    print("   and the odd full-height rectangles are exactly the self-complementary-odd shapes.")
    print("   Residue: the UNSTABLE range ell(lam) > N/2, where Littlewood needs King's rules.")


==> anc/check_layout.py <==
# -*- coding: utf-8 -*-
"""Layout audit: finds pages with a large blank band inside the text area.

A clean LaTeX compile reports overfull boxes but says nothing about half-empty pages caused by float
congestion, which is what a reader notices first. For each page this measures the biggest vertical
gap between consecutive content blocks, ignoring the running head, and reports any gap above a
threshold as a fraction of the text height.

TWO shapes of blank, because for a while it only saw one. A hole BETWEEN two blocks is the float
congestion above. A blank TAIL -- content that stops early with nothing after it -- has no hole at
all, so the between-blocks measure returns zero and the page passes. That was page 54 of the arXiv
edition sitting at 18 % of its height with nine guards green: a forty-row tabular is an indivisible
box, so LaTeX moved it whole to the next page rather than splitting it, and left the section heading
alone on its own. The fix there was longtable; the fix here is to measure the tail as well. The
control lives in the scratchpad as ctl.tex -- the same source with that one table reverted -- and it
reports page 54 at 90 %, which is how we know this check can fail.

    python check_layout.py                    # every edition built by build_all.sh
    python check_layout.py orbit_pair.pdf orbit_pair_Z.pdf ...
    python check_layout.py --threshold 0.2 orbit_pair.pdf

It takes SEVERAL files, and with no argument it audits them all, because the one defect it has
caught was in an edition nobody ran it on. The long-abstract editions for Zenodo carried a first
page with the title and nothing else -- 73 % of the column blank -- from the day they were first
built: amsart sets the abstract in a single unbreakable box, so an abstract that does not fit under
the title moves whole to page 2. This script would have said so in one line at any point. It was
called with its default argument, which is the arXiv edition, and the other four were never asked.
A checker that is only ever pointed at one of five artifacts is a checker for one artifact.

Exits non-zero if anything is reported, so a build script can gate on it.

Authors: Carles Marin, Claude (AI assistant)."""
import glob
import sys

import fitz

DEFAULT = ["orbit_pair.pdf", "orbit_pair_es.pdf", "orbit_pair_Z.pdf", "orbit_pair_Z_es.pdf",
           "orbit_pair_bilingual.pdf"]

args = sys.argv[1:]
THR = 0.14
if "--threshold" in args:
    k = args.index("--threshold")
    THR = float(args[k + 1])
    del args[k:k + 2]
paths = args or [p for p in DEFAULT if glob.glob(p)]

bad = 0
for path in paths:
    doc = fitz.open(path)
    worst = []
    for i, page in enumerate(doc):
        H = page.rect.height
        head, foot = 0.10 * H, 0.93 * H          # drop the running head; keep the folio
        blocks = []
        for b in page.get_text("blocks"):
            x0, y0, x1, y1 = b[:4]
            text = b[4].strip() if len(b) > 4 else ""
            if not text:
                continue
            if y1 < head or y0 > foot:
                continue
            blocks.append((y0, y1))
        # images and drawings count as content too
        for d in page.get_image_info():
            bb = d.get("bbox")
            if bb and bb[3] > head and bb[1] < foot:
                blocks.append((bb[1], bb[3]))
        if len(blocks) < 2:
            continue
        blocks.sort()
        # merge, then find the largest hole
        merged = [list(blocks[0])]
        for y0, y1 in blocks[1:]:
            if y0 <= merged[-1][1] + 1:
                merged[-1][1] = max(merged[-1][1], y1)
            else:
                merged.append([y0, y1])
        gap, at = 0.0, None
        for a, b in zip(merged, merged[1:]):
            g = b[0] - a[1]
            if g > gap:
                gap, at = g, a[1]
        frac = gap / (foot - head)
        if frac >= THR:
            worst.append((frac, i + 1, gap, at, "band"))

        # And the blank that is NOT between two blocks: the one after the last one.  A page whose
        # content stops early has no internal hole at all, so the loop above sees nothing, and that
        # is precisely how p.54 sat at 18 % of its height through nine green guards until a reader
        # noticed.  The cause there was a forty-row tabular, an indivisible box that LaTeX moves
        # whole rather than splitting.  The last page of the document is exempt: ending short is
        # what a last page does.
        if i + 1 < doc.page_count:
            tail = foot - merged[-1][1]
            tfrac = tail / (foot - head)
            if tfrac >= THR:
                worst.append((tfrac, i + 1, tail, merged[-1][1], "tail"))

    worst.sort(reverse=True)
    print("%s : %d pages, threshold %.0f%% of the text height"
          % (path, doc.page_count, THR * 100))
    if not worst:
        print("  no page has a blank band or a short tail above the threshold.")
    for frac, pg, gap, at, kind in worst:
        what = ("blank band" if kind == "band" else
                "content stops early, blank tail")
        print("  page %3d : %s %.0f%% of the text height (%.0fpt, starting at y=%.0f)"
              % (pg, what, frac * 100, gap, at))
    bad += len(worst)

print("TOTAL pages with a blank band or a short tail: %d  (over %d file%s)"
      % (bad, len(paths), "" if len(paths) == 1 else "s"))
sys.exit(1 if bad else 0)


==> anc/check_nonstd_bound.py <==
# -*- coding: utf-8 -*-
"""Checks the claim  |nu| >= N+1 = 2r+3  for every non-standard label nu, against the labels actually
printed in the archived outputs (typeD_rule.txt, typeD_residue.txt, prove_W.txt).  Also checks the
consequence: every residue shape lambda has |lambda| >= 2r+3.
Authors: Carles Marin, Claude (AI assistant)."""
import io, os, re

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "outputs")
TUP = re.compile(r"\((\s*\d+\s*(?:,\s*\d+\s*)*,?)\)")


def tuples_in(line):
    out = []
    for m in TUP.finditer(line):
        parts = [p for p in m.group(1).replace(" ", "").split(",") if p != ""]
        if parts:
            out.append(tuple(int(p) for p in parts))
    return out


def scan(fname, r_of_header):
    """walk a saved output, tracking the current r from its headers, and collect labels nu."""
    path = os.path.join(OUT, fname)
    if not os.path.exists(path):
        print("  MISSING %s" % fname); return {}
    per_r, r = {}, None
    for line in io.open(path, encoding="utf-8", errors="replace"):
        m = r_of_header.search(line)
        if m:
            r = int(m.group(1)); continue
        if "nu=" not in line:
            continue
        for t in tuples_in(line.split("nu=", 1)[1]):
            if r is not None and len(t) > 1:          # skip (c1,c2) pairs by taking the first tuple
                per_r.setdefault(r, []).append(t)
                break
    return per_r


print("labels nu printed in the archived outputs, smallest |nu| per r:")
hdr = re.compile(r"^\s*r\s*=\s*(\d+)")
bad = 0
for fname in ["typeD_rule.txt", "typeD_residue.txt"]:
    per_r = scan(fname, hdr)
    for r in sorted(per_r):
        sizes = [sum(t) for t in per_r[r]]
        thr = 2 * r + 3
        mn = min(sizes)
        who = per_r[r][sizes.index(mn)]
        ok = "ok" if mn >= thr else "VIOLATION"
        if mn < thr:
            bad += 1
        print("  %-22s r=%d : %3d labels, min |nu| = %2d (threshold 2r+3 = %2d)  %-9s  smallest: %s"
              % (fname, r, len(sizes), mn, thr, ok, str(who)))

# the consequence, on the residue shapes prove_W prints
print("\nresidue shapes lambda (no proved isolating witness), smallest |lambda| per r:")
path = os.path.join(OUT, "prove_W.txt")
r = None
for line in io.open(path, encoding="utf-8", errors="replace"):
    m = hdr.search(line)
    if m:
        r = int(m.group(1))
    if "residue examples" not in line:
        continue
    shapes = [t for t in tuples_in(line.split("residue examples", 1)[1]) if len(t) > 1]
    # entries are (lambda, ell) pairs flattened by the printer; keep tuples of length >= 2
    sizes = [sum(t) for t in shapes]
    thr = 2 * r + 3
    if sizes:
        mn = min(sizes)
        ok = "ok" if mn >= thr else "VIOLATION"
        if mn < thr:
            bad += 1
        print("  r=%d : %d shapes shown, min |lambda| = %d (threshold %d)  %s"
              % (r, len(shapes), mn, thr, ok))

print("\nVIOLATIONS: %d" % bad)


==> anc/check_parity.py <==
# -*- coding: utf-8 -*-
"""Do the two language editions still say the same thing?

Corrections get applied to one edition and not propagated to the other, and nothing in a LaTeX build
notices. This compares the two sources on things that must match regardless of language:

  * every number of two or more digits, with multiplicity -- a count that appears in one edition and
    not the other means a sentence was added, dropped or left stale;
  * the number of numbered environments of each kind, and of labels -- a missing theorem or a missing
    paragraph carrying one shows up here;
  * the set of \\label keys, which must be identical for the bilingual build to work.

It found two real defects on 2026-07-30: the Spanish edition was missing the paragraph explaining the
verification table's shaded block together with the "3414 checks, 0 failures" audit, and its open
problem on the other classical types still said "we have not attempted this" after the English had
been corrected to report the measurement that made that sentence false.

    python check_parity.py orbit_pair.tex orbit_pair_es.tex

Authors: Carles Marin, Claude (AI assistant)."""
import collections, io, re, sys

ENVS = ["theorem", "lemma", "corollary", "proposition", "conjecture", "remark", "question",
        "problem", "example", "figure", "equation"]


def load(path):
    """the CONTENT of an edition: from \\begin{document} to the bibliography, comments stripped.

    The preamble is deliberately excluded. It is the one part of the two files that is *supposed*
    to differ -- the Spanish edition loads babel and, since 2026-08-07, redefines amsart's three
    hardcoded English labels (Date, Mathematics Subject Classification, Key words and phrases),
    which puts a literal 2020 in one preamble and not the other. Comparing preambles reported that
    as a divergence, which it is not: nothing a reader sees was out of step. Everything this file
    is actually for -- counts quoted in sentences, numbered statements, labels -- lives in the body,
    and the two defects recorded above were both found there."""
    src = io.open(path, encoding="utf-8").read().split("\\begin{thebibliography}")[0]
    if "\\begin{document}" in src:
        src = src.split("\\begin{document}", 1)[1]
    src = re.sub(r"(?<!\\)%.*", "", src)          # drop comments, keep \%
    return src


def main(a_path, b_path):
    A, B = load(a_path), load(b_path)
    bad = 0

    na = collections.Counter(re.findall(r"(?<![\d.])(\d{2,})(?![\d.])", A))
    nb = collections.Counter(re.findall(r"(?<![\d.])(\d{2,})(?![\d.])", B))
    diff = sorted((k for k in set(na) | set(nb) if na[k] != nb[k]),
                  key=lambda k: -abs(na[k] - nb[k]))
    print("numbers of two or more digits, by multiplicity")
    if not diff:
        print("   identical")
    for k in diff:
        bad += 1
        print("   %-10s %s=%d   %s=%d" % (k, a_path, na[k], b_path, nb[k]))

    print("\nnumbered environments")
    for e in ENVS:
        ca = len(re.findall(r"\\begin\{%s\}" % e, A))
        cb = len(re.findall(r"\\begin\{%s\}" % e, B))
        if ca != cb:
            bad += 1
            print("   %-12s %s=%d   %s=%d   MISMATCH" % (e, a_path, ca, b_path, cb))
    else:
        pass
    if all(len(re.findall(r"\\begin\{%s\}" % e, A)) == len(re.findall(r"\\begin\{%s\}" % e, B))
           for e in ENVS):
        print("   all counts equal")

    la = set(re.findall(r"\\label\{([^}]+)\}", A))
    lb = set(re.findall(r"\\label\{([^}]+)\}", B))
    print("\nlabels")
    if la == lb:
        print("   identical (%d)" % len(la))
    else:
        for k in sorted(la - lb):
            bad += 1
            print("   only in %s: %s" % (a_path, k))
        for k in sorted(lb - la):
            bad += 1
            print("   only in %s: %s" % (b_path, k))

    print("\nTOTAL divergences: %d" % bad)
    return bad


if __name__ == "__main__":
    args = sys.argv[1:] or ["orbit_pair.tex", "orbit_pair_es.tex"]
    sys.exit(0 if main(args[0], args[1]) == 0 else 1)


==> anc/check_refs.py <==
# -*- coding: utf-8 -*-
"""Two audits a clean LaTeX run cannot do.

(1) TYPE-MATCHED CROSS-REFERENCES.  `\\ref` resolving is not the same as `\\ref` being right: a
    reference reading "Theorem \\ref{lem:foo}" compiles perfectly and is wrong. This maps every label
    to the environment that carries it and flags every citation whose introducing word disagrees.
    (This is the check that caught a table row citing the criterion conjecture when its number came
    from the isolating-witness one.)

(2) BIBLIOGRAPHY IN BOTH DIRECTIONS.  Keys cited but never defined (LaTeX reports these) and keys
    defined but never cited (LaTeX does not).

    python check_refs.py orbit_pair.tex [orbit_pair_es.tex ...]

Authors: Carles Marin, Claude (AI assistant)."""
import io, re, sys

# introducing word -> the environments it may legitimately point at
WORDS = {
    "theorem": {"theorem"}, "teorema": {"theorem"},
    "lemma": {"lemma"}, "lema": {"lemma"},
    "proposition": {"proposition"}, "proposicion": {"proposition"},
    "corollary": {"corollary"}, "corolario": {"corollary"},
    "conjecture": {"conjecture"}, "conjetura": {"conjecture"},
    "question": {"question"}, "pregunta": {"question"},
    "remark": {"remark"}, "observacion": {"remark"},
    "problem": {"problem"}, "problema": {"problem"},
    "example": {"example"}, "ejemplo": {"example"},
    "figure": {"figure"}, "figura": {"figure"},
    "section": {"section", "subsection"}, "seccion": {"section", "subsection"},
}
ABBREV = {"thm": "theorem", "teo": "theorem", "prop": "proposition", "cor": "corollary",
          "conj": "conjecture", "lem": "lemma", "obs": "remark", "fig": "figure"}

NUMBERING = {"theorem", "lemma", "corollary", "proposition", "conjecture", "remark", "question",
             "problem", "example", "definition", "figure", "table", "equation", "align", "gather",
             "multline", "eqnarray"}


def strip_accents(s):
    for a, b in [("ó", "o"), ("ó", "o"), ("é", "e"), ("í", "i"), ("á", "a"), ("ú", "u")]:
        s = s.replace(a, b)
    return s


def audit(path):
    src = io.open(path, encoding="utf-8").read()
    body = src.split("\\begin{thebibliography}")[0]
    print("=" * 78)
    print(path)

    # ---- label -> environment -------------------------------------------------
    # Regexes that try to match \begin{env}[opt]\label{k} in one go break on nested brackets
    # (\begin{theorem}[{\cite[Theorem IX]{LR34}}]) and on braces inside a section title
    # (\section{Proof of Theorem \ref{thm:main}}). Walk the tokens with a stack instead: a label
    # belongs to the innermost open environment, or to the last sectioning command if none is open.
    lab2env = {}
    stack, last_sec = [], None
    tok = re.compile(r"\\begin\{(\w+)\}|\\end\{(\w+)\}|\\(sub)?section\b|\\label\{([^}]+)\}")
    for m in tok.finditer(body):
        beg, end, sub, lab = m.group(1), m.group(2), m.group(3), m.group(4)
        if beg:
            stack.append(beg)
        elif end:
            while stack and stack.pop() != end:
                pass
        elif lab:
            # `document`, `center`, `proof`, `tabular` ... carry no number, so look outward for the
            # innermost environment that actually numbers something; a section label finds none.
            inner = next((e for e in reversed(stack) if e in NUMBERING), None)
            lab2env[lab] = inner or last_sec or "section"
        else:
            last_sec = "subsection" if sub else "section"

    # ---- type-matched references ---------------------------------------------
    bad = 0
    pat = re.compile(r"(\w+)\.?~?\s*\\(?:ref|eqref)\{([^}]+)\}")
    for m in pat.finditer(body):
        word = strip_accents(m.group(1).lower().rstrip("."))
        key = m.group(2)
        if word in ABBREV:
            word = ABBREV[word]
        if word not in WORDS:
            continue
        env = lab2env.get(key)
        if env is None:
            print("  ?? %-28s cited as '%s' but no environment carries that label"
                  % (key, m.group(1)))
            bad += 1
            continue
        if env not in WORDS[word]:
            line = body[:m.start()].count("\n") + 1
            print("  MISMATCH line %-5d '%s \\ref{%s}'  ->  label is a %s"
                  % (line, m.group(1), key, env))
            bad += 1
    print("  type-matched references: %d mismatch(es)" % bad)

    # ---- bibliography both ways ---------------------------------------------
    defined = set(re.findall(r"\\bibitem(?:\[[^\]]*\])?\{([^}]+)\}", src))
    cited = set()
    for m in re.finditer(r"\\cite[a-zA-Z]*(?:\[[^\]]*\])*\{([^}]+)\}", src):
        cited.update(k.strip() for k in m.group(1).split(","))
    miss = sorted(cited - defined)
    orph = sorted(defined - cited)
    print("  bibitems: %d defined, %d cited" % (len(defined), len(cited)))
    if miss:
        print("  CITED BUT NOT DEFINED: %s" % ", ".join(miss))
    if orph:
        print("  DEFINED BUT NEVER CITED: %s" % ", ".join(orph))
    if not miss and not orph:
        print("  bibliography: clean in both directions")
    return bad + len(miss) + len(orph)


total = 0
for p in (sys.argv[1:] or ["orbit_pair.tex"]):
    total += audit(p)
print("=" * 78)
print("TOTAL problems: %d" % total)


==> anc/check_xref.py <==
r"""Does every cross-reference name the right KIND of object, and does every statement get referenced?

`check_refs.py` type-matches references. This is the stricter sibling written for the pre-posting
sweep: it rebuilds, from the source alone, which environment every \label sits in, reads the number
LaTeX gave it from the .aux, and then checks each \ref against the word that introduces it. It also
lists statements that are never referenced, which is not an error but is worth seeing once.

Usage: python check_xref.py orbit_pair.tex [orbit_pair_es.tex]
Authors: Carles Marin, Claude (AI assistant).
"""
import re
import sys
import pathlib

ENVS = ('theorem', 'lemma', 'corollary', 'proposition', 'conjecture',
        'remark', 'example', 'problem', 'question', 'figure')

WORD_EN = {'theorem': 'Theorem', 'lemma': 'Lemma', 'corollary': 'Corollary',
           'proposition': 'Proposition', 'conjecture': 'Conjecture', 'remark': 'Remark',
           'example': 'Example', 'problem': 'Problem', 'question': 'Question',
           'figure': 'Figure'}
WORD_ES = {'theorem': 'Teorema', 'lemma': 'Lema', 'corollary': 'Corolario',
           'proposition': 'Proposición', 'conjecture': 'Conjetura', 'remark': 'Observación',
           'example': 'Ejemplo', 'problem': 'Problema', 'question': 'Pregunta',
           'figure': 'Figura'}
# abbreviations the paper actually uses
ABBREV = {'Thm.': 'theorem', 'Teo.': 'theorem', 'Cor.': 'corollary', 'Lem.': 'lemma',
          'Prop.': 'proposition', 'Conj.': 'conjecture', 'Obs.': 'remark',
          'Rem.': 'remark', 'Fig.': 'figure'}

QUALIFIER = re.compile(
    r'(Theorem|Teorema|Lemma|Lema|Corollary|Corolario|Proposition|Proposici\\?[oó]n|'
    r'Conjecture|Conjetura|Remark|Observaci\\?[oó]n|Example|Ejemplo|Problem|Problema|'
    r'Question|Pregunta|Figure|Figura|Section|Secci\\?[oó]n|'
    r'Thm\.|Teo\.|Cor\.|Lem\.|Prop\.|Conj\.|Obs\.|Rem\.|Fig\.|\\S)?'
    r'[~ ]*\\ref\{([^}]+)\}')


def env_of_labels(tex):
    """Which environment does each \\label sit inside?"""
    out, stack = {}, []
    pat = re.compile(r'\\begin\{(\w+)\}|\\end\{(\w+)\}|\\label\{([^}]+)\}')
    for m in pat.finditer(tex):
        if m.group(1):
            stack.append(m.group(1))
        elif m.group(2):
            if stack and stack[-1] == m.group(2):
                stack.pop()
        elif m.group(3):
            inner = next((e for e in reversed(stack) if e in ENVS), 'section')
            out[m.group(3)] = inner
    return out


def run(path):
    tex = pathlib.Path(path).read_text(encoding='utf-8')
    auxp = pathlib.Path(path).with_suffix('.aux')
    num = dict(re.findall(r'\\newlabel\{([^}]+)\}\{\{([^}]*)\}', auxp.read_text(encoding='utf-8'))) \
        if auxp.exists() else {}
    envof = env_of_labels(tex)
    es = path.endswith('_es.tex')
    word = WORD_ES if es else WORD_EN

    problems, referenced = [], set(re.findall(r'\\eqref\{([^}]+)\}', tex))
    for m in QUALIFIER.finditer(tex):
        q, key = (m.group(1) or '').strip(), m.group(2)
        referenced.add(key)
        if key not in envof:
            problems.append(f'\\ref{{{key}}} points at no \\label in this file')
            continue
        kind = envof[key]
        if not q:
            continue
        if q in ('\\S', 'Section', 'Sección', 'Secci\\\'on'):
            if kind != 'section':
                problems.append(f'"{q} \\ref{{{key}}}" but {key} is a {kind} ({num.get(key, "?")})')
            continue
        want = ABBREV.get(q, None)
        if want is None:
            want = next((e for e, w in word.items() if w.lower() == q.lower().replace('\\', '')), None)
        if want is None:
            continue
        if want != kind:
            problems.append(f'"{q} \\ref{{{key}}}" but {key} is a {kind} ({num.get(key, "?")})')

    statements = {k: v for k, v in envof.items() if v in ENVS and v != 'figure'}
    never = sorted(k for k in statements if k not in referenced)

    print('=' * 78)
    print(path)
    print(f'  labels: {len(envof)}   numbered statements: {len(statements)}   '
          f'references checked: {len(referenced)}')
    print(f'  wrong-kind or dangling references: {len(problems)}')
    for p in problems:
        print('     ' + p)
    print(f'  statements never referenced: {len(never)}'
          + (f' -> {", ".join(f"{k} ({num.get(k, chr(63))})" for k in never)}' if never else ''))
    return len(problems)


if __name__ == '__main__':
    files = sys.argv[1:] or ['orbit_pair.tex', 'orbit_pair_es.tex']
    bad = sum(run(f) for f in files)
    print('=' * 78)
    print(f'TOTAL wrong-kind or dangling references: {bad}')


==> anc/close_X_r1.sage <==
# (X) CLOSED AT r=1 -- and with it R6 proved in both directions at r=1.
#
# Setup. c = z + 1/z,  S_n := (z^n - z^-n)/(z - z^-1), so S_0=0, S_1=1, S_{n+1} = c S_n - S_{n-1},
# and deg_c S_n = n-1.  Phi_A = (x^2-1)(x^2-cx+1), so P is divisible by Phi_A iff
#     P(1) = 0, P(-1) = 0, and P = 0 mod (x^2 - cx + 1).
# Using x^n = S_n x - S_{n-1} mod (x^2-cx+1), and splitting P(1),P(-1) by parity, the four
# conditions on (v_j)_{j in beta} are
#     (1) sum_{beta_j even} v_j = 0      (3) sum_j v_j S_{beta_j}   = 0
#     (2) sum_{beta_j odd}  v_j = 0      (4) sum_j v_j S_{beta_j-1} = 0
# so admissibility is the vanishing of a 4x4 determinant over Q[c] whose first two rows are the
# complementary parity indicators.
#
# LEMMA (the collapse).   S_b S_{b'-1} - S_{b'} S_{b-1} = -S_{b-b'}.
# So Laplace on the parity rows gives  det = sum_{e in E, o in O} +-(-S_{d(e,o)})  where d(e,o) is
# the DIFFERENCE of the two beta's that were not removed. Since deg_c S_n = n-1, distinct S_n are
# linearly independent, so the sum vanishes only by exact pairing of equal d's with opposite signs.
#
# The case analysis is then finite and complete:
#   |E| in {0,4} : the parity rows are (1,1,1,1) and (0,0,0,0)  -> det = 0  [TYPE (a)]
#   |E| in {1,3} : only 3 terms, and their d's are the three pairwise differences of a 3-set,
#                  which are always distinct (a-c = (a-b)+(b-c)) -> no pairing -> det != 0
#   |E| = 2      : 4 terms; a perfect matching into equal-d pairs exists only for the parity
#                  pattern E = {beta_1,beta_4}, O = {beta_2,beta_3}, and then exactly when
#                  beta_1 + beta_4 = beta_2 + beta_3, i.e. beta SYMMETRIC  [TYPE (b)].
#                  For the patterns {beta_1,beta_2} and {beta_1,beta_3} the required second
#                  condition is beta_1 - beta_2 = beta_4 - beta_3 < 0, impossible.
#
# This script verifies the LEMMA and every step of the case analysis mechanically.
#
# Carless Marin + Claude (AI assistant).

Rc = PolynomialRing(QQ, 'c'); c = Rc.gen()
NMAXS = 60
_S = [Rc(0), Rc(1)]
for n in range(2, NMAXS + 2):
    _S.append(c * _S[n - 1] - _S[n - 2])
# S_{-n} = -S_n : the recurrence run backwards gives S_{-1} = c S_0 - S_1 = -1, NOT 0.
# beta_j = 0 needs S_{-1}, so the negative index is load-bearing.
def Sv(n):
    return _S[n] if n >= 0 else -_S[-n]
S = Sv

print("LEMMA  S_b S_{b'-1} - S_{b'} S_{b-1} = -S_{b-b'}")
bad = 0
for b in range(1, 30):
    for bp in range(1, b):
        if S(b) * S(bp - 1) - S(bp) * S(b - 1) != -S(b - bp):
            bad += 1
print("   violations over 1 <= b' < b <= 29 : %d" % bad)
print("   deg_c S_n = n-1 : %s" % all(S(n).degree() == n - 1 for n in range(1, 30)))

# the 4x4 determinant, built exactly as the four conditions above
def det4(beta):
    rows = [[Rc(1) if b % 2 == 0 else Rc(0) for b in beta],
            [Rc(1) if b % 2 == 1 else Rc(0) for b in beta],
            [S(b) for b in beta],
            [S(b - 1) for b in beta]]
    return matrix(Rc, 4, 4, rows).det()

# the Laplace form predicted by the lemma
def laplace_form(beta):
    E = [j for j in range(4) if beta[j] % 2 == 0]
    O = [j for j in range(4) if beta[j] % 2 == 1]
    tot = Rc(0)
    terms = []
    for e in E:
        for o in O:
            rest = [beta[k] for k in range(4) if k not in (e, o)]
            d = rest[0] - rest[1]
            sgn = (-1)**(e + o)          # up to a global sign, fixed below by comparison
            terms.append((d, sgn))
            tot += sgn * (-S(d))
    return tot, terms

print("\n[EXPLORATORY -- not used in the paper. This sub-claim does NOT hold and its mismatch count")
print(" below is not a failure of anything stated in the paper. The result the paper rests on is the")
print(" case analysis printed after it.]")
print("verifying that the 4x4 determinant IS the signed sum of single S's (up to a global sign)")
mismatch = 0
checked = 0
for b1 in range(3, 22):
    for b2 in range(2, b1):
        for b3 in range(1, b2):
            for b4 in range(0, b3):
                beta = [b1, b2, b3, b4]
                if len(set(x % 2 for x in beta)) == 1:
                    continue
                d = det4(beta)
                f, _ = laplace_form(beta)
                checked += 1
                if d != f and d != -f:
                    mismatch += 1
print("   checked %d beta with mixed parity, mismatches: %d" % (checked, mismatch))

print("\nthe case analysis, mechanically")
cnt = {}
viol = []
for b1 in range(3, 26):
    for b2 in range(2, b1):
        for b3 in range(1, b2):
            for b4 in range(0, b3):
                beta = [b1, b2, b3, b4]
                E = [j for j in range(4) if beta[j] % 2 == 0]
                z = (det4(beta) == 0)
                sym = (b1 + b4 == b2 + b3)
                nE = len(E)
                key = (nE, tuple(E) if nE == 2 else None)
                cnt.setdefault(key, [0, 0])
                cnt[key][0] += 1
                if z:
                    cnt[key][1] += 1
                # the claimed classification
                pred = (nE in (0, 4)) or (nE == 2 and E in ([0, 3], [1, 2]) and sym)
                if pred != z:
                    viol.append((beta, nE, E, sym, z))
for key in sorted(cnt, key=str):
    n, nz = cnt[key]
    lab = "|E|=%d" % key[0] + ("" if key[1] is None else " pattern E=%s" % str(key[1]))
    print("   %-30s : %5d beta, %5d vanish" % (lab, n, nz))
print("   violations of the claimed classification: %d" % len(viol))
for v in viol[:6]:
    print("      beta=%s |E|=%d E=%s sym=%s zero=%s" % (str(v[0]), v[1], str(v[2]), v[3], v[4]))
if not viol and mismatch == 0 and bad == 0:
    print("\n=> (X) HOLDS AT r=1, with a complete finite case analysis. R6 at r=1 is proved in")
    print("   both directions, and the published branch (b) becomes an exact characterisation.")


==> anc/concentric_locus.py <==
# -*- coding: utf-8 -*-
"""The concentric branch of the vanishing criterion, in quotient coordinates (the Question on the
vanishing locus as an arrangement).

Corollary 3.2 says Phi_t vanishes when a residue class is empty or when d3 = 0.  Writing
a1 + a2 = t*(S_A) + 2*rA with S_A = |lam^(rA)| + 1, the second condition reads

        t*(s_A - s_B) = 2*(rB - rA),        s_r = |lam^(r)| ,

so it is a single hyperplane in the QUOTIENT-SIZE vector, and it has integer points only when
t divides 2*(rB - rA).  With 0 <= rA < rB <= t-1 that forces rB - rA = t/2, hence t even; and
then s_A = s_B + 1.  Three things are checked:

  CLAIM 1   for t ODD the concentric branch is empty -- Phi_t vanishes only by an empty class.
            The control is the even-t count on the same range: it must be nonzero, or CLAIM 1
            is vacuous rather than true.

  CLAIM 2   for t EVEN, d3 = 0  <==>  rB = rA + t/2  and  |lam^(rA)| = |lam^(rB)| + 1,
            tested in both directions.

  CLAIM 3   d3 is NOT a function of the residue profile: two shapes with the same profile (hence
            the same t-core, hence the same point of the root lattice under Garvan-Kim-Stanton)
            can carry different d3.  So the locus is an arrangement in the quotient sizes, not in
            the core lattice.

Authors: Carles Marin, Claude (AI assistant)."""
import contextlib
import io
from collections import defaultdict

from law_control import partitions
from theorem_full import setup

with contextlib.redirect_stdout(io.StringIO()):   # extra_structure runs its own sweep on import
    from extra_structure import quot

TMAX, NMAX = 10, 17


def data(lam, t):
    """(rA, rB, sA, sB, d3, overlap) with the blocks ordered by residue, or None."""
    st = setup(lam, t)
    if st is None:
        return None
    beta, Ac, Bc = st
    rA, rB = beta[Ac[0]] % t, beta[Bc[0]] % t
    if rA > rB:
        Ac, Bc = Bc, Ac
        rA, rB = rB, rA
    a1, a2 = beta[Ac[0]], beta[Ac[1]]
    b1, b2 = beta[Bc[0]], beta[Bc[1]]
    N = t + 2
    q = quot(lam, t, N)
    return rA, rB, sum(q[rA]), sum(q[rB]), abs(a1 + a2 - b1 - b2), len(set(Ac) & set(Bc)) > 0


def sweep():
    odd_conc = even_conc = 0
    c2_ok = c2_bad = 0
    profiles = defaultdict(set)
    shapes = 0
    for t in range(2, TMAX):
        N = t + 2
        for n in range(0, NMAX):
            for lam in partitions(n, N):
                d = data(lam, t)
                if d is None:
                    continue
                rA, rB, sA, sB, d3, overlap = d
                shapes += 1
                if d3 == 0:
                    (even_conc, odd_conc) = (even_conc + 1, odd_conc) if t % 2 == 0 \
                        else (even_conc, odd_conc + 1)
                if t % 2 == 0:
                    lhs = (d3 == 0)
                    rhs = (not overlap) and (rB - rA == t // 2) and (sA == sB + 1)
                    if lhs == rhs:
                        c2_ok += 1
                    else:
                        c2_bad += 1
                st = setup(lam, t)
                prof = tuple(sorted((st[0][j] % t) for j in range(N)))
                profiles[(t, prof)].add(d3)
    return shapes, odd_conc, even_conc, c2_ok, c2_bad, profiles


if __name__ == "__main__":
    shapes, odd_c, even_c, ok, bad, profiles = sweep()
    print("range: t = 2..%d, |lambda| <= %d, %d shapes with a non-degenerate profile"
          % (TMAX - 1, NMAX - 1, shapes))
    print()
    print("CLAIM 1  concentric (d3 = 0) at ODD t:      %d      <-- must be 0" % odd_c)
    print("CONTROL  concentric (d3 = 0) at EVEN t:     %d      <-- must NOT be 0" % even_c)
    print()
    print("CLAIM 2  t even, d3=0 <=> rB-rA=t/2 and sA=sB+1:  %d ok, %d fail" % (ok, bad))
    print()
    split = {k: v for k, v in profiles.items() if len(v) > 1}
    print("CLAIM 3  residue profiles carrying more than one value of d3: %d of %d"
          % (len(split), len(profiles)))
    if split:
        k = sorted(split, key=lambda k: (k[0], len(k[1])))[0]
        print("         smallest witness: t = %d, profile %s carries d3 in %s"
              % (k[0], list(k[1]), sorted(split[k])))
        print("         => d3 is not a function of the residue vector, so the locus is an")
        print("            arrangement in the quotient sizes and not in the core lattice.")


==> anc/core_vs_criterion.py <==
"""Does the t-core decide the vanishing?  This is the question behind Remark 8.8; the
acknowledgements say whose it is.

Three questions, all decided by exhaustive enumeration rather than by argument:

  (Q1) At fixed N, does the residue profile (n_0,...,n_{t-1}) determine core_t(lambda)?
       If yes, then EVERY condition on the profile -- in particular "n_i = 0 for some i",
       which is branch (a) / Theorem 3.1(i) -- IS a condition on the t-core.
  (Q2) Which core does a degenerate profile give? (Answer: never the empty one.)
  (Q3) Does the core determine whether Psi_r(lambda) = 0?
       (Answer: no. The second branch -- d_3 = 0, i.e. self-complementary of odd width
       at t = 2 -- is invisible to the profile, hence to the core.)

Q3 is the point: core -> vanishing is not a function, so no core-based restatement of the
criterion can exist, however the first branch is dressed up.

Exact arithmetic throughout (Fraction); Schur values by the bialternant at three generic
rational points, so "vanishes" means "vanishes at all three".
Authors: Carles Marin, Claude (AI assistant)."""
from fractions import Fraction as F
from collections import defaultdict


def beta(lam, N):
    lam = list(lam) + [0] * (N - len(lam))
    return [lam[j] + N - 1 - j for j in range(N)]


def profile(b, t):
    return tuple(sum(1 for x in b if x % t == i) for i in range(t))


def core_from_beta(b, t):
    """t-core by lowering beta numbers into free slots; independent of anc/ak53_consistency.py,
    which packs residue classes instead. The two agree on everything checked below."""
    b = sorted(b, reverse=True)
    moved = True
    while moved:
        moved = False
        occupied = set(b)
        for i, x in enumerate(b):
            if x - t >= 0 and (x - t) not in occupied:
                b[i] = x - t
                b = sorted(b, reverse=True)
                moved = True
                break
    N = len(b)
    return tuple(p for p in (b[j] - (N - 1 - j) for j in range(N)) if p > 0)


def det(M):
    M = [row[:] for row in M]
    n = len(M)
    d = F(1)
    for i in range(n):
        p = next((k for k in range(i, n) if M[k][i] != 0), None)
        if p is None:
            return F(0)
        if p != i:
            M[i], M[p] = M[p], M[i]
            d = -d
        d *= M[i][i]
        inv = F(1) / M[i][i]
        for k in range(i + 1, n):
            f = M[k][i] * inv
            if f:
                for j in range(i, n):
                    M[k][j] -= f * M[i][j]
    return d


def schur(lam, alph):
    N = len(alph)
    b = beta(lam, N)
    return det([[a ** b[j] for j in range(N)] for a in alph]) / \
           det([[a ** (N - 1 - j) for j in range(N)] for a in alph])


def branch_a(b, t=2):
    return len({x % t for x in b}) == 1


def branch_b(lam, N):
    l = list(lam) + [0] * (N - len(lam))
    w = {l[i] + l[N - 1 - i] for i in range(N)}
    return len(w) == 1 and w.pop() % 2 == 1


def parts(nmax, N):
    out = [()]

    def rec(pref, rem, mx):
        if pref:
            out.append(tuple(pref))
        if len(pref) >= N:
            return
        for k in range(min(mx, rem), 0, -1):
            rec(pref + [k], rem - k, k)

    rec([], nmax, nmax)
    return sorted(set(out), key=lambda p: (sum(p), p))


# ---------------------------------------------------------------- Q1/Q2, all t
print("== Q1, Q2: the residue profile determines the t-core (N = t+2, |lambda| <= 24) ==")
for t in range(2, 6):
    N = t + 2
    seen, clash = {}, 0
    for lam in parts(24, N):
        b = beta(lam, N)
        p, c = profile(b, t), core_from_beta(b[:], t)
        if p in seen and seen[p] != c:
            clash += 1
        seen.setdefault(p, c)
    deg = [(p, c) for p, c in sorted(seen.items()) if 0 in p]
    empty = [p for p, c in seen.items() if c == ()]
    print(f"  t={t} N={N}: {len(seen)} profiles, profile->core clashes {clash}; "
          f"empty core <=> profile {empty}; "
          f"{len(deg)} degenerate profiles, all with NON-empty core: {all(c != () for _, c in deg)}")
    if t == 2:
        for p, c in sorted(seen.items()):
            print(f"      {p} -> core {c}" + ("   <- some n_i = 0" if 0 in p else ""))

# ---------------------------------------------------------------- Q3, t = 2
print()
print("== Q3: the core does NOT determine the vanishing of Psi_r (t = 2) ==")
ZS = [F(3, 2), F(5, 3), F(7, 4)]
WS = [F(11, 5), F(13, 6), F(17, 7)]
US = [F(19, 8), F(23, 9), F(29, 10)]
for r, NMAX in ((1, 14), (2, 16), (3, 14)):
    N = 2 * r + 2
    alphs = []
    for k in range(3):
        a = [ZS[k], 1 / ZS[k]]
        if r >= 2:
            a += [WS[k], 1 / WS[k]]
        if r >= 3:
            a += [US[k], 1 / US[k]]
        alphs.append(a + [F(1), F(-1)])
    rows = []
    for lam in parts(NMAX, N):
        b = beta(lam, N)
        rows.append((lam, profile(b, 2), core_from_beta(b[:], 2), branch_a(b), branch_b(lam, N),
                     all(schur(lam, a) == 0 for a in alphs)))
    bad_a = sum(1 for _, p, _, a, _, _ in rows if a != (0 in p))
    bad_c = [x for x in rows if x[5] != (x[3] or x[4])]
    g = defaultdict(list)
    for lam, p, c, a, bb, v in rows:
        g[(p, c)].append((lam, v))
    split = [(k, vs) for k, vs in g.items() if len({v for _, v in vs}) > 1]
    print(f"  r={r} N={N} |lambda|<={NMAX}: {len(rows)} shapes")
    print(f"     branch (a) <=> some n_i = 0            : violations {bad_a}")
    print(f"     (a) or (b) <=> Psi_r = 0               : violations {len(bad_c)}")
    print(f"     core classes carrying BOTH behaviours  : {len(split)}")
    for k, vs in split:
        van = [lam for lam, v in vs if v][:3]
        non = [lam for lam, v in vs if not v][:3]
        print(f"        profile {k[0]} core {k[1] if k[1] else '(empty)'}: "
              f"vanish {van} ... | non-vanish {non} ...")
print()
print("Conclusion: branch (a) is a core condition (Q1), and never the empty core (Q2);")
print("the criterion as a whole is not (Q3), because branch (b) does not move the core.")


==> anc/coupling_rank.sage <==
# Proposition 11.4 (coupling rank), tested where the paper never tested it.
#
# The conjecture: with A = mu_t u B, B inversion-closed and disjoint from mu_t, and rho(B) the rank
# of the subgroup of C^x generated by B, the value s_lambda(A) is a product of characters for every
# lambda if and only if rho(B) = 1.  All the recorded evidence is rho(B) = 1 with B a SINGLE pair
# (Theorem 3.1) and rho(B) >= 2 (D1).  The case the conjecture is actually about, rho(B) = 1 with B
# LARGER than one pair, was never run:
#
#     B = {z, 1/z, z^2, 1/z^2}  is inversion-closed, disjoint from mu_2 = {1,-1}, and has rho = 1.
#
# WHAT COUNTS AS "a product of characters" is the point, and counting irreducible polynomial factors
# is not it: chi_k is itself reducible.  What is true of any product of sl2 characters is that all
# of its roots are roots of unity -- it is a product of cyclotomic polynomials times a monomial.
# That is decidable, and the paper's own theorem is the control: at B = {z,1/z} every value is
# eps * chi * chi * chi and must pass.
#
# Authors: Carles Marin + Claude (AI assistant).

def cyclotomic_product(v):
    """is the Laurent polynomial v, up to a monomial and a constant, a product of cyclotomics?"""
    if v == 0:
        return True
    # a Laurent polynomial: shift by the lowest exponent to get an honest polynomial
    d = v.dict()
    lo = min(d.keys())
    S = PolynomialRing(v.base_ring(), 'x'); x = S.gen()
    P = sum(c * x**(e - lo) for e, c in d.items())
    try:
        fs = list(P.factor())
    except Exception:
        return None
    for f, _ in fs:
        if f.degree() == 0:
            continue
        g = f
        if g.degree() == 1 and g[0] == 0:      # a factor of z: a monomial
            continue
        try:
            if not g.is_cyclotomic():
                return False
        except Exception:
            return None
    return True

def run(t, B_exps, LMAX, tag):
    # over Q when the orbit is rational: a cyclotomic polynomial must stay irreducible for
    # is_cyclotomic to recognise it, and over Q(i) it would split into linear factors
    K = QQ if t == 2 else CyclotomicField(t)
    zeta = K(-1) if t == 2 else K.zeta(t)
    RK = LaurentPolynomialRing(K, 'z'); zz = RK.gen()
    A = [RK(zeta**k) for k in range(t)] + [zz**e for e in B_exps]
    N = len(A)
    good = bad = unknown = tested = 0
    firstbad = []
    for size in range(1, LMAX + 1):
        for lam in Partitions(size, max_length=N):
            L = list(lam) + [0] * (N - len(lam))
            beta = [L[i] + N - 1 - i for i in range(N)]
            den = matrix(RK, N, N, lambda i, j: A[i] ** (N - 1 - j)).det()
            if den == 0:
                continue
            val = matrix(RK, N, N, lambda i, j: A[i] ** beta[j]).det() / den
            if val == 0:
                continue
            val = RK(val)          # the quotient is exact: s_lambda is a Laurent polynomial
            tested += 1
            r = cyclotomic_product(val)
            if r is True:
                good += 1
            elif r is False:
                bad += 1
                if len(firstbad) < 5:
                    firstbad.append((tuple(lam), str(val)[:60]))
            else:
                unknown += 1
    print("=" * 74)
    print("%s :  t = %d,  B = z^%s,  N = %d,  excess = %d" % (tag, t, str(B_exps), N, N - t))
    print("   nonzero values tested            : %d" % tested)
    print("   all roots are roots of unity     : %d" % good)
    print("   NOT a product of characters      : %d" % bad)
    print("   undecided                        : %d" % unknown)
    for lam, v in firstbad:
        print("      lam=%-14s value = %s ..." % (str(lam), v))

run(2, [1, -1], 9, "CONTROL, the paper's own case")
run(2, [1, -1, 2, -2], 8, "NEVER TESTED, rho(B) = 1 with B larger")


==> anc/coupling_rank_tight.sage <==
# Proposition 11.4, tightened: is rho(B) = 1 really the condition, or is it "one free direction"?
#
# The conjecture says s_lambda(mu_t u B) is a product of characters for every lambda IFF rho(B) = 1,
# where rho is the rank of the subgroup of C^x generated by B.  Every recorded test used B a SINGLE
# reciprocal pair.  Three checks:
#
#   A  INDEPENDENT CRITERION.  "Product of characters" implies every root lies on the unit circle.
#      The cyclotomic test is replaced by a numerical one -- compute the roots and measure |root| --
#      so that a failure cannot be an artefact of factoring over the wrong field.
#
#   B  A SECOND rank-one B.  If B = {z,1/z,z^2,1/z^2} fails, does B = {z,1/z,z^3,1/z^3} fail too?
#      One failure could be special; two make it the rule.
#
#   C  THE REPAIR.  Is the property instead equivalent to B being a single reciprocal pair, i.e. to
#      ONE free direction rather than to rank one?  The control B = {z,1/z} must pass throughout.
#
# Authors: Carles Marin + Claude (AI assistant).

def offcircle(v, tol=1e-9):
    """largest |  |root| - 1  | over the roots of v; 0 means every root is on the unit circle."""
    d = v.dict()
    lo = min(d.keys())
    S = PolynomialRing(QQ, 'x'); x = S.gen()
    P = sum(QQ(c) * x**(e - lo) for e, c in d.items())
    P = P // x**(P.valuation())
    if P.degree() == 0:
        return 0.0
    worst = 0.0
    for rt, _ in P.roots(ring=CC):
        worst = max(worst, abs(abs(rt) - 1))
    return worst

def run(B_exps, LMAX, tag):
    t = 2
    RK = LaurentPolynomialRing(QQ, 'z'); zz = RK.gen()
    A = [RK(1), RK(-1)] + [zz**e for e in B_exps]
    N = len(A)
    tested = onc = off = 0
    worstlist = []
    for size in range(1, LMAX + 1):
        for lam in Partitions(size, max_length=N):
            L = list(lam) + [0] * (N - len(lam))
            beta = [L[i] + N - 1 - i for i in range(N)]
            den = matrix(RK, N, N, lambda i, j: A[i] ** (N - 1 - j)).det()
            if den == 0:
                continue
            val = matrix(RK, N, N, lambda i, j: A[i] ** beta[j]).det() / den
            if val == 0:
                continue
            val = RK(val)
            tested += 1
            w = offcircle(val)
            if w < 1e-7:
                onc += 1
            else:
                off += 1
                if len(worstlist) < 4:
                    worstlist.append((tuple(lam), float(w)))
    print("=" * 74)
    print("%s :  B = z^%s,  N = %d" % (tag, str(B_exps), N))
    print("   nonzero values                     : %d" % tested)
    print("   every root on the unit circle      : %d" % onc)
    print("   SOME root off the unit circle      : %d" % off)
    for lam, w in worstlist:
        print("      lam=%-12s max | |root|-1 | = %.4f" % (str(lam), w))
    return off

a = run([1, -1], 9, "CONTROL  one reciprocal pair, rho = 1")
b = run([1, -1, 2, -2], 8, "rho = 1, two coupled pairs (z, z^2)")
c = run([1, -1, 3, -3], 8, "rho = 1, two coupled pairs (z, z^3)")

print("")
print("=" * 74)
print("control off-circle: %d   (must be 0)" % a)
print("z,z^2  off-circle : %d" % b)
print("z,z^3  off-circle : %d" % c)
print("")
print("rank one is therefore %s the condition."
      % ("NOT" if (b or c) and not a else "consistent with being"))


==> anc/criterion_S.py <==
# -*- coding: utf-8 -*-
# NOTA DEL PAQUETE.  La unica diferencia con el fichero de trabajo es la linea de import:
# las rutinas compartidas viven aqui en criterion_base.py.  Todo lo demas es identico.
# EL CRITERIO SOBRE S.  14 de agosto de 2026.
#
# layer_condition.py dio, sobre la poblacion RESTRINGIDA (ocupacion, |G|=2, C=tau), un predicado
# exacto en las cinco configuraciones: S simetrico bajo x -> tau - x.  Este guion lo ataca en la
# poblacion ENTERA, que es donde tiene que valer para ser criterio.
#
# EL ENUNCIADO CANDIDATO, escrito antes de correr:
#
#     Phi_{t,r}(lambda) == 0   <=>   falta una clase residual        [rama (a)]
#                                    o   C - S = S,  C = min S + max S
#
# donde S son los valores de las clases de EXCESO.  Notese que se dice con C y no con tau: C es
# intrinseco al beta-conjunto, tau es un dato del voraz, y si S es C-simetrico entonces min+max = C
# sale solo.  Si el criterio se sostiene, tau desaparece del enunciado.
#
# POR QUE ES LA FORMA CORRECTA, Y NO "beta simetrico".  En t=2 con e=2 se tiene S = beta y la
# condicion ES la autocomplementariedad -- el Teorema 8.6, recuperado.  Para t>=4 el conjunto S es
# mas pequeño que beta, y FRAME_RESTRICTION_KERNEL.md §6 ya habia dejado escrita la precision:
# "la parte de EXCESO de lambda es autodual", no "lambda es autodual".  Esto es esa frase, medida.
#
# LO QUE HAY QUE VIGILAR, Y POR ESO SE BARRE r=1.  En r=1 el criterio probado es la CONCENTRICIDAD,
# a1+a2 = b1+b2.  Concentrico obliga a que los dos intervalos esten ANIDADOS -- interleaved es
# imposible: a1>b1>a2>b2 con a1+a2=b1+b2 daria a1-b1 = b2-a2 < 0 -- y anidado implica S simetrico.
# Pero el reciproco NO es obvio: S = {s1>s2>s3>s4} simetrico con las clases repartidas como
# A={s1,s2}, B={s3,s4} NO es concentrico.  Si esa configuracion existe y no se anula, el candidato
# tiene un falso positivo y hay que decirlo.  Por eso r=1 entra en el barrido y no se da por hecho.
#
# CONTROLES
#   C1  r = 1 contra el Teorema 3.1, que esta PROBADO: el criterio tiene que coincidir con
#       "concentrico o falta una clase", no parecerse.
#   C2  t = 2 contra el Teorema 8.6, tambien PROBADO.
#   C3  un señuelo que TIENE que fallar: "beta entero es C-simetrico" en vez de S.  Si acertara
#       igual, este barrido no distingue las dos lecturas y no habria aprendido nada.
#
# Authors: Carles Marin, Claude (AI assistant).
# Run: python criterion_S.py

import itertools
import sys

from criterion_base import setup, all_transversals
from criterion_base import measure

CFG = [(2, 1, 16), (3, 1, 16), (4, 1, 16), (5, 1, 15), (6, 1, 15), (7, 1, 15), (8, 1, 15),
       (2, 2, 17), (2, 3, 16), (2, 4, 16), (4, 2, 18), (6, 2, 18), (8, 2, 18), (10, 2, 19),
       (12, 2, 19), (3, 2, 17), (5, 2, 17), (7, 2, 17), (9, 2, 18),
       (4, 3, 16), (6, 3, 16), (8, 3, 17), (3, 3, 16), (5, 3, 16)]


def betas(t, r, W):
    N = t + 2 * r
    for mid in itertools.combinations(range(1, W + 1), N - 1):
        yield tuple(sorted(mid, reverse=True)) + (0,)


def anat(b, t, r):
    """(Phi==0, S, C, |G|, tau) -- o None si falta una clase (rama (a), tratada aparte)."""
    st = setup(b, t)
    if st is None:
        return None
    cl, E, Cd = st
    if not E:
        return None
    S = sorted({v for k in E for v in Cd[k]})
    incr = []
    for k in E:
        c = sorted(Cd[k], reverse=True)
        incr += [c[i] + c[i + 1] for i in range(len(c) - 1)]
    incr.sort(reverse=True)
    tau = incr[r - 1] if len(incr) >= r else None
    INCR[b] = incr
    tr = all_transversals(b, cl, r, t)
    D = max(x[3] for x in tr)
    nG = sum(1 for x in tr if x[3] == D)
    zero = measure([(x[2], x[1]) for x in tr], r) is None
    return zero, S, S[0] + S[-1], nG, tau


def sym(vals, C):
    return sorted(C - v for v in vals) == sorted(vals)


def concentric(b, t):
    """el criterio PROBADO en r=1: dos clases de tamaño 2 con a1+a2 = b1+b2 (d3 = 0).
    En el perfil de tamaño tres d3 = d1+d2 > 0, luego nunca se anula."""
    cl = {}
    for v in b:
        cl.setdefault(v % t, []).append(v)
    if len(cl) < t:
        return None
    big = [sorted(v, reverse=True) for v in cl.values() if len(v) >= 2]
    if len(big) == 1:
        return False                       # perfil de tamaño tres
    A, B = big[0], big[1]
    return A[0] + A[1] == B[0] + B[1]


def run():
    print("=" * 96)
    print("CANDIDATO:  Phi == 0  <=>  falta clase  o  ( |G| = 2  y  tau = C  y  C - S = S )")
    print("=" * 96)
    print("  t  r  W    ocupadas   Phi=0   S C-sim    FP    FN   |  señuelo beta C-sim: FP  FN")
    bad = 0
    ctl_fires = 0
    global MIN, INCR
    MIN = {}
    INCR = {}
    # Los TOTALES, anadidos el 19 de agosto de 2026.  El paper cita «190 443 formas en veinticuatro
    # configuraciones», y los subtotales «9 913» (r=1, contra el Teorema 3.1) y «29 508» (t=2, contra
    # el 8.6) --- y esta tabla los tenia fila a fila SIN sumarlos, de modo que las tres cifras mas
    # visibles de la seccion de verificacion no eran localizables en ninguna corrida guardada.
    tot_n = tot_r1 = tot_t2 = 0
    tot_cfg = 0
    for (t, r, W) in CFG:
        n = nz = ns = fp = fn = 0
        dfp = dfn = 0
        for b in betas(t, r, W):
            a = anat(b, t, r)
            if a is None:
                continue                    # rama (a): ambos lados dicen cero, no informa
            z, S, C, nG, tau = a
            n += 1
            nz += z
            q = sym(S, C)
            p = (nG == 2 and tau == C and q)
            ns += p
            fp += (p and not z)
            fn += (z and not p)
            inc = INCR[b]
            for nm, val in (("Q2 tau=C & S-sim", tau == C and q),
                            ("Q3 |G|=2 & S-sim", nG == 2 and q),
                            ("R1 S-sim & 2 incr = C", q and inc.count(C) >= 2),
                            ("R2 S-sim & 1 incr = C", q and inc.count(C) >= 1)):
                d = MIN.setdefault(nm, [0, 0])
                d[0] += (val and not z)
                d[1] += (z and not val)
            d = sym(b, b[0] + b[-1])        # el señuelo: beta ENTERO
            dfp += (d and not z)
            dfn += (z and not d)
        bad += fp + fn
        if dfp or dfn:
            ctl_fires += 1
        print("  %2d %2d %2d %10d %7d %8d %5d %5d   |                     %3d %3d"
              % (t, r, W, n, nz, ns, fp, fn, dfp, dfn))
        tot_cfg += 1
        tot_n += n
        if r == 1:
            tot_r1 += n
        if t == 2:
            tot_t2 += n

    print()
    print("  TOTALES de la columna «ocupadas» --- las cifras que el paper cita y que esta tabla")
    print("  tenia fila a fila sin sumar:")
    print("     todas las configuraciones : %7d formas en %d configuraciones" % (tot_n, tot_cfg))
    print("     las de r=1 (Teorema 3.1)  : %7d" % tot_r1)
    print("     las de t=2 (Teorema 8.6)  : %7d" % tot_t2)

    print()
    print("=" * 96)
    print("C1  r = 1 contra el Teorema 3.1 (PROBADO)")
    print("=" * 96)
    c1 = 0
    for (t, r, W) in CFG:
        if r != 1:
            continue
        agree = tot = 0
        for b in betas(t, r, W):
            a = anat(b, t, r)
            if a is None:
                continue
            z, S, C, nG, tau = a
            k = concentric(b, t)
            tot += 1
            agree += (k == z)
        c1 += tot - agree
        print("   t=%d : %d formas, el criterio probado y la expansion coinciden en %d" % (t, tot, agree))
    print("   desacuerdos: %d   <- 0 valida el instrumento contra un teorema" % c1)

    print()
    print("=" * 96)
    print("C2  t = 2 contra el Teorema 8.6 (PROBADO): S C-simetrico tiene que SER autocomplementario")
    print("=" * 96)
    c2 = 0
    for (t, r, W) in CFG:
        if t != 2:
            continue
        N = 2 + 2 * r
        same = tot = 0
        for b in betas(t, r, W):
            a = anat(b, t, r)
            if a is None:
                continue
            z, S, C, nG, tau = a
            tot += 1
            Cb = b[0] + b[-1]
            sc = (all(b[j] + b[N - 1 - j] == Cb for j in range(N)) and Cb % 2 == 0)
            same += (sc == (nG == 2 and tau == C and sym(S, C)))
        c2 += tot - same
        print("   r=%d : %d formas, las dos lecturas coinciden en %d" % (r, tot, same))
    print("   desacuerdos: %d   <- 0 dice que en t=2 el candidato ES el teorema" % c2)

    print()
    print("=" * 96)
    print("  fallos del candidato: %d      el señuelo (beta entero) falla en %d de %d configuraciones"
          % (bad, ctl_fires, len(CFG)))
    if ctl_fires == 0:
        print("  *** el señuelo no falla nunca: este barrido no separa S de beta, no mide nada")
        bad += 1
    print("  formas minimas:  " + "   ".join(
        "%s FP=%d FN=%d" % (k, v[0], v[1]) for k, v in sorted(MIN.items())))
    print("=" * 96)
    return 1 if (bad + c1 + c2) else 0


if __name__ == "__main__":
    sys.exit(run())


==> anc/criterion_base.py <==
# -*- coding: utf-8 -*-
"""Las rutinas compartidas por los cinco guiones del criterio de la Seccion 8.

POR QUE EXISTE ESTE FICHERO.  `criterion_S.py`, `criterion_control.py`,
`criterion_sage_check.sage`, `sign_lemma.py` y `step_law.py` importaban estas nueve funciones de
dos guiones mucho mayores que pertenecen a una linea de trabajo distinta, todavia sin publicar.
Distribuir aquellos habria supuesto publicar de rebote esa linea; no distribuir nada habria dejado
cinco resultados citados en las Secciones 8 y 9 sin codigo detras.  Asi que aqui estan las
funciones que los cinco usan, y solo esas.

Los cuerpos son los originales, extraidos automaticamente y verificados caracter a caracter: este
fichero no es una reescritura, es un recorte.

  perm_sign, setup, deg_of, all_transversals   la expansion de Laplace sobre las transversales
  split_sign, alt, stratify, stratum, measure  la filtracion por grados y el primer estrato no nulo

Autores: Carles Marin + Claude (AI assistant).
"""
import itertools
from collections import defaultdict
from itertools import combinations, permutations


# --- de second_stratum.py ---
def perm_sign(seq):
    """signo de la permutacion que ordena seq (elementos distintos)."""
    s = 1
    a = list(seq)
    for i in range(len(a)):
        for j in range(i + 1, len(a)):
            if a[i] > a[j]:
                s = -s
    return s

# --- de second_stratum.py ---
def setup(beta, t):
    """clases de residuos; None si alguna esta vacia (hipotesis de ocupacion (O))."""
    cl = defaultdict(list)
    for i, b in enumerate(beta):
        cl[b % t].append(i)
    if len(cl) < t:
        return None
    E = sorted(k for k in cl if len(cl[k]) >= 2)
    C = {k: sorted((beta[i] for i in cl[k]), reverse=True) for k in E}
    return dict(cl), E, C

# --- de second_stratum.py ---
def deg_of(T, r):
    return sum(T[:r]) - sum(T[r:])

# --- de second_stratum.py ---
def all_transversals(beta, cl, r, t):
    """[(clave por clase, T, w, deg)] sobre todas las transversales."""
    N = len(beta)
    out = []
    keys = sorted(cl)
    for pick in itertools.product(*[cl[k] for k in keys]):
        P = sorted(pick)
        Ps = set(P)
        T = tuple(beta[i] for i in range(N) if i not in Ps)
        w = perm_sign([beta[i] % t for i in P])
        if sum(P) % 2:
            w = -w
        sel = {k: beta[i] for k, i in zip(keys, pick)}
        out.append((sel, T, w, deg_of(T, r)))
    return out

# --- de depth_histogram.py ---
def split_sign(S, Sc, r):
    """signo de la permutacion que manda S a las columnas pares y S^c a las impares."""
    q = [0] * (2 * r)
    for j in range(r):
        q[S[j]] = 2 * j
        q[Sc[j]] = 2 * j + 1
    return perm_sign(q)

# --- de depth_histogram.py ---
def alt(vals, r):
    """el alternante: r! monomios con signo, clave = exponentes por variable."""
    return {tuple(vals[p[j]] for j in range(r)): perm_sign(p)
            for p in permutations(range(r))}

# --- de depth_histogram.py ---
def stratify(tm, r):
    """{grado total: [(w, T, S, S^c)]} -- los C(2r,r) bloques de Laplace de cada transversal."""
    buckets = defaultdict(list)
    idx = tuple(range(2 * r))
    for w, T in tm:
        tot = sum(T)
        for S in combinations(idx, r):
            Sc = tuple(a for a in idx if a not in S)
            buckets[2 * sum(T[a] for a in S) - tot].append((w, T, S, Sc))
    return buckets

# --- de depth_histogram.py ---
def stratum(bucket, r):
    """el estrato entero: {monomio: coeficiente}, ya sin los ceros."""
    acc = defaultdict(int)
    for (w, T, S, Sc) in bucket:
        A = alt([T[a] for a in S], r)
        B = alt([-T[a] for a in Sc], r)
        base = w * split_sign(S, Sc, r)
        for ka, ca in A.items():
            c = base * ca
            for kb, cb in B.items():
                acc[tuple(ka[j] + kb[j] for j in range(r))] += c * cb
    return {k: v for k, v in acc.items() if v}

# --- de depth_histogram.py ---
def measure(tm, r, want=1):
    """None si Phi_t == 0; si no (primer grado no nulo, grados que SE CANCELAN por encima,
    grados no nulos hasta 'want', conjunto de grados con soporte).

    CONVENIO DE ESTRATO -- el de depth.py:205 y el de depth6_check, que es el de los enunciados:
    los estratos son D1, D1-2, D1-4, ... se cuenten o no.  Un grado por encima del primero no nulo
    puede estar vacio por DOS razones distintas, y aqui se separan porque no son lo mismo para
    quien quiera probar una cota: o tiene monomios que se cancelan, o no tiene monomio ninguno."""
    B = stratify(tm, r)
    first = None
    spectrum = []
    cancel = []
    for s in sorted(B, reverse=True):
        if stratum(B[s], r):
            if first is None:
                first = s
            spectrum.append(s)
            if len(spectrum) >= want:
                break
        elif first is None:
            cancel.append(s)
    if first is None:
        return None
    return first, cancel, spectrum, set(B)


==> anc/criterion_control.py <==
# -*- coding: utf-8 -*-
"""CONTROL INDEPENDIENTE del criterio del 14 de agosto, en Python exacto y sin Sage.

POR QUE EXISTE.  criterion_S.py sale entero de un instrumento: setup(), all_transversals() y
measure() -- Laplace, estratos y voraz.  Un fallo ahi convertiria 24 configuraciones limpias en 24
acuerdos consigo mismo.  Este fichero no comparte una linea con aquel.

LA VIA.  Jacobi-Trudi.  El alfabeto es mu_t union {z_j, 1/z_j}, y su serie generatriz de las h
colapsa, porque la orbita entera se contrae:

        prod_{k<t} (1 - zeta^k u) = 1 - u^t                 (las raices t-esimas de la unidad)

    =>  H(u) = 1/(1 - u^t) * prod_j 1/((1 - z_j u)(1 - u/z_j)),      s_lambda = det( h_{L_i - i + j} ).

No aparece ninguna raiz de la unidad: el calculo vive sobre Q.  Ni bialternante, ni expansion de
Laplace, ni estratificacion por grados, ni greedy.

QUE PRUEBA ESTE CONTROL, EXACTAMENTE -- y la asimetria es lo importante.  Se evalua en puntos
RACIONALES, con Fraction, sin coma flotante:

  * si algun punto da un valor != 0, entonces Phi NO se anula identicamente.  Eso es una PRUEBA.
    Luego este control REFUTA EXACTAMENTE los falsos positivos del criterio: si el criterio dice
    "se anula" y no se anula, un solo punto lo caza.
  * si todos los puntos dan 0, es evidencia fuerte y no prueba.  Se usan 12 puntos independientes
    y se dice asi.

O sea: la direccion que el criterio podria estar inventando -- ceros que no existen -- queda cerrada
sin margen; la otra queda medida.

CONTROLES DE ESTE FICHERO
  K1  en r = 1 el criterio PROBADO es la concentricidad (Teorema 3.1).  El instrumento tiene que
      reproducirlo, o no es un instrumento.
  K2  un señuelo que TIENE que fallar: pedir C - beta = beta (beta entero) en vez de C - S = S.
  K3  el cedazo tiene que ser capaz de dar positivos: se cuenta en cuantas formas encuentra un
      punto no nulo.  Si fuera 0, no estaria midiendo.

CHECKPOINT.  Cada forma se escribe a criterion_control_CKPT.jsonl con flush; al arrancar se lee y
se salta lo hecho.  Progreso por configuracion con flush.

Authors: Carles Marin, Claude (AI assistant).
"""
import itertools
import json
import os
import random
import sys
from fractions import Fraction as F

HERE = os.path.dirname(os.path.abspath(__file__))
CKPT = os.path.join(HERE, "criterion_control_CKPT.jsonl")
NPTS = 12
CFG = [(2, 1, 14), (3, 1, 14), (4, 1, 14), (5, 1, 13), (6, 1, 13),
       (2, 2, 15), (4, 2, 16), (6, 2, 16), (8, 2, 17), (3, 2, 15), (5, 2, 15),
       (2, 3, 14), (4, 3, 14), (6, 3, 15)]


def betas(t, r, W):
    N = t + 2 * r
    for mid in itertools.combinations(range(1, W + 1), N - 1):
        yield tuple(sorted(mid, reverse=True)) + (0,)


def lam_of(b):
    N = len(b)
    return [b[i] - (N - 1 - i) for i in range(N)]


def hseries(t, r, zs, D):
    """h_0..h_D del alfabeto, por convolucion de las series exactas.  Todo en Fraction."""
    h = [F(0)] * (D + 1)
    for k in range(0, D + 1, t):          # 1/(1-u^t)
        h[k] = F(1)
    for z in zs:
        for a in (z, 1 / z):              # 1/(1-a u) = sum a^k u^k
            acc = [F(0)] * (D + 1)
            run = F(0)
            pw = F(1)
            # convolucion con la serie geometrica, por recurrencia: acc_k = h_k + a*acc_{k-1}
            for k in range(D + 1):
                run = h[k] + a * run
                acc[k] = run
            h = acc
    return h


def det_frac(M):
    n = len(M)
    M = [row[:] for row in M]
    d = F(1)
    for c in range(n):
        piv = next((rr for rr in range(c, n) if M[rr][c] != 0), None)
        if piv is None:
            return F(0)
        if piv != c:
            M[c], M[piv] = M[piv], M[c]
            d = -d
        d *= M[c][c]
        pv = M[c][c]
        for rr in range(c + 1, n):
            if M[rr][c] == 0:
                continue
            f = M[rr][c] / pv
            for k in range(c, n):
                M[rr][k] -= f * M[c][k]
    return d


def value(lam, t, r, zs):
    """s_lambda en el alfabeto, exacto, por Jacobi-Trudi."""
    N = t + 2 * r
    L = list(lam) + [0] * (N - len(lam))
    D = L[0] + N + 1
    h = hseries(t, r, zs, D)
    def H(k):
        return F(0) if k < 0 or k > D else h[k]
    return det_frac([[H(L[i] - i + j) for j in range(N)] for i in range(N)])


def excess(b, t):
    cl = {}
    for v in b:
        cl.setdefault(v % t, []).append(v)
    if len(cl) < t:
        return None
    S, incr = [], []
    for k, vs in cl.items():
        if len(vs) >= 2:
            c = sorted(vs, reverse=True)
            S += c
            incr += [c[i] + c[i + 1] for i in range(len(c) - 1)]
    if not S:
        return None
    S = sorted(S)
    return S, S[0] + S[-1], incr


def concentric(b, t):
    cl = {}
    for v in b:
        cl.setdefault(v % t, []).append(v)
    big = [sorted(v, reverse=True) for v in cl.values() if len(v) >= 2]
    if len(big) == 1:
        return False
    return big[0][0] + big[0][1] == big[1][0] + big[1][1]


def main():
    random.seed(20260814)
    done = {}
    if os.path.exists(CKPT):
        with open(CKPT) as fh:
            for line in fh:
                line = line.strip()
                if line:
                    d = json.loads(line)
                    done[d["k"]] = d["z"]
        print("checkpoint: %d formas ya calculadas" % len(done), flush=True)
    out = open(CKPT, "a")

    print("=" * 100, flush=True)
    print("CONTROL INDEPENDIENTE -- Jacobi-Trudi exacto sobre Q.  Sin Laplace, sin estratos, sin voraz.", flush=True)
    print("=" * 100, flush=True)
    print("  t  r  W    formas   nulos  criterio    FP*   FN  | K1 r=1 | K2 señuelo FP FN | K3 no-nulos",
          flush=True)
    bad = k1bad = decoy = 0
    for (t, r, W) in CFG:
        n = nz = ncrit = fp = fn = dfp = dfn = k1 = nonz = 0
        for b in betas(t, r, W):
            e = excess(b, t)
            if e is None:
                continue
            S, C, incr = e
            key = "%d,%d,%s" % (t, r, ",".join(map(str, b)))
            if key in done:
                z = bool(done[key])
            else:
                lam = lam_of(b)
                z = True
                for _ in range(NPTS):
                    pts = [F(random.randint(3, 400), random.randint(3, 400)) for _ in range(r)]
                    if len(set(pts)) < r:
                        continue
                    if value(lam, t, r, pts) != 0:
                        z = False
                        break
                out.write(json.dumps({"k": key, "z": int(z)}) + "\n")
                out.flush()
            n += 1
            nz += z
            nonz += (not z)
            crit = sorted(C - v for v in S) == S and (C in incr)
            ncrit += crit
            fp += (crit and not z)         # <- REFUTACION EXACTA
            fn += (z and not crit)
            d = sorted(C - v for v in b) == sorted(b)
            dfp += (d and not z)
            dfn += (z and not d)
            if r == 1:
                k1 += (concentric(b, t) != z)
        bad += fp + fn
        k1bad += k1
        if dfp or dfn:
            decoy += 1
        print("  %2d %2d %2d %9d %7d %9d %6d %4d  | %6s | %14d %2d | %11d"
              % (t, r, W, n, nz, ncrit, fp, fn, ("%d" % k1) if r == 1 else "-", dfp, dfn, nonz),
              flush=True)
    out.close()
    print(flush=True)
    print("  FP* son refutaciones EXACTAS: un punto racional no nulo prueba que no se anula.", flush=True)
    print("  fallos del criterio: %d      K1 (contra el Teorema 3.1): %d desacuerdos" % (bad, k1bad),
          flush=True)
    print("  K2 el señuelo falla en %d de %d configuraciones" % (decoy, len(CFG)), flush=True)
    if decoy == 0:
        print("  *** el señuelo no falla: el control no separa S de beta", flush=True)
        bad += 1
    print("VEREDICTO: %s" % ("CONFIRMA" if bad + k1bad == 0 else "DISCREPA"), flush=True)
    return 1 if bad + k1bad else 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/criterion_sage_check.sage <==
# -*- coding: utf-8 -*-
# CONTROL EXTERNO del criterio del 14 de agosto, por VIA INDEPENDIENTE, con cascada y checkpoint.
#
# POR QUE.  Todo criterion_S.py sale de un solo instrumento -- setup(), all_transversals() y
# measure(): Laplace, estratos y voraz.  Si measure() tuviera un fallo, las 24 configuraciones con
# 0 discrepancias serian 24 acuerdos consigo mismo.  Aqui NO se usa nada de eso.
#
# LA VIA -- y OJO, no es la que decia este comentario.  La primera version expandia s_lambda en
# SUMAS DE POTENCIAS; se cambio a JACOBI-TRUDI por coste (ver el docstring de value()) y el rotulo
# se quedo atras.  Lo que corre es: se toma la generatriz de las h_k sobre el alfabeto entero,
#
#     H(u) = 1/(1-u^t) * prod_j 1/((1 - z_j u)(1 - u/z_j)),
#
# donde el factor 1/(1-u^t) ES la orbita colapsada, prod_{k<t}(1 - zeta^k u) = 1 - u^t, de modo que
# no aparece ninguna raiz de la unidad; y s_lambda = det(h_{lambda_i - i + j}), una NxN.
#
# Ni bialternante, ni expansion de Laplace, ni estratificacion por grados, ni greedy.  Es la ruta de
# funciones simetricas que ya usan excess_invariant.sage y sus hermanos.
#
# LA CASCADA -- y es lo que lo hace viable.  El primer intento de este control calculaba el
# determinante simbolico entero: 18 s por forma, 3-4 h de corrida.  El 99 % de la poblacion no se
# anula, y descartarlo es barato:
#
#     paso 1  evaluar en z_j = 1 sobre Q                  -> si != 0, NO se anula.  Definitivo.
#     paso 2  evaluar en 4 puntos racionales al azar      -> si alguno != 0, NO se anula.  Definitivo.
#     paso 3  solo los supervivientes pagan el anillo de Laurent exacto.
#
# Los pasos 1 y 2 sólo pueden dar negativos, y un negativo suyo es una PRUEBA de no anulacion; el
# paso 3 es el unico que puede afirmar el cero.  Esa asimetria es la que hace correcta la cascada.
# El patron es de paper/anc/selfcomp_law.sage, que ya lo hacia y no mire antes de escribir el mio.
#
# CHECKPOINT.  Cada forma se escribe a criterion_sage_CKPT.jsonl con flush, y al arrancar se lee y
# se salta lo ya hecho.  Una interrupcion cuesta la forma en curso, no la corrida.
#
# CONTROLES
#   K1  en r = 1 el instrumento tiene que reproducir el Teorema 3.1, que esta PROBADO.
#   K2  un señuelo que TIENE que fallar: pedir C - beta = beta en vez de C - S = S.
#   K3  la cascada tiene que ser correcta: se comprueba, sobre los que el paso 3 declara CERO, que
#       los pasos 1 y 2 tambien daban cero.  Un desacuerdo ahi seria un fallo del cedazo.
#
# Authors: Carles Marin, Claude (AI assistant).
# Run:  MSYS_NO_PATHCONV=1 docker run --rm -v "E:/proyectos/Curiosity/research/orbit-pair/gates:/work" \
#         sagemath/sagemath:latest sage /work/criterion_sage_check.sage

import itertools, json, os, random, sys, time

CKPT = "/work/criterion_sage_CKPT.jsonl"
CFG = [(2, 1, 12), (3, 1, 12), (4, 1, 12), (5, 1, 11), (6, 1, 11),
       (2, 2, 13), (4, 2, 14), (6, 2, 14), (8, 2, 15), (3, 2, 13), (5, 2, 13),
       (2, 3, 13), (4, 3, 13), (6, 3, 14)]

Sym = SymmetricFunctions(QQ)
p, s = Sym.p(), Sym.s()
random.seed(int(20260814))
_pcache = {}


def value(lam, t, r, zs, R):
    """s_lambda evaluado en mu_t union {z_j, 1/z_j}, por JACOBI-TRUDI.

    La primera version de este guion expandia s_lambda en sumas de potencias.  Es correcto y es
    inutilizable: para beta ancha, lambda llega a |lambda| = 50 y esa expansion es una suma sobre
    las 204226 particiones de 50.  El coste de Jacobi-Trudi depende de N y del grado, no de
    p(|lambda|), que es la razon por la que selfcomp_law.sage lo hace asi.

    Y la funcion generatriz se simplifica sola, porque la orbita entera colapsa:

        prod_{k<t} (1 - zeta^k u) = 1 - u^t,

    de modo que H(u) = 1/(1-u^t) * prod_j 1/((1 - z_j u)(1 - u/z_j)).  No aparece ninguna raiz de
    la unidad: todo el calculo vive sobre Q, o sobre el anillo de Laurent en el paso 3."""
    N = t + 2 * r
    L = list(lam) + [0] * (N - len(lam))
    D = int(L[0] + N + 1)
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2)
    u = PK.gen()
    G = PK(1) / (1 - u ** t)
    for z in zs:
        G *= PK(1) / ((1 - R(z) * u) * (1 - u / R(z)))
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else R(h[k])
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()


def lam_of(b):
    N = len(b)
    return tuple(b[i] - (N - 1 - i) for i in range(N))


def excess(b, t):
    cl = {}
    for v in b:
        cl.setdefault(v % t, []).append(v)
    if len(cl) < t:
        return None
    S, incr = [], []
    for k, vs in cl.items():
        if len(vs) >= 2:
            c = sorted(vs, reverse=True)
            S += c
            incr += [c[i] + c[i + 1] for i in range(len(c) - 1)]
    if not S:
        return None
    S = sorted(S)
    return S, S[0] + S[-1], incr


def concentric(b, t):
    cl = {}
    for v in b:
        cl.setdefault(v % t, []).append(v)
    big = [sorted(v, reverse=True) for v in cl.values() if len(v) >= 2]
    if len(big) == 1:
        return False
    return big[0][0] + big[0][1] == big[1][0] + big[1][1]


def betas(t, r, W):
    N = t + 2 * r
    for mid in itertools.combinations(range(1, W + 1), N - 1):
        yield tuple(sorted(mid, reverse=True)) + (0,)


# ------------------------------------------------------------------ checkpoint
done = {}
if os.path.exists(CKPT):
    for line in open(CKPT):
        line = line.strip()
        if line:
            d = json.loads(line)
            done[d["k"]] = d
    print("checkpoint: %d formas ya calculadas" % len(done), flush=True)
FH = open(CKPT, "a")


def decide(lam, t, r):
    """la cascada.  Devuelve (cero?, paso que lo decidio, cero segun el cedazo barato)."""
    Q1 = [QQ(1)] * r
    if value(lam, t, r, Q1, QQ) != 0:
        return False, 1, False
    for _ in range(4):
        pts = [QQ(int(random.randint(int(3), int(200)))) / QQ(int(random.randint(int(3), int(200)))) for _ in range(r)]
        if value(lam, t, r, pts, QQ) != 0:
            return False, 2, False
    R = LaurentPolynomialRing(QQ, ['z%d' % j for j in range(r)])
    return value(lam, t, r, list(R.gens()), R) == 0, 3, True


print("=" * 96, flush=True)
print("CONTROL EXTERNO EN SAGE -- Jacobi-Trudi + cascada.  Sin Laplace, estratos ni voraz.", flush=True)
print("=" * 96, flush=True)
print("  t  r  W   formas  ceros  criterio  FP  FN | K1 r=1 | K2 señuelo FP FN | paso3  seg", flush=True)
bad = k1bad = decoy = k3bad = 0
TOTn = TOTz = 0
for (t, r, W) in CFG:
    t0 = time.time()
    n = nz = ncrit = fp = fn = dfp = dfn = k1 = deep = 0
    for b in betas(t, r, W):
        e = excess(b, t)
        if e is None:
            continue
        S, C, incr = e
        key = "%d,%d,%s" % (t, r, ",".join(map(str, b)))
        if key in done:
            z, step = done[key]["z"], done[key]["s"]
        else:
            z, step, cheap = decide(lam_of(b), t, r)
            FH.write(json.dumps({"k": key, "z": int(z), "s": int(step)}) + "\n")
            FH.flush()
        n += 1
        nz += bool(z)
        deep += (step == 3)
        crit = sorted(C - v for v in S) == S and (C in incr)
        ncrit += bool(crit)
        fp += bool(crit and not z)
        fn += bool(z and not crit)
        d = sorted(C - v for v in b) == sorted(b)
        dfp += bool(d and not z)
        dfn += bool(z and not d)
        if r == 1:
            k1 += bool(concentric(b, t) != z)
    bad += fp + fn
    k1bad += k1
    TOTn += n
    TOTz += nz
    if dfp or dfn:
        decoy += 1
    print("  %2d %2d %2d %8d %6d %9d %3d %3d | %6s | %14d %2d | %5d %5.0f"
          % (t, r, W, n, nz, ncrit, fp, fn,
             ("%d" % k1) if r == 1 else "-", dfp, dfn, deep, time.time() - t0), flush=True)

FH.close()

# ------------------------------------------------------------------ K3, el cedazo
# ESTE CONTROL FALTABA.  La cabecera lo prometia desde el primer dia y no estaba escrito; y tal
# como estaba enunciado -- "sobre los que el paso 3 declara CERO, comprobar que 1 y 2 daban cero" --
# NO PUEDE FALLAR: al paso 3 solo llegan los que dieron cero en 1 y en 2.  El control con contenido
# es el reciproco: coger formas que el cedazo DESCARTO en el paso 1 o 2 y pagarles el anillo de
# Laurent exacto.  Un cero ahi seria un falso descarte, o sea el cedazo comiendose un cero.
print(flush=True)
print("  K3  el cedazo: recalculo exacto sobre formas DESCARTADAS en los pasos 1-2", flush=True)
print("      t  r  muestra  ceros hallados (tiene que ser 0)", flush=True)
rnd3 = random.Random(int(20260815))
for (t, r, W) in CFG:
    pool = []
    for b in betas(t, r, W):
        if excess(b, t) is None:
            continue
        key = "%d,%d,%s" % (t, r, ",".join(map(str, b)))
        d = done.get(key)
        if d is not None and d["s"] in (1, 2) and d["z"] == 0:
            pool.append(b)
    if not pool:
        continue
    smp = rnd3.sample(pool, min(int(3), len(pool)))
    hit = 0
    for b in smp:
        R = LaurentPolynomialRing(QQ, ['z%d' % j for j in range(r)])
        if value(lam_of(b), t, r, list(R.gens()), R) == 0:
            hit += 1
            print("      *** FALSO DESCARTE t=%d r=%d beta=%s" % (t, r, b), flush=True)
    k3bad += hit
    print("      %2d %2d %8d %6d" % (t, r, len(smp), hit), flush=True)
if k3bad:
    bad += k3bad

print(flush=True)
print("=" * 96, flush=True)
print("  TOTAL: %d formas, %d ceros, %d configuraciones" % (TOTn, TOTz, len(CFG)), flush=True)
print("  fallos del criterio: %d" % bad, flush=True)
print("  K1  r=1 contra el Teorema 3.1 probado: %d desacuerdos" % k1bad, flush=True)
print("  K2  el señuelo (beta entero) falla en %d de %d configuraciones" % (decoy, len(CFG)), flush=True)
print("  K3  el cedazo: %d falsos descartes" % k3bad, flush=True)
if decoy == 0:
    print("  *** el señuelo no falla: el control no separa S de beta", flush=True)
    bad += 1
print("=" * 96, flush=True)
print("VEREDICTO: %s" % ("CONFIRMA" if bad + k1bad + k3bad == 0 else "DISCREPA"), flush=True)


==> anc/d_from_quotient.py <==
"""Are the three d's readable off the t-QUOTIENT? (Ayyer-Kumari's own language.)
Conjecture, from the beta-set arithmetic:
    d1 = t(k_A + 1),  d2 = t(k_B + 1),  d3 = | t(|lam^(rA)| - |lam^(rB)|) + 2(rA - rB) |
with k_r = lam^(r)_1 - lam^(r)_2 the sl2 content of the r-th quotient component, and rA, rB
the two residues carrying two beta-numbers.
Authors: Carles Marin, Claude (AI assistant)."""
from law_control import partitions
from theorem_full import setup
from extra_structure import quot

def part(q, i):
    return q[i] if i < len(q) else 0

ok2 = bad2 = ok3 = bad3 = 0
firstbad = []
for t in range(2, 8):
    N = t + 2
    for n in range(0, 20):
        for lam in partitions(n, N):
            st = setup(lam, t)
            if st is None: continue
            beta, Ac, Bc = st
            a1, a2 = beta[Ac[0]], beta[Ac[1]]
            b1, b2 = beta[Bc[0]], beta[Bc[1]]
            d = (a1-a2, b1-b2, abs(a1+a2-b1-b2))
            rA, rB = a1 % t, b1 % t
            q = quot(lam, t, N)
            kA = part(q[rA], 0) - part(q[rA], 1)
            kB = part(q[rB], 0) - part(q[rB], 1)
            sA, sB = sum(q[rA]), sum(q[rB])
            pred = (t*(kA+1), t*(kB+1), abs(t*(sA-sB) + 2*(rA-rB)))
            overlap = len(set(Ac) & set(Bc)) > 0
            if pred == d:
                if overlap: ok3 += 1
                else: ok2 += 1
            else:
                if overlap: bad3 += 1
                else:
                    bad2 += 1
                    if len(firstbad) < 5: firstbad.append((t, lam, d, pred, q))
print(f"two-class profile (rA != rB):   match {ok2}   MISMATCH {bad2}")
print(f"size-3 profile  (rA == rB):     match {ok3}   MISMATCH {bad3}")
for f in firstbad: print("   ", f)


==> anc/enumeration.py <==
"""Does the theorem give a product formula for a ROOT-OF-UNITY-weighted tableau count
with a free parameter still alive?  (The enumerative payoff, Ayyer-Behrend style.)

s_lam(mu_t, z, 1/z) = SUM over SSYT(lam, t+2) of  w^{sum_k k*m_k} * z^{m_{t+1} - m_{t+2}}
For t=2 the weight is (-1)^{#2}: a (-1)-enumeration with z FREE.
For lam rectangular, SSYT(lam, N) <-> plane partitions in a box <-> lozenge tilings.

Authors: Carles Marin, Claude (AI assistant)."""
from mpmath import mp, mpf, mpc, exp, pi
from theorem_full import closed_form
mp.dps = 30

def interlace(top):
    """all partitions inner interlacing with top:  top_1 >= in_1 >= top_2 >= in_2 >= ..."""
    if not top: 
        yield (); return
    def rec(i, prev, acc):
        if i == len(top) - 1:
            for v in range(min(prev, top[i]), -1, -1):
                yield tuple(acc + [v])
            return
        lo, hi = top[i+1], min(prev, top[i])
        for v in range(hi, lo - 1, -1):
            yield from rec(i + 1, v, acc + [v])
    yield from rec(0, top[0], [])

def tableau_sum(lam, t, z):
    """the weighted SSYT sum, built from Gelfand-Tsetlin chains (no tableaux materialised)."""
    N = t + 2
    w = exp(2j * pi / t)
    weights = [w ** k for k in range(t)] + [z, 1 / z]
    total = mpc(0)
    def rec(level, shape, acc):
        nonlocal total
        if level == 0:
            if sum(shape) == 0: total += acc
            return
        for inner in interlace(shape):
            m = sum(shape) - sum(inner)
            rec(level - 1, inner, acc * weights[level - 1] ** m)
    rec(N, tuple(list(lam) + [0] * (N - len(lam))), mpc(1))
    return total

z = exp(mpf("0.37"))
print(f"{'t':>2} {'lambda':>12} {'SSYT weighted sum':>24} {'closed form':>24}  match")
ok = bad = 0
cases = [(2,(2,2)), (2,(3,3)), (2,(2,2,2)), (2,(3,2,1)), (2,(4,4)),
         (3,(2,2)), (3,(3,1)), (3,(2,2,2)), (3,(3,3)),
         (4,(2,2)), (4,(3,2)), (4,(2,2,1)), (5,(3,1)), (5,(2,2))]
for t, lam in cases:
    s = tableau_sum(lam, t, z)
    c = closed_form(lam, t, mpf("0.37"))
    m = abs(s - c) < mpf("1e-16")
    ok += m; bad += (not m)
    print(f"{t:>2} {str(lam):>12} {mp.nstr(s.real,14):>24} {mp.nstr(c.real,14):>24}  {m}")
print(f"\nmatched {ok}, failed {bad}")

print("\n(-1)-ENUMERATION with the free parameter, t=2, rectangular lambda = (c^r):")
print("   SSYT(lam,4) <-> plane partitions in a box;  weight (-1)^{#2} z^{#3-#4}")
for (r, c) in [(2,2),(2,3),(3,2),(2,4),(3,3)]:
    lam = tuple([c]*r)
    at1 = tableau_sum(lam, 2, mpf(1))
    print(f"   box {r}x{c}:  signed count at z=1  =  {mp.nstr(at1.real, 10)}")


==> anc/extra_locus.py <==
"""The extra independence locus created by the reciprocal specialisation.
Authors: Carles Marin, Claude (AI assistant)."""
from mpmath import mp, mpf, sinh
from theorem_full import closed_form
from ak53_consistency import core
mp.dps = 30
theta = mpf("0.41")
extra = []
for t in range(2, 13):
    for l1 in range(0, 34):
        for l2 in range(0, l1 + 1):
            lam = tuple(x for x in (l1, l2) if x > 0)
            if core(lam, t, t + 2) == lam: continue          # covered by their theorem
            ours = closed_form(lam, t, theta)
            if abs(ours - sinh((l1 - l2 + 1) * theta) / sinh(theta)) < mpf("1e-18"):
                extra.append((t, l1, l2))
pred = [(t, l2 + 3*t//2 - 1, l2) for t in range(2, 13, 2) for l2 in range(t//2, t)
        if l2 + 3*t//2 - 1 < 34]
print(f"extra cases found: {len(extra)}")
print(f"predicted family  (t even, lam = (l2 + 3t/2 - 1, l2),  t/2 <= l2 <= t-1): {len(pred)}")
print("sets identical:", sorted(extra) == sorted(pred))
print("first few:", sorted(extra)[:8])


==> anc/extra_locus_kernel.py <==
"""extra_locus_kernel.py -- Problem 11.7 asks whether the extra locus can be read off the KERNEL of
the specialization.  This answers part of it: not from the kernel's existence, but from its size.

Three free parts of size two are compared, each substituted into the criterion
s_lambda(mu_t, F) = +- s_lambda(F) for l(lambda) <= 2:

    F = (z, 1/z)   inversion-closed.  s_mu(F) = chi_{mu_1-mu_2}(z) keeps one grading.
    F = (z, -z)    a zeta_2-orbit.    s_mu(F) = z^{|mu|} s_mu(1,-1) keeps only |mu| and a sign.
    F = (z, w)     free.              no kernel at all.

The first is Theorem 5.2.  The third is Remark 5.3's own control and must return the t-cores and
nothing else -- if it does not, this file is measuring the wrong thing.

Everything is exact over Q: an alphabet enters only through k -> p_k, and s_lambda is the
Jacobi-Trudi determinant with h from the power sums by Newton.  No closed form of the paper is used.

Authors: Carles Marin, Claude (AI assistant).
"""
from fractions import Fraction as F


def two_row_shapes(maxpart):
    out = [()]
    for a in range(1, maxpart + 1):
        out.append((a,))
        for b in range(1, a + 1):
            out.append((a, b))
    return out


def det_frac(M):
    n = len(M)
    M = [row[:] for row in M]
    d = F(1)
    for c in range(n):
        piv = next((r for r in range(c, n) if M[r][c] != 0), None)
        if piv is None:
            return F(0)
        if piv != c:
            M[c], M[piv] = M[piv], M[c]
            d = -d
        d *= M[c][c]
        pv = M[c][c]
        for r in range(c + 1, n):
            if M[r][c] == 0:
                continue
            f = M[r][c] / pv
            for k in range(c, n):
                M[r][k] -= f * M[c][k]
    return d


def schur(lam, P):
    L = [k for k in lam if k > 0]
    n = len(L)
    if n == 0:
        return F(1)
    M = max(L) + n
    h = [F(1)]
    for m in range(1, M + 1):
        h.append(sum(P(i) * h[m - i] for i in range(1, m + 1)) / m)
    H = lambda d: F(0) if d < 0 else h[d]
    return det_frac([[H(L[i] - (i + 1) + (j + 1)) for j in range(n)] for i in range(n)])


def is_core(lam, t):
    N = t + 2
    L = list(lam) + [0] * (N - len(lam))
    b = set(L[j] + N - (j + 1) for j in range(N))
    return not any(v >= t and (v - t) not in b for v in b)


def is_extra(lam, t):
    """the family of [thm:extra]"""
    L = list(lam) + [0, 0]
    return (t % 2 == 0 and len([k for k in lam if k > 0]) == 2
            and L[0] == L[1] + 3 * t // 2 - 1 and t // 2 <= L[1] <= t - 1)


PTS = [(F(3, 2), F(5, 3)), (F(7, 4), F(2)), (F(5, 2), F(3))]

FREE = [
    ("(z,1/z)", lambda z, w: (lambda k: z ** k + F(1) / z ** k)),
    ("(z,-z)", lambda z, w: (lambda k: z ** k + (-z) ** k)),
    ("(z,w)", lambda z, w: (lambda k: z ** k + w ** k)),
]


def main():
    bar = "=" * 76
    print(bar)
    print("Problem 11.7: the extra locus against the kernel of the specialization")
    print(bar)
    print("  %-9s %-4s %-10s %-8s %-9s %-8s" % ("free part", "t", "solutions", "cores", "[thm:extra]", "OTHER"))
    print("  " + "-" * 52)
    tally = {}
    for name, mk in FREE:
        for t in range(2, 9):
            cores = extras = other = 0
            for lam in two_row_shapes(3 * t + 4):
                agree = True
                for (z, w) in PTS:
                    Pf = mk(z, w)
                    Pa = (lambda k, Pf=Pf: F(t if k % t == 0 else 0) + Pf(k))
                    if abs(schur(lam, Pa)) != abs(schur(lam, Pf)):
                        agree = False
                        break
                if not agree:
                    continue
                if is_core(lam, t):
                    cores += 1
                elif is_extra(lam, t):
                    extras += 1
                else:
                    other += 1
            tally[(name, t)] = (cores, extras, other)
            print("  %-9s %-4d %-10d %-8d %-9d %-8d"
                  % (name, t, cores + extras + other, cores, extras, other))
        print("  " + "-" * 52)

    print()
    print(bar)
    print("WHAT THE TABLE SAYS")
    print(bar)
    zz = [tally[("(z,-z)", t)][2] for t in range(2, 9)]
    print("  (z,1/z)  extra beyond cores and [thm:extra]: %s"
          % [tally[("(z,1/z)", t)][2] for t in range(2, 9)])
    print("  (z,-z)   extra beyond cores and [thm:extra]: %s" % zz)
    print("  (z,-z) at t=2: %d further solutions" % tally[("(z,-z)", 2)][2])
    print("  (z,-z) at t=8: %d further solutions" % tally[("(z,-z)", 8)][2])
    print("  the reciprocal pair is the collapsing specialization of smallest kernel.")

    print()
    print(bar)
    print("CONTROLS")
    print(bar)
    free_clean = all(tally[("(z,w)", t)][1] == 0 and tally[("(z,w)", t)][2] == 0
                     for t in range(2, 9))
    print("  (z,w) free returns the t-cores and nothing else : %s   (Remark 5.3's control)"
          % ("yes" if free_clean else "*** NO -- this file is wrong ***"))
    recip_clean = all(tally[("(z,1/z)", t)][2] == 0 for t in range(2, 9))
    print("  (z,1/z) returns cores + [thm:extra] and nothing else : %s"
          % ("yes" if recip_clean else "*** NO ***"))
    counts = [tally[("(z,1/z)", t)][1] for t in range(2, 9)]
    print("  and its extras, t = 2..8 : %s   (t/2 at even t, none at odd)" % counts)
    zz_nonzero = any(v > 0 for v in zz)
    print("  (z,-z) does acquire further solutions : %s   (or the comparison is vacuous)"
          % ("yes" if zz_nonzero else "*** NO ***"))
    problems = (0 if free_clean else 1) + (0 if recip_clean else 1) + (0 if zz_nonzero else 1)
    print()
    print("TOTAL problems: %d" % problems)


if __name__ == "__main__":
    main()


==> anc/extra_locus_types.sage <==
# Problem 11.7, the computable half: does Theorem 5.2 (the extra locus) have an analogue for the
# universal symplectic and orthogonal characters?
#
# THE QUESTION.  [AK25, Thm 5.3] says f_lambda(x, Y, zeta Y, ..., zeta^{t-1} Y) = f_lambda(x) iff
# lambda is a t-core, for f of type s, sp or o.  Theorem 5.2 of this paper says that at OUR
# specialization -- the free part being one reciprocal pair, and equality allowed up to SIGN -- the
# criterion acquires exactly one extra family, and only for t even.  Problem 11.7 asks whether sp
# and o behave the same way, and whether the extra family is again indexed by an order-two element.
#
# HOW IT IS TESTED.  Everything happens in Lambda, where adjoining letters is a specialization of
# power sums:
#
#     the full orbit mu_t   ->   p_k  gets  + t   when t | k,  + 0 otherwise
#     one reciprocal pair   ->   p_k  gets  + z^k + z^-k
#
# so the two sides of the criterion are
#
#     LHS = f_lambda  at  p_k = t*[t|k] + z^k + z^-k          (the orbit and the pair)
#     RHS = f_lambda  at  p_k = z^k + z^-k                    (the pair alone)
#
# and the locus is { lambda : LHS = +- RHS }.  For type s this is exactly the test behind Figure 4,
# which is the control: it must return the t-cores plus, at even t, the family of Theorem 5.2 and
# nothing else.
#
# TWO EVALUATION POINTS.  An equality of Laurent polynomials is tested at two unrelated rational z,
# and a lambda is admitted only if both agree; one point alone would let a coincidence through.
#
# Authors: Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ)
p = Sym.p()
BASES = [("s", Sym.s()), ("sp", Sym.sp()), ("o", Sym.o())]

# THE RANGE IS PART OF THE QUESTION, and getting it wrong makes the test measure something else.
# The right-hand side f_lambda(free part alone) VANISHES once ell(lambda) exceeds the rank of the
# free part: s_lambda(z,zbar) = 0 for ell(lambda) >= 3, and sp_lambda(z) = 0 for ell(lambda) >= 2.
# Beyond that range "LHS = +- RHS" is not the independence criterion at all -- it degenerates into
# "LHS = 0", which is the zero locus and a different question. A first run of this script with three
# rows and a rank-one free part reported hundreds of "extras" that were nothing but vanishing shapes.
# So each type is run with a free part of rank at least ell(lambda), and never past it.
#
#     s   : free part (z, 1/z) is rank 2 for Schur      -> ell(lambda) <= 2
#     sp  : free part (z_1, ..., z_R) is rank R         -> ell(lambda) <= R
#     o   : same
#
ZS = [QQ(3) / 2, QQ(5) / 3]          # the two evaluation points
TS = [3, 4, 5, 6]
MAXSIZE = 14
MAXROWS = 2                          # the range where the criterion is a criterion
#
# A CONFOUND, and the control for it.  A Schur alphabet of p reciprocal pairs is 2p variables and
# admits ell(lambda) <= 2p; a symplectic or orthogonal one of p pairs has rank p and admits only
# ell(lambda) <= p.  So comparing type s at p=1 with sp and o at p=2 compares two-letter free parts
# against four-letter ones, and any difference could be the SIZE rather than the TYPE.  Type s is
# therefore run at p=2 as well, on the same two-row range: if its extra family survives there, the
# difference is the type; if it does not, the extra family is a fact about the minimal alphabet.
CONFIGS = [("s", 1), ("s", 2), ("sp", 2), ("o", 2)]
FREE = None


def specialize(f, t, z, with_orbit, pairs):
    """f in Lambda at the alphabet (mu_t if with_orbit) u {z_i, 1/z_i : i <= pairs}, the z_i
    being z, z^2, ... so that they are multiplicatively independent enough for the test."""
    out = QQ(0)
    for rho, c in p(f):
        term = QQ(1)
        for k in rho:
            v = QQ(0)
            for i in range(1, pairs + 1):
                w = z**i
                v += w**k + w**(-k)
            if with_orbit and k % t == 0:
                v += t
            term *= v
        out += c * term
    return out


def tcore(lam, t):
    """the t-core, by repeatedly removing rim hooks via the beta set"""
    n = max(len(lam), 1) + t
    beta = [lam[i] + n - 1 - i if i < len(lam) else n - 1 - i for i in range(n)]
    changed = True
    while changed:
        changed = False
        s = set(beta)
        for b in sorted(beta, reverse=True):
            if b - t >= 0 and (b - t) not in s:
                beta.remove(b); beta.append(b - t); changed = True
                break
    beta = sorted(beta, reverse=True)
    out = [beta[i] - (n - 1 - i) for i in range(n)]
    return tuple(v for v in out if v > 0)


print("=" * 92)
print("PROBLEM 11.7 -- the extra locus for the three types")
print("=" * 92)

RESULT = {}
BASIS = dict(BASES)
for tag, pairs in CONFIGS:
    B = BASIS[tag]
    for t in TS:
        core_hits, extra_hits = [], []
        for size in range(0, MAXSIZE + 1):
            for lam in Partitions(size, max_length=MAXROWS):
                lam = tuple(lam)
                f = B[list(lam)] if lam else B.one()
                ok = True
                for z in ZS:
                    L = specialize(f, t, z, True, pairs)
                    R = specialize(f, t, z, False, pairs)
                    if R == 0:          # out of range: the criterion has degenerated
                        ok = False
                        break
                    if L != R and L != -R:
                        ok = False
                        break
                if not ok:
                    continue
                (core_hits if tcore(lam, t) == lam else extra_hits).append(lam)
        RESULT[(tag, pairs, t)] = (core_hits, extra_hits)
        print("  %-3s %d pair(s), %d free letters, t=%d :  locus %3d   t-cores %3d   EXTRA %3d   %s"
              % (tag, pairs, 2 * pairs, t, len(core_hits) + len(extra_hits), len(core_hits),
                 len(extra_hits), ("  extras: " + str(extra_hits[:6])) if extra_hits else ""))

print("")
print("=" * 92)
print("CONTROL -- type s must reproduce Theorem 5.2: extras only at even t, and of the stated form")
print("=" * 92)
for t in TS:
    core_hits, extra_hits = RESULT[("s", 1, t)]
    two_row = [l for l in extra_hits if len(l) == 2]
    predicted = []
    if t % 2 == 0:
        for l2 in range(t // 2, t):
            l1 = l2 + 3 * t // 2 - 1
            if l1 + l2 <= MAXSIZE:
                predicted.append((l1, l2))
    match = sorted(two_row) == sorted(predicted)
    print("  t=%d : extras %-28s predicted %-28s  %s"
          % (t, str(sorted(extra_hits)), str(sorted(predicted)),
             "MATCH" if match and len(two_row) == len(extra_hits) else "*** MISMATCH ***"))

print("")
print("=" * 92)
print("THE ANSWER, per type: does the criterion acquire extras, and only at even t?")
print("=" * 92)
for tag, pairs in CONFIGS:
    odd = sum(len(RESULT[(tag, pairs, t)][1]) for t in TS if t % 2)
    even = sum(len(RESULT[(tag, pairs, t)][1]) for t in TS if t % 2 == 0)
    print("  %-3s with %d pair(s) : extras at odd t = %d ; at even t = %d  ->  %s"
          % (tag, pairs, odd, even,
             "an extra family, only at even t" if odd == 0 and even > 0
             else ("NO extra family at all" if odd == 0 and even == 0
                   else "extras at odd t too")))

print("")
print("Read the two type-s rows against each other. If s keeps its extra family at two pairs, the")
print("difference from sp and o is the TYPE. If it loses it, the extra family belongs to the")
print("minimal alphabet, and Problem 11.7 is asking about minimality rather than about type.")


==> anc/extra_sign.py <==
# -*- coding: utf-8 -*-
"""The sign of [thm:extra], on both of its families.

The theorem used to read  Phi_t(lambda; z) = +- s_lambda(z, 1/z),  and the sign was a computation
recorded in the remark beside it.  It is now an equality, and the two families get it for different
reasons:

  the t-cores    equality is (4), the criterion of Ayyer-Kumari, which is an equality already;
  the extras     eps_lambda = +1, because the residue word of beta has an EVEN number of
                 inversions.  With t = 2m and lambda_2 = m + j,

                     beta = (6m+j, 3m+j, 2m-1, ..., 1, 0),
                     w    = (j, m+j, 2m-1, ..., 1, 0),
                     inv(w) = C(2m,2) + j + (m+j) = 2m^2 + 2j,

                 which is (11).  The other three factors of the short sign (8) are
                 (-1)^floor(t/2), (-1)^(r_A+r_B) = (-1)^(m+2j) and sgn(oriented coupling) = +1,
                 and the first two cancel.

This script recomputes all of that from beta -- the word, its inversion count, the closed form
2m^2+2j, eps by the LONG formula (7) rather than the short one, and finally the equality itself
against a bialternant evaluation.  Nothing here reads the proof.

CONTROLS.  Three, because "eps = +1 on this family" is the kind of claim a broken sign routine
satisfies for free.

  (i)   eps must NOT be identically +1.  The run reports how many two-row shapes in the same range
        carry eps = -1; if that count were zero the theorem's sign claim would be vacuous and this
        script would be measuring nothing.
  (ii)  the closed form 2m^2 + 2j is compared against a deliberate near-miss, 2m^2 + j, which must
        disagree on every member with j > 0.
  (iii) the equality must FAIL off the classification: the run sweeps the two-row shapes that are
        neither a core nor an extra and confirms that not one of them satisfies it.

A fourth check is not a control but a route check: eps is computed by the LONG formula (7), while
the proof in the paper argues through the SHORT one (8).  The two are compared on the family, so a
divergence between the proof's route and the theorem's statement would show up here.

Authors: Carles Marin, Claude (AI assistant)."""
import sys

from mpmath import mp, mpf, mpc, exp, pi

mp.dps = 40
THETA = mpf("0.41")


def beta_of(lam, N):
    lam = list(lam) + [0] * (N - len(lam))
    return [lam[j] + N - 1 - j for j in range(N)]


def inv_count(word):
    return sum(1 for i in range(len(word)) for j in range(i + 1, len(word)) if word[i] > word[j])


def blocks(lam, t):
    N = t + 2
    beta = beta_of(lam, N)
    cls = {}
    for j, b in enumerate(beta):
        cls.setdefault(b % t, []).append(j)
    if len(cls) < t:
        return None
    big = [v for v in cls.values() if len(v) >= 2]
    if len(big) == 1:
        j1, j2, j3 = big[0]
        return beta, (j1, j2), (j2, j3)
    big.sort()
    return beta, tuple(big[0]), tuple(big[1])


def eps_long(lam, t):
    """eps_lambda by (7), the long form: the theorem's own statement of the sign."""
    st = blocks(lam, t)
    if st is None:
        return None
    beta, (jA1, jA2), (jB1, jB2) = st
    N = t + 2
    a1, a2, b1, b2 = beta[jA1], beta[jA2], beta[jB1], beta[jB2]
    c = a1 + a2 - b1 - b2
    if c == 0:
        return None
    S = [j for j in range(N) if j not in (jA1, jB1)]
    k11 = (-1) ** ((jA1 + 1) + (jB1 + 1) + inv_count([beta[j] % t for j in S]))
    k11 *= 1 if a1 > b1 else -1
    return (-1) ** (t + (N + 1) * N // 2) * k11 * (1 if c > 0 else -1)


def eps_short(lam, t):
    """eps_lambda by (8), the short form: the route the proof of [thm:extra] actually takes."""
    st = blocks(lam, t)
    if st is None:
        return None
    beta, (jA1, jA2), (jB1, jB2) = st
    a1, a2, b1, b2 = beta[jA1], beta[jA2], beta[jB1], beta[jB2]
    c = a1 + a2 - b1 - b2
    if c == 0:
        return None
    rA, rB = sorted((a1 % t, b1 % t))
    sgn_sigma = (-1) ** inv_count([b % t for b in beta])
    return (-1) ** (t // 2) * sgn_sigma * (-1) ** (rA + rB) * (1 if c > 0 else -1)


def mydet(M, n):
    M = [row[:] for row in M]
    d = mpc(1)
    for k in range(n):
        p = max(range(k, n), key=lambda i: abs(M[i][k]))
        if abs(M[p][k]) == 0:
            return mpc(0)
        if p != k:
            M[k], M[p] = M[p], M[k]
            d = -d
        d *= M[k][k]
        for i in range(k + 1, n):
            f = M[i][k] / M[k][k]
            for j in range(k, n):
                M[i][j] -= f * M[k][j]
    return d


def phi_bialt(lam, t, theta=THETA):
    N = t + 2
    z = exp(theta)
    w = exp(2j * pi / t)
    xs = [w ** k for k in range(t)] + [z, 1 / z]
    beta = beta_of(lam, N)
    num = [[xs[i] ** beta[j] for j in range(N)] for i in range(N)]
    den = [[xs[i] ** (N - 1 - j) for j in range(N)] for i in range(N)]
    return mydet(num, N) / mydet(den, N)


def chi(k, theta=THETA):
    return (exp((k + 1) * theta) - exp(-(k + 1) * theta)) / (exp(theta) - exp(-theta))


def close(x, y):
    return abs(x - y) < mpf(10) ** -20 * max(1, abs(x))


def is_core(lam, t):
    L = list(lam) + [0, 0]
    A, B = L[0] + 1, L[1]
    return B < t and (A < t or A == B + t)


def run():
    print("=" * 78)
    print("THE EXTRA FAMILY: word, inversion count, eps, and the equality")
    print("=" * 78)
    print("   t    lambda          w = residue word          inv(w)  2m^2+2j  eps  Phi = s(z,1/z)")
    bad = nearmiss = shortdiff = 0
    n = njpos = 0
    for t in range(2, 15, 2):
        m = t // 2
        for j in range(m):
            lam = (m + j + 3 * t // 2 - 1, m + j)
            beta = beta_of(lam, t + 2)
            w = [b % t for b in beta]
            wpred = [j, m + j] + list(range(2 * m - 1, -1, -1))
            iw, pred = inv_count(w), 2 * m * m + 2 * j
            e = eps_long(lam, t)
            eq = close(phi_bialt(lam, t), chi(lam[0] - lam[1]))
            n += 1
            if not (w == wpred and iw == pred and e == 1 and eq):
                bad += 1
            if eps_short(lam, t) != e:                       # route check, (8) against (7)
                shortdiff += 1
            if j > 0:                                        # control (ii): the near-miss formula
                njpos += 1
                nearmiss += (iw != 2 * m * m + j)
            if t <= 8:
                print("  %3d   %-14s %-24s %6d  %7d  %+3d  %s"
                      % (t, str(lam), str(w) if t <= 6 else "(as predicted)", iw, pred, e, eq))
    print("  ... t = 2,4,...,14: %d members, %d failures" % (n, bad))
    print("  ROUTE:      the short form (8) disagrees with the long form (7) on %d of %d"
          % (shortdiff, n))
    print("  CONTROL ii: the near-miss 2m^2+j is refuted on %d of the %d members with j>0"
          % (nearmiss, njpos))

    print()
    print("=" * 78)
    print("THE t-CORE FAMILY, and the shapes that are neither")
    print("=" * 78)
    ncore = badcore = nother = badother = nneg = ntwo = 0
    for t in range(2, 11):
        for l2 in range(0, 2 * t + 2):
            for l1 in range(l2, 4 * t + 4):
                lam = (l1, l2) if l2 else ((l1,) if l1 else ())
                m = t // 2
                extra = (t % 2 == 0 and l2 and l1 == l2 + 3 * t // 2 - 1 and m <= l2 <= t - 1)
                eq = close(phi_bialt(lam, t), chi(l1 - l2))
                e = eps_long(lam, t)
                if e is not None:
                    ntwo += 1
                    nneg += (e == -1)
                if is_core(lam, t):
                    ncore += 1
                    badcore += (not eq)
                elif not extra:
                    nother += 1
                    badother += eq
    print("  t <= 10:  %d cores, %d failures of the EQUALITY" % (ncore, badcore))
    print("  CONTROL i:   eps = -1 on %d of the %d two-row shapes in range" % (nneg, ntwo))
    print("               <-- a nonzero count; eps is not identically +1, so 'eps = +1 on the")
    print("                   extra family' is a statement and not a property of the routine")
    print("  CONTROL iii: %d two-row shapes are neither core nor extra, and %d of them satisfy"
          % (nother, badother))
    print("               the equality anyway  <-- 0 means the classification is not vacuous")
    dead = (1 if nearmiss == 0 else 0) + (1 if nneg == 0 else 0)
    return bad + badcore + badother + shortdiff + dead


if __name__ == "__main__":
    rc = run()
    print()
    print("TOTAL FAILURES: %d" % rc)
    sys.exit(1 if rc else 0)


==> anc/extra_structure.py <==
"""What IS the extra independence family? core, quotient, and the d-triple.
Authors: Carles Marin, Claude (AI assistant)."""
from mpmath import mp, mpf
from theorem_full import setup
from ak53_consistency import core
mp.dps = 25

def quot(lam, t, n):
    """t-quotient from the beta-set (Macdonald / AK section 2.1)."""
    lam = list(lam) + [0]*(n - len(lam))
    beta = [lam[i] + n - 1 - i for i in range(n)]
    out = []
    for r in range(t):
        v = sorted([b for b in beta if b % t == r], reverse=True)
        tv = [(b - r)//t for b in v]
        out.append(tuple(p for p in [tv[j] - len(v) + 1 + j for j in range(len(v))] if p > 0))
    return tuple(out)

def dtriple(lam, t):
    st = setup(lam, t)
    if st is None: return None
    beta, Ac, Bc = st
    a1, a2 = beta[Ac[0]], beta[Ac[1]]
    b1, b2 = beta[Bc[0]], beta[Bc[1]]
    return (a1-a2, b1-b2, abs(a1+a2-b1-b2))

print("THE EXTRA FAMILY  lam = (l2 + 3t/2 - 1, l2),  t/2 <= l2 <= t-1,  t even")
print(f"{'t':>3} {'lambda':>10} {'core_t':>10} {'quot_t':>26} {'(d1,d2,d3)':>14}  two d = t?")
for t in (2, 4, 6, 8):
    for l2 in range(t//2, t):
        lam = (l2 + 3*t//2 - 1, l2)
        d = dtriple(lam, t)
        q = quot(lam, t, t+2)
        qs = "(" + ",".join(str(list(x)) for x in q) + ")"
        two = sorted(d)[:2] == [t, t]
        print(f"{t:>3} {str(lam):>10} {str(core(lam,t,t+2)):>10} {qs:>26} {str(d):>14}  {two}")

print("\nGENERAL: for which lambda (ANY length <= t+2) do two of the three d's equal t?")
from law_control import partitions
for t in (2, 3, 4, 5, 6):
    hit = []
    for n in range(0, 26):
        for lam in partitions(n, t+2):
            d = dtriple(lam, t)
            if d and d[2] != 0 and sorted(d)[:2] == [t, t]:
                hit.append((lam, d))
    lens = sorted({len(h[0]) for h in hit})
    print(f"  t={t}: {len(hit)} such lambda, lengths present {lens};  first: {hit[:4]}")


==> anc/falsify.py <==
"""Falsification controls for the general-m law. Authors: Carles Marin, Claude (AI assistant)."""
from mpmath import mp, mpf, mpc, exp, sinh, pi
from law_control import mydet, partitions, law_prediction
mp.dps = 40

def phi_alt(lam, m, theta, mode):
    N = m + 2
    t = exp(theta); w = exp(2j*pi/m)
    if mode == "orbit":   xs = [w**k for k in range(m)] + [t, 1/t]
    elif mode == "coset": z = exp(1j*pi/m); xs = [z*w**k for k in range(m)] + [t, 1/t]   # odd powers of a 2m-th root (Ayyer-Kumari 2501.00275 s3)
    elif mode == "free":  xs = [w**k for k in range(m)] + [t, exp(mpf("0.77"))]          # free pair, not reciprocal
    lam = list(lam) + [0]*(N-len(lam))
    beta = [lam[j] + N-1-j for j in range(N)]
    num = [[xs[i]**beta[j] for j in range(N)] for i in range(N)]
    den = [[xs[i]**(N-1-j) for j in range(N)] for i in range(N)]
    return mydet(num, N)/mydet(den, N)

theta = mpf("0.41")
for mode in ("orbit", "coset", "free"):
    ok = bad = 0
    for m in range(2, 7):
        for n in range(0, 11):
            for lam in partitions(n, m+2):
                phi = phi_alt(lam, m, theta, mode)
                pred = law_prediction(lam, m, theta)
                if pred is None or abs(pred[1]) < 1e-18:
                    good = abs(phi) < 1e-12
                else:
                    r = phi/pred[1]
                    good = abs(r.imag) < 1e-12 and abs(abs(r.real)-1) < 1e-12
                ok += good; bad += (not good)
    print(f"{mode:6s}: law holds {ok:5d}   law FAILS {bad:5d}")


==> anc/fibre_lattice.py <==
"""The two-class stratum is a lattice, and the fibres of I_t are its sections.

Authors: Carles Marin, Claude (AI assistant).

This is the computation behind Proposition prop:fibrelattice and Corollary cor:fibregf.  It answers
what Problem prob:fibres asked: which partitions share a triple (d1,d2,d3), and how many of each
size.

CONVENTION.  Theorem thm:main orders the two distinguished classes BY RESIDUE, r_A <= r_B, and reads
d1 off class r_A.  theorem_full.setup() orders them by COLUMN, i.e. by largest beta number, which is
a different tie-break and transposes (d1,d2) on part of the range.  Everything below is written from
the theorem's definition directly and never calls setup(), so the two conventions cannot be confused.

WHAT IS CHECKED, all over |lambda| <= nmax:

  (1) LATTICE.  The map sending lambda to (r_A, r_B, nu, mu, m) -- the two distinguished quotient
      components and the t-2 single parts -- is a bijection from the two-class stratum onto
          {r_A < r_B}  x  {two-part partitions}^2  x  Z_{>=0}^{t-2}.
      Tested as a dictionary equality in both directions, triple by triple: the set built from the
      lattice must equal the set found by brute force, for every triple.

  (2) GENERATING FUNCTION.  For each triple, the number of lambda in its fibre with |lambda| = n is
      compared, coefficient by coefficient, with the prediction

          sum over branches of   q^{c} / [ (1 - q^{4t}) (1 - q^{t})^{t-2} ]

      the 4t because the free parameter v moves |nu| and |mu| by two each, and one factor 1 - q^t per
      free component.

CONTROLS, each able to fail:
  K1  wrong denominator: (1 - q^{2t}) in place of (1 - q^{4t}) must disagree.
  K2  wrong labelling: A = the class of the largest beta number, i.e. setup()'s tie-break rather
      than the theorem's, must disagree -- this is what makes the convention a checked fact and not
      a matter of taste.
  K3  coverage: the partitions covered must be exactly the two-class ones, counted independently.
"""
import sys
from collections import defaultdict


def partitions_upto(n, maxlen):
    """all partitions of n with at most maxlen parts"""
    out = []

    def rec(rem, cap, acc):
        if rem == 0:
            out.append(tuple(acc))
            return
        if len(acc) == maxlen:
            return
        for p in range(min(rem, cap), 0, -1):
            rec(rem - p, p, acc + [p])
    rec(n, n, [])
    return out


def beta_of(lam, N):
    lam = list(lam) + [0] * (N - len(lam))
    return [lam[j] + N - 1 - j for j in range(N)]


def lam_of_beta(b, N):
    b = sorted(b, reverse=True)
    lam = [b[j] - (N - 1 - j) for j in range(N)]
    if any(x < 0 for x in lam):
        return None
    while lam and lam[-1] == 0:
        lam.pop()
    return tuple(lam)


def triple_from_theorem(lam, t, by_column=False):
    """(d1,d2,d3) exactly as Theorem thm:main defines it, for the two-class profile.

    by_column=True switches to setup()'s tie-break -- control K2."""
    N = t + 2
    beta = beta_of(lam, N)
    cls = defaultdict(list)
    for b in beta:
        cls[b % t].append(b)
    if len(cls) < t:
        return None                                   # degenerate
    big = sorted([r for r in cls if len(cls[r]) == 2])
    if len(big) != 2:
        return None                                   # size-three
    rA, rB = big                                      # the theorem: by residue, r_A < r_B
    A, B = sorted(cls[rA], reverse=True), sorted(cls[rB], reverse=True)
    if by_column and B[0] > A[0]:
        A, B = B, A
    return (A[0] - A[1], B[0] - B[1], abs(A[0] + A[1] - B[0] - B[1]))


def brute(t, nmax, by_column=False):
    N = t + 2
    fib = defaultdict(set)
    other = 0
    for n in range(0, nmax + 1):
        for lam in partitions_upto(n, N):
            d = triple_from_theorem(lam, t, by_column)
            if d is None:
                other += 1
            else:
                fib[d].add(lam)
    return fib, other


def built(t, nmax):
    """every point of the lattice, labelled by the theorem's rule"""
    N = t + 2
    fib = defaultdict(set)
    K = nmax // t + 3

    def frees(rest, budget):
        if not rest:
            yield []
            return
        for m in range(budget + 1):
            for tail in frees(rest[1:], budget - m):
                yield [t * m + rest[0]] + tail

    for rA in range(t):
        for rB in range(rA + 1, t):
            rest = [r for r in range(t) if r not in (rA, rB)]
            for kA in range(K):
                for v in range(K):
                    #   nu = (v + kA, v)   ->   beta  t(v+kA+1)+rA,  t v + rA
                    A = [t * (v + kA + 1) + rA, t * v + rA]
                    if A[0] - (N - 1) > nmax:
                        break
                    for kB in range(K):
                        for u in range(K):
                            B = [t * (u + kB + 1) + rB, t * u + rB]
                            if B[0] - (N - 1) > nmax:
                                break
                            for f in frees(rest, K):
                                b = A + B + f
                                if len(set(b)) != N:
                                    continue
                                lam = lam_of_beta(b, N)
                                if lam is None or sum(lam) > nmax:
                                    continue
                                d = (A[0] - A[1], B[0] - B[1],
                                     abs(A[0] + A[1] - B[0] - B[1]))
                                fib[d].add(lam)
    return fib


# ----------------------------------------------------------------- generating function

def series_mult(a, b, n):
    out = [0] * (n + 1)
    for i, ai in enumerate(a):
        if ai:
            for j, bj in enumerate(b):
                if i + j <= n and bj:
                    out[i + j] += ai * bj
    return out


def inv_one_minus_q(e, n):
    """the power series of 1/(1 - q^e) up to q^n"""
    s = [0] * (n + 1)
    for i in range(0, n + 1, e):
        s[i] = 1
    return s


def core_size(t, rA, rB):
    """|core_t(lambda)| for the two-class profile with distinguished residues rA < rB.

    The core is the lattice point with every component empty."""
    N = t + 2
    b = [t + rA, rA, t + rB, rB] + [r for r in range(t) if r not in (rA, rB)]
    assert len(set(b)) == N
    return sum(b) - N * (N - 1) // 2


def predicted(t, d, nmax, wrong_denominator=False):
    """the predicted size-count sequence of the fibre over d, from the closed form"""
    d1, d2, d3 = d
    out = [0] * (nmax + 1)
    if d1 % t or d2 % t:
        return out
    kA, kB = d1 // t - 1, d2 // t - 1
    if kA < 0 or kB < 0:
        return out
    step = 2 * t if wrong_denominator else 4 * t           # control K1
    base = inv_one_minus_q(step, nmax)
    for _ in range(t - 2):
        base = series_mult(base, inv_one_minus_q(t, nmax), nmax)
    for rA in range(t):
        for rB in range(rA + 1, t):
            for eps in (+1, -1):
                num = eps * d3 - 2 * (rA - rB)
                if num % t:
                    continue
                #  2(v - u) = num/t - kA + kB
                w = num // t - kA + kB
                if w % 2:
                    continue
                c = w // 2                                  # u = v - c
                vmin = max(0, c)
                #  |lambda| = |core| + t(4v + kA + kB - 2c)
                off = core_size(t, rA, rB) + t * (kA + kB - 2 * c) + 4 * t * vmin
                if off < 0 or off > nmax:
                    continue
                if eps == -1 and d3 == 0:
                    continue                                # the two branches coincide
                out = [o + (base[i - off] if i >= off else 0) for i, o in enumerate(out)]
    return out


def main():
    print("=" * 96)
    print("The two-class stratum as a lattice, and the generating function of its fibres")
    print("=" * 96)
    print()
    for t, nmax in [(2, 14), (3, 12), (4, 10), (5, 10)]:
        B, other = brute(t, nmax)
        G = built(t, nmax)
        nb = sum(len(v) for v in B.values())
        print("t = %d,  |lambda| <= %d" % (t, nmax))
        print("    two-class partitions: %d on %d triples   (%d in other profiles)"
              % (nb, len(B), other))
        print("    (1) LATTICE   dictionaries equal: %s"
              % ("YES" if dict(B) == dict(G) else "NO"))
        # ---- control K2: setup()'s tie-break must give a different bucketing
        Bc, _ = brute(t, nmax, by_column=True)
        print("    K2 control    theorem's labelling differs from setup()'s: %s"
              % ("YES" if dict(Bc) != dict(B) else "NO -- the test is blind to the convention"))
        # ---- (2) the generating function
        ok = bad = 0
        firstbad = None
        for d in sorted(B):
            actual = [0] * (nmax + 1)
            for lam in B[d]:
                actual[sum(lam)] += 1
            if predicted(t, d, nmax) == actual:
                ok += 1
            else:
                bad += 1
                if firstbad is None:
                    firstbad = (d, actual, predicted(t, d, nmax))
        print("    (2) GEN.FUNC  fibres matching the closed form: %d / %d" % (ok, ok + bad))
        if firstbad:
            d, a, p = firstbad
            print("        first mismatch d = %s" % (d,))
            print("            actual    %s" % a)
            print("            predicted %s" % p)
        # ---- control K1: the wrong denominator
        okw = sum(1 for d in sorted(B)
                  if predicted(t, d, nmax, wrong_denominator=True)
                  == [sum(1 for lam in B[d] if sum(lam) == n) for n in range(nmax + 1)])
        print("    K1 control    same with (1-q^{2t}) instead of (1-q^{4t}): %d / %d%s"
              % (okw, ok + bad, "   <-- must be smaller" if okw < ok else "   <-- FAILED"))
        print()


def _main_lattice():
    main()




# ----------------------------------------------------------------- the sign on a branch

def sign_on_branches(t, nmax, theta=0.7):
    """How does eps_lambda restrict to a branch of Corollary cor:fibregf?

    eps_lambda is the sign of Phi_t and is convention-free, so we take it from the BIALTERNANT --
    the definition -- and not from any closed form: sgn Phi_t(lambda; e^theta) for theta > 0, since
    every sinh in eq:main is then positive.

    A branch is indexed by (rA, rB, kA, kB, c) with u = v - c; inside it the free parameters are v
    and the t-2 invisible parts m.  We report, over everything in range:
        (a) is eps constant in m at fixed v?
        (b) what does eps do as v increases by one?"""
    from theorem_full import phi_bialternant
    N = t + 2
    data = defaultdict(dict)                      # branch -> (v, m) -> eps
    for n in range(0, nmax + 1):
        for lam in partitions_upto(n, N):
            d = triple_from_theorem(lam, t)
            if d is None or d[2] == 0:
                continue
            beta = beta_of(lam, N)
            cls = defaultdict(list)
            for b in beta:
                cls[b % t].append(b)
            rA, rB = sorted([r for r in cls if len(cls[r]) == 2])
            A = sorted(cls[rA], reverse=True)
            B = sorted(cls[rB], reverse=True)
            v = A[1] // t
            kA = (A[0] - A[1]) // t - 1
            u = B[1] // t
            kB = (B[0] - B[1]) // t - 1
            m = tuple(sorted(cls[r][0] // t for r in cls if len(cls[r]) == 1))
            val = phi_bialternant(lam, t, theta)
            eps = 1 if val.real > 0 else (-1 if val.real < 0 else 0)
            data[(rA, rB, kA, kB, v - u)][(v, m)] = eps
    const_in_m = varies_in_m = 0
    flips = same = other = 0
    for br, pts in data.items():
        byv = defaultdict(set)
        for (v, m), e in pts.items():
            byv[v].add(e)
        for v in byv:
            if len(byv[v]) == 1:
                const_in_m += 1
            else:
                varies_in_m += 1
        vs = sorted(byv)
        for v1, v2 in zip(vs, vs[1:]):
            if v2 != v1 + 1 or len(byv[v1]) != 1 or len(byv[v2]) != 1:
                continue
            e1, e2 = next(iter(byv[v1])), next(iter(byv[v2]))
            if e1 == -e2:
                flips += 1
            elif e1 == e2:
                same += 1
            else:
                other += 1
    print("    SIGN on a branch:  eps constant in the invisible parts m at fixed v: "
          "%d of %d (v, branch) slots" % (const_in_m, const_in_m + varies_in_m))
    print("                       consecutive v: %d flips, %d equal, %d other"
          % (flips, same, other))


if __name__ == "__main__":
    main()
    print()
    print("=" * 96)
    print("The sign restricted to a branch")
    print("=" * 96)
    print()
    for t, nmax in [(2, 14), (3, 12), (4, 10)]:
        print("t = %d,  |lambda| <= %d" % (t, nmax))
        sign_on_branches(t, nmax)
        print()


==> anc/fig_data.py <==
"""Data for the image-of-the-map figure. Authors: Carles Marin, Claude (AI assistant)."""
from collections import defaultdict
from law_control import partitions
from theorem_full import setup, lambda11

def image(t, maxsize, include_zero=False):
    N = t + 2
    pts = defaultdict(lambda: {"n": 0, "signs": set()})
    nz = nlam = 0
    for n in range(0, maxsize + 1):
        for lam in partitions(n, N):
            nlam += 1
            st = setup(lam, t)
            if st is None: continue
            beta, Ac, Bc = st
            a1, a2 = beta[Ac[0]], beta[Ac[1]]
            b1, b2 = beta[Bc[0]], beta[Bc[1]]
            d = (a1 - a2, b1 - b2, abs(a1 + a2 - b1 - b2))
            if d[2] == 0 and not include_zero: continue
            l11 = lambda11(beta, Ac, Bc, N)
            eps = (-1)**(t + (t+2)*(t+3)//2) * l11 * (1 if a1+a2-b1-b2 > 0 else -1)
            key = tuple(sorted(d[:2])) + (d[2],)
            pts[key]["n"] += 1; pts[key]["signs"].add(eps)
            nz += 1
    return pts, nlam, nz

if __name__ == "__main__":
  for t in (3, 5):
      for M in (18,):
          pts, nlam, nz = image(t, M)
          mixed = sum(1 for v in pts.values() if len(v["signs"]) > 1)
          d1s = sorted({k[0] for k in pts}); d3s = sorted({k[2] for k in pts})
          print(f"t={t} |lam|<={M}: {nlam} partitions -> {nz} nonzero -> {len(pts)} lattice points"
                f"   mixed-sign points {mixed}")
          print(f"   d1 values: {d1s[:8]}...   d3 values: {d3s[:10]}...")
          print(f"   max multiplicity {max(v['n'] for v in pts.values())}")


==> anc/fig_data_new.json <==
{
 "loci": {
  "r1": {
   "N": 4,
   "LMAX": 24,
   "rows": [
    {
     "lam": [],
     "size": 0,
     "ell": 0,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1
     ],
     "size": 1,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2
     ],
     "size": 2,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1
     ],
     "size": 2,
     "ell": 2,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3
     ],
     "size": 3,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1
     ],
     "size": 3,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1
     ],
     "size": 3,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4
     ],
     "size": 4,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1
     ],
     "size": 4,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2
     ],
     "size": 4,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1
     ],
     "size": 4,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1
     ],
     "size": 4,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5
     ],
     "size": 5,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1
     ],
     "size": 5,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2
     ],
     "size": 5,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1
     ],
     "size": 5,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1
     ],
     "size": 5,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1
     ],
     "size": 5,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6
     ],
     "size": 6,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1
     ],
     "size": 6,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2
     ],
     "size": 6,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1
     ],
     "size": 6,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3
     ],
     "size": 6,
     "ell": 2,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3,
      2,
      1
     ],
     "size": 6,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      3,
      1,
      1,
      1
     ],
     "size": 6,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2
     ],
     "size": 6,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1
     ],
     "size": 6,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      7
     ],
     "size": 7,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8
     ],
     "size": 8,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      5,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9
     ],
     "size": 9,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10
     ],
     "size": 10,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5
     ],
     "size": 10,
     "ell": 2,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5,
      4,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      5,
      3,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5,
      3,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      4,
      3,
      3
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      4,
      2,
      2,
      2
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2
     ],
     "size": 10,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      11
     ],
     "size": 11,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12
     ],
     "size": 12,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      3,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      6,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3
     ],
     "size": 12,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      5,
      4,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13
     ],
     "size": 13,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14
     ],
     "size": 14,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      3,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7
     ],
     "size": 14,
     "ell": 2,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      7,
      6,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      5,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      7,
      5,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      4,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      6,
      5,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      6,
      4,
      4
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      6,
      4,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5,
      4,
      4,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      5,
      3,
      3,
      3
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3
     ],
     "size": 14,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      15
     ],
     "size": 15,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16
     ],
     "size": 16,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      1
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      3,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      5,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      4,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      4,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      6,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      3,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      6,
      5,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17
     ],
     "size": 17,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      1
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      1,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      4
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18
     ],
     "size": 18,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      1
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      1,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      15,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      3,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      12,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      5,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      4,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      4,
      4
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9
     ],
     "size": 18,
     "ell": 2,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      9,
      8,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      7,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      9,
      7,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      6,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      9,
      5,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      3,
      3,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      8,
      7,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      6,
      4
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      8,
      6,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      5,
      3,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      7,
      6,
      5
     ],
     "size": 18,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      6,
      4,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      5,
      5,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      7,
      5,
      3,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      6,
      5,
      5,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      6,
      4,
      4,
      4
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      4
     ],
     "size": 18,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      19
     ],
     "size": 19,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      1
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      2
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      1,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      4
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      4
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      4,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      4
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      5
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      4
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      5
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      4,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      5
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      6
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      4
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      4
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      4
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20
     ],
     "size": 20,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      1
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      2
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      1,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      3
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      2,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      17,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      15,
      3,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      14,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      5,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      4,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      12,
      4,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      9
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      7,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      6,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      4,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      3,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      6,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      5
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      4,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      5,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      4,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      8,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      5
     ],
     "size": 20,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      6,
      4,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      5,
      5,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      5
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      4,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      7,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      6
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      5,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      4,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      4,
      4,
      4
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      6
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      5,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      6,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      6,
      4,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      4
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      4
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      4
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      5
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      21
     ],
     "size": 21,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      1
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      2
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      1,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      3
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      2,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      1,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      4
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      3,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      2,
      2
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      2,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      5
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      2
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2,
      2,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      6
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      2
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      3
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      2,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      2,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      7
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      2
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      3
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      2,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      3,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      2,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      8
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      2
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      3
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      2,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      4
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      3,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      2,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      3,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      9
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      2
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      3
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      2,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      4
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      3,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      2,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      4,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      3,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      3,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      10
     ],
     "size": 21,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      9,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      2
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      3
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      2,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      4
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      3,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      2,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      5
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      4,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      3,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      4,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      3,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10,
      1
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      2
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      1,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      3
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      2,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      4
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      3,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      2,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      5
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      4,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      3,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      5,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      4,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      3,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      4,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      3
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      2,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      4
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      3,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      2,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      5
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      4,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      3,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      6
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      5,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      4,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      3,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      5,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      4
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      5
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      4,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      3,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      6
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      5,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      4,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      3,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      6,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      5,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      4,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      4
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      7
     ],
     "size": 21,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      6,
      1
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      5,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      6,
      2
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4,
      4
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      4
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      3
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      4
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      5
     ],
     "size": 21,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      22
     ],
     "size": 22,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      21,
      1
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      2
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      1,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      3
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      2,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      19,
      1,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      4
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      3,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      2,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      2,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      5
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      4,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      17,
      3,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      3,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      2,
      2,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      6
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      5,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      3
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      2,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      16,
      2,
      2,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      7
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      6,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      15,
      5,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      3
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      15,
      4,
      2,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      3,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      2,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      8
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      7,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      3
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      2,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      14,
      4,
      4
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      3,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      2,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      3,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      9
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      8,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      7,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      3
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      6,
      2,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      4
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      3,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      2,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      4,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      3,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      3,
      3,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      10
     ],
     "size": 22,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      9,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      3
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      2,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      12,
      6,
      4
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      3,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      2,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      5
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      4,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      12,
      5,
      3,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      4,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      3,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      11
     ],
     "size": 22,
     "ell": 2,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      11,
      10,
      1
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      9,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      11,
      9,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      3
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      8,
      2,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      4
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      11,
      7,
      3,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      2,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      5
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      6,
      4,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      3,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      5,
      5,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      4,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      3,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      4,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10,
      2
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10,
      1,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      10,
      9,
      3
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      2,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      8,
      4
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      3,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      10,
      8,
      2,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      5
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      4,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      7,
      3,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      6
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      5,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      10,
      6,
      4,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      3,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      5,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      4,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      4,
      4,
      4
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      4
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      3,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      2,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      9,
      8,
      5
     ],
     "size": 22,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      8,
      4,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      3,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      7,
      6
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      5,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      4,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      9,
      7,
      3,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      6,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      5,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      6,
      4,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      5,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4,
      4
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      6
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      5,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      4,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      3,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      8,
      7,
      7
     ],
     "size": 22,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      6,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      7,
      5,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      4,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      6,
      6,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      5,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      8,
      6,
      4,
      4
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5,
      4
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      7,
      1
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      6,
      2
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      5,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4,
      4
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      7,
      6,
      6,
      3
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5,
      4
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      5,
      5,
      5
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      4
     ],
     "size": 22,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      5
     ],
     "size": 22,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      23
     ],
     "size": 23,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      22,
      1
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      21,
      2
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      21,
      1,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      3
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      2,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      1,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      4
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      3,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      2,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      2,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      5
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      4,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      3,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      3,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      2,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      6
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      5,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      4,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      4,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      3,
      3
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      3,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      2,
      2,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      7
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      6,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      5,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      5,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4,
      3
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      3,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      2,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      8
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      7,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      6,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      6,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5,
      3
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      4
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      3,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      2,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      3,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      9
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      8,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      7,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      7,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6,
      3
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      4
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      3,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      2,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      4,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      3,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      3,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      10
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      9,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      8,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      8,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7,
      3
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      4
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      3,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      2,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      5
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      4,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      3,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      4,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      3,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      11
     ],
     "size": 23,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      10,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      9,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      9,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8,
      3
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      4
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      3,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      2,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      5
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      4,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      3,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      5,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      4,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      3,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      4,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      11,
      1
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      10,
      2
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      10,
      1,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      9,
      3
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      9,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      4
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      3,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      2,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      5
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      4,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      3,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      6
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      5,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      4,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      3,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      5,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      4,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      4,
      4
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10,
      3
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10,
      2,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      4
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      3,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      2,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      5
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      4,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      3,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      6
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      5,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      4,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      3,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      6,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      5,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      4,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      5,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      4,
      4
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      5
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      4,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      3,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      6
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      5,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      4,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      3,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      7
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      6,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      5,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      4,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      6,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      5,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      4,
      4
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      5,
      4
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      7
     ],
     "size": 23,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      6,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      5,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      4,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      7,
      1
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      6,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      5,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      4,
      4
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      6,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      5,
      4
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5,
      5
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      7,
      2
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      6,
      3
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      5,
      4
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      6,
      4
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5,
      5
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      5
     ],
     "size": 23,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      24
     ],
     "size": 24,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      23,
      1
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      22,
      2
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      22,
      1,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      21,
      3
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      21,
      2,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      21,
      1,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      4
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      3,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      2,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20,
      2,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      5
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      4,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      19,
      3,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      3,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      2,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      6
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      5,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      4,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      4,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      3,
      3
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      3,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      18,
      2,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      7
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      6,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      17,
      5,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      5,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      4,
      3
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      17,
      4,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      3,
      3,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      3,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      8
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      7,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      6,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      6,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      5,
      3
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      5,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      16,
      4,
      4
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4,
      3,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      3,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      9
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      8,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      15,
      7,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      7,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      6,
      3
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      15,
      6,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5,
      4
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5,
      3,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      4,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      3,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      15,
      3,
      3,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      10
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      9,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      8,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      8,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      7,
      3
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      7,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      14,
      6,
      4
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6,
      3,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      5
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      4,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      14,
      5,
      3,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      4,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      3,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      11
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      10,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      9,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      9,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      8,
      3
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      8,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7,
      4
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7,
      3,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      5
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      6,
      4,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      3,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      13,
      5,
      5,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      4,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      3,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      4,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      12
     ],
     "size": 24,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      11,
      1
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      10,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      10,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      9,
      3
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      9,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      12,
      8,
      4
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8,
      3,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      5
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      4,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      12,
      7,
      3,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      6
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      5,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      4,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      3,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      5,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      4,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      12,
      4,
      4,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      11,
      2
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      11,
      1,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      10,
      3
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      10,
      2,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      9,
      4
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      9,
      3,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      9,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      5
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      8,
      4,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      3,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      7,
      6
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      5,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      4,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      3,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      6,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      5,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      11,
      6,
      4,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      5,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      4,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10,
      4
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10,
      3,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10,
      2,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      5
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      4,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      9,
      3,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      6
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      5,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      4,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      3,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      7
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      6,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      7,
      5,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      4,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      10,
      6,
      6,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      5,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      4,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      5,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      6
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      5,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      4,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      3,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      7
     ],
     "size": 24,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      8,
      6,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      5,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      8,
      4,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      7,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      6,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      5,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      4,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      6,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      5,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      5,
      5,
      5
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      8
     ],
     "size": 24,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      7,
      1
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      6,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      5,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      4,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      7,
      2
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      6,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      8,
      7,
      5,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      6,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      5,
      5
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      7,
      3
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      6,
      4
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      5,
      5
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      6,
      5
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      6
     ],
     "size": 24,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    }
   ]
  },
  "r2": {
   "N": 6,
   "LMAX": 20,
   "rows": [
    {
     "lam": [],
     "size": 0,
     "ell": 0,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1
     ],
     "size": 1,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2
     ],
     "size": 2,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1
     ],
     "size": 2,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3
     ],
     "size": 3,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1
     ],
     "size": 3,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1
     ],
     "size": 3,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      4
     ],
     "size": 4,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1
     ],
     "size": 4,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2
     ],
     "size": 4,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1
     ],
     "size": 4,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1
     ],
     "size": 4,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5
     ],
     "size": 5,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1
     ],
     "size": 5,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2
     ],
     "size": 5,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1
     ],
     "size": 5,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1
     ],
     "size": 5,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1
     ],
     "size": 5,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1,
      1
     ],
     "size": 5,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6
     ],
     "size": 6,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1
     ],
     "size": 6,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2
     ],
     "size": 6,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1
     ],
     "size": 6,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3
     ],
     "size": 6,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1
     ],
     "size": 6,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1,
      1
     ],
     "size": 6,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2
     ],
     "size": 6,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1
     ],
     "size": 6,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1,
      1
     ],
     "size": 6,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 6,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7
     ],
     "size": 7,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8
     ],
     "size": 8,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1,
      1
     ],
     "size": 8,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9
     ],
     "size": 9,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3
     ],
     "size": 9,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3,
      3,
      2,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3,
      3,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      1,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 6,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      10
     ],
     "size": 10,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11
     ],
     "size": 11,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12
     ],
     "size": 12,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13
     ],
     "size": 13,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": true,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14
     ],
     "size": 14,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15
     ],
     "size": 15,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5
     ],
     "size": 15,
     "ell": 3,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5,
      5,
      4,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5,
      5,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5,
      5,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5,
      4,
      3,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      5,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      3
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 6,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      16
     ],
     "size": 16,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      1
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      3
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17
     ],
     "size": 17,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      1
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      1,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8
     ],
     "size": 17,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      1
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      1,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      1,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5
     ],
     "size": 17,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      1
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      2
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      1,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      3
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      2,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": true,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      1,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      2,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      4
     ],
     "size": 17,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      3
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4,
      1
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      2
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      1,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      3
     ],
     "size": 17,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      2,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      2,
      2
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      3,
      1
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      2,
      2
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      3,
      2
     ],
     "size": 17,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18
     ],
     "size": 18,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      1
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      1,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      4
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9
     ],
     "size": 18,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      1
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      2
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      1,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      3
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      4
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      1,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      3,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      1,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      3,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6
     ],
     "size": 18,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      1
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      2
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      1,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      3,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      4
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      3,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      3
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      3
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      2,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      1,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      4
     ],
     "size": 18,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      3,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      2,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      2,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      4,
      1
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      3
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      3,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4,
      2
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4,
      1,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      3
     ],
     "size": 18,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      2,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      3,
      1
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      2,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      3,
      2
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      3,
      3
     ],
     "size": 18,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19
     ],
     "size": 19,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      1
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      2
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      1,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      1,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      4
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9
     ],
     "size": 19,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      4
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": true,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      4,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      1
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      2
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      1,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      4
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      1,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      5
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      9,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      3
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      2,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      4
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      3,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      1,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      5
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      4,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      3,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      5
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      6
     ],
     "size": 19,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": true,
     "z_end": true,
     "branch": "a"
    },
    {
     "lam": [
      7,
      6,
      3,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      4
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      3,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      3,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3,
      3
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      1
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      2
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      1,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      3
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      2,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      1,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      4
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      3,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": true,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      3,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      4,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      3,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3,
      3
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      4
     ],
     "size": 19,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      3,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      2,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      2,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      4,
      1
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      3,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      3,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      2,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3,
      3
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      4,
      2
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      4,
      1,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3,
      3
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      3,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4,
      3
     ],
     "size": 19,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4,
      2,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      3,
      1
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      2,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      3,
      2
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      3,
      3
     ],
     "size": 19,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      20
     ],
     "size": 20,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      19,
      1
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      2
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      18,
      1,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      3
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      2,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      17,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      4
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      3,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      5
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      4,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      2,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      6
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      5,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      4,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      3,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      7
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      6,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      5,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      4,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      8
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      7,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      6,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      5,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      9
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      8,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      7,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      6,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      4,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      10
     ],
     "size": 20,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      9,
      1
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      8,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      7,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      5
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      4,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      2,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      4,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      4,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      2
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      9,
      1,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      3
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      2,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      8,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      5
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      4,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      2,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      5,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      4,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      3,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      4,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      4
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      3,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      2,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8,
      1,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      5
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      4,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      3,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      2,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      6
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      5,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      4,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      4,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      3,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      5,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      4,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      4
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      3,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      3,
      3
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      6
     ],
     "size": 20,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      5,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      4,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      3,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      6,
      1
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      5,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      4,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      5,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      4
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      3,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      4,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      3,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      3,
      3
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      2
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      6,
      1,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      3
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      2,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      5,
      1,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      4
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      3,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      4
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      3,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      2,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5,
      2,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      4,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      3,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      3,
      3
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      4,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      4,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      3,
      3
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      5
     ],
     "size": 20,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      4,
      1
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      3,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      3,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      2,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      4,
      2
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      4,
      1,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      3,
      3
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      3,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      2,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      4,
      3
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      4,
      2,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3,
      3,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      3,
      3
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4,
      4
     ],
     "size": 20,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4,
      3,
      1
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4,
      2,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      3,
      2
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      3,
      3
     ],
     "size": 20,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    }
   ]
  },
  "r3": {
   "N": 8,
   "LMAX": 16,
   "rows": [
    {
     "lam": [],
     "size": 0,
     "ell": 0,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1
     ],
     "size": 1,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2
     ],
     "size": 2,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1
     ],
     "size": 2,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3
     ],
     "size": 3,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1
     ],
     "size": 3,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1
     ],
     "size": 3,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4
     ],
     "size": 4,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1
     ],
     "size": 4,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2
     ],
     "size": 4,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1
     ],
     "size": 4,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1
     ],
     "size": 4,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      5
     ],
     "size": 5,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1
     ],
     "size": 5,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2
     ],
     "size": 5,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1
     ],
     "size": 5,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1
     ],
     "size": 5,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1
     ],
     "size": 5,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1,
      1
     ],
     "size": 5,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6
     ],
     "size": 6,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1
     ],
     "size": 6,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2
     ],
     "size": 6,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1
     ],
     "size": 6,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3
     ],
     "size": 6,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1
     ],
     "size": 6,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1,
      1
     ],
     "size": 6,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2
     ],
     "size": 6,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1
     ],
     "size": 6,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1,
      1
     ],
     "size": 6,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 6,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7
     ],
     "size": 7,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3
     ],
     "size": 7,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2
     ],
     "size": 7,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1
     ],
     "size": 7,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 7,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8
     ],
     "size": 8,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4
     ],
     "size": 8,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2
     ],
     "size": 8,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      1
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2
     ],
     "size": 8,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1,
      1
     ],
     "size": 8,
     "ell": 5,
     "z_exact": false,
     "z_end": true,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 8,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9
     ],
     "size": 9,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4
     ],
     "size": 9,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3
     ],
     "size": 9,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      1
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2
     ],
     "size": 9,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      1,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      1
     ],
     "size": 9,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 9,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10
     ],
     "size": 10,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5
     ],
     "size": 10,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3
     ],
     "size": 10,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      1
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2
     ],
     "size": 10,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      1
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2
     ],
     "size": 10,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 10,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 10,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11
     ],
     "size": 11,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5
     ],
     "size": 11,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3
     ],
     "size": 11,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2
     ],
     "size": 11,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      1,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2
     ],
     "size": 11,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 11,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 11,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12
     ],
     "size": 12,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6
     ],
     "size": 12,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4
     ],
     "size": 12,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2
     ],
     "size": 12,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3
     ],
     "size": 12,
     "ell": 4,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      1
     ],
     "size": 12,
     "ell": 5,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3,
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 7,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      3,
      2,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 12,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 12,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 12,
     "ell": 8,
     "z_exact": true,
     "z_end": true,
     "branch": "b"
    },
    {
     "lam": [
      13
     ],
     "size": 13,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6
     ],
     "size": 13,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4
     ],
     "size": 13,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      1
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3
     ],
     "size": 13,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      1
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2
     ],
     "size": 13,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 13,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 13,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 13,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14
     ],
     "size": 14,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7
     ],
     "size": 14,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      1
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4
     ],
     "size": 14,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      1
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      1,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3
     ],
     "size": 14,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      1
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      2
     ],
     "size": 14,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 14,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 14,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15
     ],
     "size": 15,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7
     ],
     "size": 15,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      1
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      1,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5
     ],
     "size": 15,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      1
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      1,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3
     ],
     "size": 15,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      1
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      2
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      3
     ],
     "size": 15,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      2,
      1
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 15,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 15,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      16
     ],
     "size": 16,
     "ell": 1,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      15,
      1
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      2
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      14,
      1,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      3
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      2,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      13,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      4
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      3,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      12,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      5
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      4,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      11,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      6
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      5,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      4,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      10,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      7
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      6,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      5,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      4,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      9,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      8
     ],
     "size": 16,
     "ell": 2,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      7,
      1
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      6,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      5,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      8,
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      2
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      7,
      1,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      3
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      2,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      6,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      5,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      4,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      4,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      3,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      7,
      2,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      4
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      3,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      6,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      5
     ],
     "size": 16,
     "ell": 3,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      4,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      5,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      4,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      4,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      3,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      6,
      2,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      5,
      1
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      2
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      4,
      1,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": true,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      5,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      3
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      2,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      4,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      4,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      3,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      5,
      2,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      4
     ],
     "size": 16,
     "ell": 4,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      3,
      1
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      4,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      2
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      3,
      1,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      4,
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      3
     ],
     "size": 16,
     "ell": 5,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      2,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      3,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      3,
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      4,
      2,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      3,
      1
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      2,
      2
     ],
     "size": 16,
     "ell": 6,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      3,
      1,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      3,
      2,
      2,
      1,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": true,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 7,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      3,
      2,
      2,
      2,
      2,
      1,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      3,
      2,
      2,
      2,
      2,
      2,
      2,
      1
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    },
    {
     "lam": [
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2
     ],
     "size": 16,
     "ell": 8,
     "z_exact": false,
     "z_end": false,
     "branch": null
    }
   ]
  }
 },
 "reduction": {
  "r1": {
   "N": 4,
   "half": 2,
   "table": [
    {
     "nu": [],
     "c1": 0,
     "c2": 0,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      1
     ],
     "c1": 1,
     "c2": 0,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      2
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      1,
      1
     ],
     "c1": 2,
     "c2": 0,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      2,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      1,
      1,
      1
     ],
     "c1": 3,
     "c2": 0,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      4
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      3,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      2,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      2,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      1,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 0,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      5
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      4,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      2,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 0,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      6
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      5,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      3,
      3
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      2,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 1,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 0,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      7
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      6,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      5,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      5,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      4,
      3
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      3,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      3,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      2,
      1
     ],
     "c1": 4,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 2,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 7,
     "c2": 0,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      8
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      7,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      6,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      6,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      5,
      3
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      5,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      5,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      4
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4,
      3,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      2,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      2,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      4,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      3,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      3,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      2,
      1
     ],
     "c1": 4,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 1,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      2,
      2,
      2,
      2
     ],
     "c1": 4,
     "c2": 4,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      2,
      2,
      2,
      1,
      1
     ],
     "c1": 5,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 7,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 8,
     "c2": 0,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      9
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      8,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      7,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      7,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      6,
      3
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      6,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      6,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      5,
      4
     ],
     "c1": 2,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      5,
      3,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      5,
      2,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      5,
      2,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      5,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      4,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      3,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      3,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      2,
      2,
      1
     ],
     "c1": 4,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      2,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      4,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      3,
      3
     ],
     "c1": 3,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      3,
      2,
      1
     ],
     "c1": 4,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      3,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 2,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      3,
      2,
      2,
      2
     ],
     "c1": 4,
     "c2": 4,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      3,
      2,
      2,
      1,
      1
     ],
     "c1": 5,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 2,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      3,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 7,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      2,
      2,
      1
     ],
     "c1": 5,
     "c2": 4,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      2,
      2,
      2,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 7,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 8,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 9,
     "c2": 0,
     "cls": "nonstd",
     "zero": true
    }
   ]
  },
  "r2": {
   "N": 6,
   "half": 3,
   "table": [
    {
     "nu": [],
     "c1": 0,
     "c2": 0,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      1
     ],
     "c1": 1,
     "c2": 0,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      2
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      1,
      1
     ],
     "c1": 2,
     "c2": 0,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      3
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      2,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      1,
      1,
      1
     ],
     "c1": 3,
     "c2": 0,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      3,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      2,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      2,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      1,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 0,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      5
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      4,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      3,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      3,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      2,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 0,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      6
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      5,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      4,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      4,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3,
      3
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      3,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      2,
      2,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      2,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 0,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      7
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      6,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      5,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      5,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4,
      3
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      4,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      3,
      3,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      3,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      2,
      2,
      2,
      1
     ],
     "c1": 4,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 7,
     "c2": 0,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      8
     ],
     "c1": 1,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      7,
      1
     ],
     "c1": 2,
     "c2": 1,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      6,
      2
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      6,
      1,
      1
     ],
     "c1": 3,
     "c2": 1,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      5,
      3
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      5,
      2,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      5,
      1,
      1,
      1
     ],
     "c1": 4,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      4,
      4
     ],
     "c1": 2,
     "c2": 2,
     "cls": "basis",
     "zero": false
    },
    {
     "nu": [
      4,
      3,
      1
     ],
     "c1": 3,
     "c2": 2,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4,
      2,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      4,
      2,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      4,
      1,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 1,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      3,
      3,
      2
     ],
     "c1": 3,
     "c2": 3,
     "cls": "selfassoc",
     "zero": true
    },
    {
     "nu": [
      3,
      3,
      1,
      1
     ],
     "c1": 4,
     "c2": 2,
     "cls": "assoc",
     "zero": false
    },
    {
     "nu": [
      3,
      2,
      2,
      1
     ],
     "c1": 4,
     "c2": 3,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      2,
      1,
      1,
      1
     ],
     "c1": 5,
     "c2": 2,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      3,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 1,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      2,
      2
     ],
     "c1": 4,
     "c2": 4,
     "cls": "nonstd",
     "zero": true
    },
    {
     "nu": [
      2,
      2,
      2,
      1,
      1
     ],
     "c1": 5,
     "c2": 3,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      2,
      2,
      1,
      1,
      1,
      1
     ],
     "c1": 6,
     "c2": 2,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      2,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 7,
     "c2": 1,
     "cls": "nonstd",
     "zero": false
    },
    {
     "nu": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1
     ],
     "c1": 8,
     "c2": 0,
     "cls": "nonstd",
     "zero": true
    }
   ]
  }
 }
}

==> anc/fig_data_new.sage <==
# Exact data for the new figures. Computed in Sage, dumped to JSON; the matplotlib scripts only
# draw what is in the file. Nothing here is asserted.
#
# For each r and each lambda in range we record:
#   z_exact : the object s_lambda(1,-1,z_1,1/z_1,...) is identically zero
#   z_end   : its value at z_i = 1 is zero      (the ENDPOINT, an order-2 element)
#   branch  : 'a' if all beta_j share a parity, 'b' if lambda is self-complementary of odd width
#   nfac    : number of sign changes in the B_r-character expansion is not computed here; instead
#             we record the number of DISTINCT signs among the coefficients of the expansion of the
#             object in the basis of the surviving universal orthogonal values -- 1 means the object
#             is +-(a genuine character), >1 means it is properly VIRTUAL.
#
# Carles Marin + Claude (AI assistant).

import json

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    A = [R(1), R(-1)]
    for z in R.gens():
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    N = len(A)
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return R(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()

def branch(lam, N):
    L = list(lam) + [0] * (N - len(lam))
    beta = [L[i] + (N - 1 - i) for i in range(N)]
    if len(set(x % 2 for x in beta)) == 1:
        return 'a'
    if len(L) == N:
        w = L[0] + L[N - 1]
        if w % 2 == 1 and all(L[i] + L[N - 1 - i] == w for i in range(N)):
            return 'b'
    return None

OUT = {}
for r, LMAX in [(1, 22), (2, 17), (3, 12)]:
    N = 2 * r + 2
    R, A = alphabet(r)
    Aone = [QQ(1), QQ(-1)] + [QQ(1)] * (2 * r)
    rows = []
    for tot in range(0, LMAX + 1):
        for lam in Partitions(tot, max_length=N):
            ell = len([x for x in lam if x > 0])
            ze = (schur_at(lam, R, A) == 0)
            # endpoint value: same bialternant over QQ at z=1
            L = list(lam) + [0] * (N - len(lam))
            Dg = max(L[0], 1) + N + 1
            PK = PowerSeriesRing(QQ, 'u', default_prec=Dg + 2); u = PK.gen()
            G = prod(1 / (1 - a * u) for a in Aone)
            h = [G[k] for k in range(Dg + 1)]
            H = lambda k: QQ(0) if k < 0 else h[k]
            zend = (matrix(QQ, N, N, lambda i, j: H(L[i] - i + j)).det() == 0)
            rows.append({"lam": [int(x) for x in lam], "size": int(tot), "ell": int(ell),
                         "z_exact": bool(ze), "z_end": bool(zend), "branch": branch(lam, N)})
    OUT["r%d" % r] = {"N": int(N), "LMAX": int(LMAX), "rows": rows}
    nz = len([x for x in rows if x["z_exact"]])
    rig = len([x for x in rows if x["z_end"] and not x["z_exact"]])
    print("r=%d  N=%d  shapes %d  identically zero %d  zero ONLY at the endpoint %d"
          % (r, N, len(rows), nz, rig))

# the type-D reduction table, for the reduction figure
def conj12(nu):
    c = list(Partition(list(nu)).conjugate())
    return (c[0] if c else 0), (c[1] if len(c) > 1 else 0)

RED = {}
for r in [1, 2]:
    N = 2 * r + 2; half = N // 2
    R, A = alphabet(r)
    tab = []
    for d in range(0, (9 if r == 1 else 8) + 1):
        for nu in Partitions(d):
            k = tuple(nu)
            v = sum((R(QQ(co)) * schur_at(list(mu), R, A) for mu, co in s(o(list(nu)))), R(0))
            c1, c2 = conj12(k)
            std = (c1 + c2 <= N)
            cls = ('selfassoc' if (std and c1 == half) else
                   'basis' if (std and c1 < half) else
                   'assoc' if std else 'nonstd')
            tab.append({"nu": [int(x) for x in nu], "c1": int(c1), "c2": int(c2),
                        "cls": cls, "zero": bool(v == 0)})
    RED["r%d" % r] = {"N": int(N), "half": int(half), "table": tab}
    z = len([x for x in tab if x["zero"]])
    print("r=%d reduction table: %d labels, %d vanish on the coset" % (r, len(tab), z))

json.dump({"loci": OUT, "reduction": RED}, open("fig_data_new.json", "w"), indent=1)
print("written fig_data_new.json")


==> anc/fig_fibres.py <==
"""
Figure: the fibres of the evaluation invariant  I_t(lambda) = (d1,d2,d3,eps).

Authors: Carles Marin, Claude (AI assistant).

The companion of fig_image.py, and its complement.  That figure plots what the invariant RECORDS:
the set of triples actually taken.  This one plots what the invariant FORGETS: over each cell of the
(d1,d2) floor stands the column of all partition SIZES that land there, so a column is a set of
partitions of different sizes carrying one and the same value of Phi_t.

Reading the picture:

  (1) a vertical column is one fibre -- every marker in it has the same value, so the height of the
      column is the range of sizes the alphabet cannot distinguish;
  (2) the columns do not thin out as |lambda| grows, which is the compression getting stronger, not
      weaker, with size: the number of values is bounded by the lattice, the number of partitions is
      not;
  (3) the accent column is the fibre of the empty partition.  At t=3 it is I=(3,3,2,+1), and it
      contains lambda = () together with shapes of every size up to the range: Phi_3 cannot tell the
      empty partition from a partition of 20 boxes.

Several d3 can share one (d1,d2) cell, so colour carries d3 and a cell may hold more than one fibre;
the caption says so, and the accent column is a single fibre, sign included.

Palette: the sequential blue ramp of fig_image.py, here indexed by d3, with the same single warm
accent -- reused for the one distinguished fibre rather than for the vanishing plane.
"""
import os
from collections import defaultdict

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, Normalize

from law_control import partitions
from theorem_full import setup, lambda11, phi_bialternant

SURFACE = "#fcfcfb"
INK = "#0b0b0b"
SECOND = "#52514e"
MUTED = "#898781"
GRID = "#e1e0d9"
ACCENT = "#eb6834"
ACCENT_DK = "#b2451f"
RAMP = ["#cde2fb", "#9ec5f4", "#6da7ec", "#3987e5", "#256abf", "#184f95", "#0d366b"]
CMAP = LinearSegmentedColormap.from_list("seqblue", RAMP)

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["DejaVu Serif"],
    "mathtext.fontset": "dejavuserif",
    "font.size": 9,
    "figure.facecolor": SURFACE,
    "axes.facecolor": SURFACE,
    "savefig.facecolor": SURFACE,
})

MAXSIZE = 20
PANELS = [(3, MAXSIZE), (4, MAXSIZE)]
THETA = 0.3714159          # a generic point: no sinh in the formula vanishes there


def fibres(t, maxsize):
    """invariant (d1<=d2, d3, eps) -> sorted list of sizes |lambda| landing on it.

    Also returns, per invariant, the set of values Phi_t actually takes on that fibre, evaluated
    from the bialternant at a generic theta.  The picture asserts that a column is ONE value; that
    assertion is a computation, so it is made here rather than in the caption.
    """
    N = t + 2
    out = defaultdict(list)
    vals = defaultdict(list)
    for n in range(0, maxsize + 1):
        for lam in partitions(n, N):
            st = setup(lam, t)
            if st is None:
                continue
            beta, Ac, Bc = st
            a1, a2 = beta[Ac[0]], beta[Ac[1]]
            b1, b2 = beta[Bc[0]], beta[Bc[1]]
            d3 = abs(a1 + a2 - b1 - b2)
            if d3 == 0:                       # the concentric locus: the value is zero, no fibre
                continue
            l11 = lambda11(beta, Ac, Bc, N)
            eps = (-1) ** (t + (t + 2) * (t + 3) // 2) * l11 * (1 if a1 + a2 - b1 - b2 > 0 else -1)
            d1, d2 = sorted((a1 - a2, b1 - b2))
            out[(d1, d2, d3, eps)].append(n)
            vals[(d1, d2, d3, eps)].append(phi_bialternant(lam, t, THETA))
    return {k: sorted(v) for k, v in out.items()}, dict(vals)


def empty_fibre(t):
    """the invariant of lambda = (), the fibre singled out in the accent colour."""
    N = t + 2
    beta, Ac, Bc = setup((), t)
    a1, a2 = beta[Ac[0]], beta[Ac[1]]
    b1, b2 = beta[Bc[0]], beta[Bc[1]]
    l11 = lambda11(beta, Ac, Bc, N)
    eps = (-1) ** (t + (t + 2) * (t + 3) // 2) * l11 * (1 if a1 + a2 - b1 - b2 > 0 else -1)
    d1, d2 = sorted((a1 - a2, b1 - b2))
    return (d1, d2, abs(a1 + a2 - b1 - b2), eps)


fig = plt.figure(figsize=(11.6, 4.9))
REPORT = []

for k, (t, M) in enumerate(PANELS):
    F, VALS = fibres(t, M)
    star = empty_fibre(t)
    ax = fig.add_subplot(1, 2, k + 1, projection="3d")
    ax.set_facecolor(SURFACE)

    d3max = max(key[2] for key in F)
    norm = Normalize(vmin=1, vmax=d3max)

    # every fibre is a vertical stem over its (d1,d2) cell; the stem carries one marker per size
    for key, sizes in sorted(F.items()):
        d1, d2, d3, eps = key
        is_star = (key == star)
        col = ACCENT if is_star else CMAP(norm(d3))
        z0, z1 = sizes[0], sizes[-1]
        ax.plot([d1, d1], [d2, d2], [z0, z1],
                color=ACCENT_DK if is_star else col,
                lw=1.9 if is_star else 0.55,
                alpha=1.0 if is_star else 0.42, zorder=6 if is_star else 2)
        ax.scatter([d1] * len(sizes), [d2] * len(sizes), sizes,
                   s=26 if is_star else 5.5, c=[col] * len(sizes),
                   edgecolors=ACCENT_DK if is_star else "none",
                   linewidths=0.5 if is_star else 0,
                   depthshade=False, zorder=7 if is_star else 3)

    # d1 and d2 are multiples of t (Proposition on the quotient), so the floor ticks are put on the
    # lattice rather than left to the auto-locator: the spacing is a fact about the data
    x1 = max(key[0] for key in F)
    y1 = max(key[1] for key in F)
    ax.set_xticks(list(range(t, x1 + 1, t)))
    ax.set_yticks(list(range(t, y1 + 1, t)))
    ax.set_xlim(0, x1 + t * 0.6)
    ax.set_ylim(0, y1 + t * 0.6)
    ax.set_zlim(-1, M + 1)
    ax.set_xlabel(r"$d_1$", labelpad=1, color=SECOND)
    ax.set_ylabel(r"$d_2$", labelpad=1, color=SECOND)
    ax.set_zlabel(r"$|\lambda|$", labelpad=1, color=SECOND)
    ax.tick_params(labelsize=7, colors=MUTED, pad=0.6)
    ax.view_init(elev=17, azim=-58)
    ax.set_box_aspect((1, 1, 0.72))
    for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
        axis.pane.set_facecolor(SURFACE)
        axis.pane.set_edgecolor(GRID)
        axis._axinfo["grid"]["color"] = GRID
        axis._axinfo["grid"]["linewidth"] = 0.45
        axis.line.set_color(MUTED)

    sizes_star = F[star]
    fig.text(0.265 + 0.485 * k, 0.955,
             rf"$t={t}$:   {len(F)} fibres over $|\lambda|\leq {M}$",
             ha="center", fontsize=10, color=INK)
    fig.text(0.265 + 0.485 * k, 0.905,
             rf"accent: $I_{{{t}}}=({star[0]},{star[1]},{star[2]},{'+' if star[3] > 0 else '-'}1)$,"
             rf" {len(sizes_star)} partitions of sizes {sizes_star[0]}–{sizes_star[-1]}",
             ha="center", fontsize=8, color=ACCENT_DK)

    REPORT.append((t, M, F, star, VALS))

sm = plt.cm.ScalarMappable(cmap=CMAP, norm=Normalize(vmin=1, vmax=max(
    key[2] for _, _, F, _, _ in REPORT for key in F)))
sm.set_array([])
cax = fig.add_axes([0.365, 0.085, 0.27, 0.026])
cb = fig.colorbar(sm, cax=cax, orientation="horizontal")
cb.set_label(r"the coupling term $d_3$", fontsize=8, color=SECOND, labelpad=4)
cb.ax.tick_params(labelsize=7, colors=MUTED, length=2)
cb.outline.set_edgecolor(GRID)

fig.subplots_adjust(left=0.0, right=1.0, top=1.02, bottom=0.155, wspace=0.0)
out = os.path.join(os.path.dirname(__file__), "fig_fibres")
fig.savefig(out + ".pdf")
fig.savefig(out + ".png", dpi=200)

# every number the caption quotes, printed so it can be archived and checked
TOL = 1e-7
for t, M, F, star, VALS in REPORT:
    sizes = [len(v) for v in F.values()]
    spans = [v[-1] - v[0] for v in F.values()]
    s = F[star]
    print("t=%d |lam|<=%d: fibres %d ; singletons %d ; largest fibre %d ; mean fibre %.2f"
          % (t, M, len(F), sum(1 for x in sizes if x == 1), max(sizes), sum(sizes) / len(sizes)))
    # `sizes %d..%d` is a RANGE, not a claim that every size in it occurs, and the two are not the
    # same statement: at t=3 the sizes 1 and 4 are absent from this fibre.  Print the gap, so that a
    # sentence about it can be checked against the run rather than read off the endpoints.
    absent = [n for n in range(s[0], s[-1] + 1) if n not in set(s)]
    print("t=%d the empty fibre I=(%d,%d,%d,%+d): %d partitions, sizes %d..%d, "
          "%d distinct sizes, absent: %s"
          % (t, star[0], star[1], star[2], star[3], len(s), s[0], s[-1],
             len(set(s)), absent if absent else "none"))
    print("t=%d largest size-span in one fibre: %d ; mean span %.2f"
          % (t, max(spans), sum(spans) / len(spans)))

    # CONTROL 1.  A column is one value.  Within every fibre the bialternant must be constant.
    worst = max(max(abs(v - vs[0]) for v in vs) for vs in VALS.values())
    nlam = sum(len(v) for v in VALS.values())
    print("t=%d control, the value is constant on each fibre: %d partitions, worst spread %.2e -> %s"
          % (t, nlam, worst, "0 fail" if worst < TOL else "*** FAIL ***"))

    # CONTROL 2.  A control that can fail: are distinct invariants distinct values?  They are not,
    # and the reason is legible -- the closed form is symmetric in d1, d2, d3, so the value sees
    # only the MULTISET and the sign.  Counting the three classes separates the three notions.
    def cl(x):
        return round(x.real, 7), round(x.imag, 7)
    distinct_vals = {cl(vs[0]) for vs in VALS.values()}
    multisets = {(tuple(sorted(k[:3])), k[3]) for k in VALS}
    print("t=%d fibres %d ; distinct multisets+sign %d ; distinct values %d"
          % (t, len(F), len(multisets), len(distinct_vals)))
    print("t=%d the invariant is complete but not minimal: %s"
          % (t, "values = multisets" if len(distinct_vals) == len(multisets)
             else "values %d != multisets %d" % (len(distinct_vals), len(multisets))))
print("wrote", out + ".pdf/.png")


==> anc/fig_image.py <==
"""
Figure: the image of the compression map  lambda -> (d1,d2,d3).

Authors: Carles Marin, Claude (AI assistant).

Every partition with at most t+2 rows is sent by the main theorem to three integers, so the
whole family collapses onto a sparse set of lattice points. The figure is built to make three
facts legible at once:

  (1) COMPRESSION  -- colour and area are the size of the fibre (how many partitions land on
      that one point), so the picture shows the collapse rather than asserting it;
  (2) d1, d2 are multiples of t -- visible as the coarse grid spacing on the two floor axes,
      and the spacing changes with t between the two panels;
  (3) d3 is never a multiple of t outside the overlapping profile -- the missing layers, and
      the vanishing plane d3 = 0 is drawn as the floor.

Palette: sequential single-hue blue ramp (validated), light -> dark = small -> large fibre;
the vanishing plane is the one warm accent, used nowhere else.
"""
import sys, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, Normalize
from mpl_toolkits.mplot3d.art3d import Poly3DCollection

from fig_data import image  # noqa: E402

SURFACE = "#fcfcfb"
INK = "#0b0b0b"
SECOND = "#52514e"
MUTED = "#898781"
GRID = "#e1e0d9"
ACCENT = "#eb6834"
ACCENT_DK = "#b2451f"
RAMP = ["#cde2fb", "#9ec5f4", "#6da7ec", "#3987e5", "#256abf", "#184f95", "#0d366b"]
CMAP = LinearSegmentedColormap.from_list("seqblue", RAMP)

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["DejaVu Serif"],
    "mathtext.fontset": "dejavuserif",
    "font.size": 9,
    "figure.facecolor": SURFACE,
    "axes.facecolor": SURFACE,
    "savefig.facecolor": SURFACE,
})

MAXSIZE = 20
PANELS = [(3, MAXSIZE), (4, MAXSIZE)]
ZEROS = {}          # concentric shapes per panel: they live ON the plane d3 = 0
DRAWN = {}          # the compression the caption quotes: partitions in, points out

fig = plt.figure(figsize=(9.4, 4.3))
scs = []

for k, (t, M) in enumerate(PANELS):
    pts, nlam, nz = image(t, M)
    xs = np.array([p[0] for p in pts], dtype=float)
    ys = np.array([p[1] for p in pts], dtype=float)
    zs = np.array([p[2] for p in pts], dtype=float)
    ns = np.array([v["n"] for v in pts.values()], dtype=float)

    ax = fig.add_subplot(1, 2, k + 1, projection="3d")
    ax.set_facecolor(SURFACE)

    xhi, yhi, zhi = xs.max() + t * 0.6, ys.max() + t * 0.6, zs.max() * 1.06
    floor = [[(0, 0, 0), (xhi, 0, 0), (xhi, yhi, 0), (0, yhi, 0)]]
    ax.add_collection3d(Poly3DCollection(floor, facecolor=ACCENT, alpha=0.13,
                                         edgecolor=ACCENT, linewidths=0.9, zorder=0))

    for x, y, z in zip(xs, ys, zs):                      # stems: depth alone is unreadable
        ax.plot([x, x], [y, y], [0, z], color=GRID, lw=0.55, zorder=1)

    # the concentric shapes, which vanish and so are not in the image of the compression map:
    # they are exactly the points of the plane d3 = 0, and by Proposition 3.5 there are none
    # at all when t is odd.  Drawn in the accent, the one warm colour, and counted in ZEROS.
    zpts, _, _ = image(t, M, include_zero=True)
    zk = [p for p in zpts if p[2] == 0]
    ZEROS[t] = (len(zk), sum(zpts[p]["n"] for p in zk))
    DRAWN[t] = (nz, len(pts))
    if zk:
        ax.scatter([p[0] for p in zk], [p[1] for p in zk], [0] * len(zk),
                   c=ACCENT_DK, s=26, marker="D", edgecolor=SURFACE, linewidth=0.6,
                   depthshade=False, zorder=4)

    norm = Normalize(vmin=1, vmax=ns.max())
    sizes = 12 + 105 * np.sqrt(ns / ns.max())
    sc = ax.scatter(xs, ys, zs, c=ns, cmap=CMAP, norm=norm, s=sizes,
                    edgecolor=SURFACE, linewidth=0.7, depthshade=False, zorder=3)
    scs.append(sc)

    ax.set_xlim(0, xhi); ax.set_ylim(0, yhi); ax.set_zlim(0, zhi)
    ax.set_xticks([v for v in range(t, int(xhi) + 1, t)])
    ax.set_yticks([v for v in range(t, int(yhi) + 1, t)])
    ax.set_zticks([v for v in range(0, int(zhi) + 1, max(1, int(zhi) // 4))])
    ax.set_xlabel(r"$d_1$", labelpad=-2, color=INK, fontsize=10)
    ax.set_ylabel(r"$d_2$", labelpad=1, color=INK, fontsize=10)
    ax.set_zlabel(r"$d_3$", labelpad=-8, color=INK, fontsize=10, rotation=0)
    ax.tick_params(axis="x", colors=MUTED, labelsize=7, pad=-3)
    ax.tick_params(axis="y", colors=MUTED, labelsize=7, pad=-2)
    ax.tick_params(axis="z", colors=MUTED, labelsize=7, pad=-1)
    ax.view_init(elev=19, azim=-60)
    ax.set_box_aspect((1, 1, 0.62), zoom=1.18)
    for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
        axis.pane.set_facecolor(SURFACE)
        axis.pane.set_edgecolor(GRID)
        axis._axinfo["grid"]["color"] = GRID
        axis._axinfo["grid"]["linewidth"] = 0.45
        axis.line.set_color(MUTED)
    fig.text(0.265 + 0.485 * k, 0.955,
             rf"$t={t}$:   {nz} partitions $\longrightarrow$ {len(pts)} points",
             ha="center", fontsize=10, color=INK)
    fig.text(0.265 + 0.485 * k, 0.905,
             rf"floor grid spacing $= t = {t}$",
             ha="center", fontsize=8, color=SECOND)

cax = fig.add_axes([0.365, 0.105, 0.27, 0.026])
cb = fig.colorbar(scs[0], cax=cax, orientation="horizontal")
cb.set_label("partitions collapsing onto one point", fontsize=8, color=SECOND, labelpad=4)
cb.ax.tick_params(labelsize=7, colors=MUTED, length=2)
cb.outline.set_edgecolor(GRID)

# right=0.985 y no 1.0: pegados al borde, la etiqueta $d_3$ del panel de la derecha quedaba medio
# subindice fuera y matplotlib se lo comia.  Un eje sin su subindice es otro eje.
fig.subplots_adjust(left=0.0, right=0.985, top=1.02, bottom=0.17, wspace=0.0)
# A la carpeta del paper, que es de donde \includegraphics lo toma, y no a anc/ como estaba: el
# script escribia una copia que el paper nunca miraba, asi que salia con codigo 0 diciendo "wrote"
# mientras la figura publicada seguia siendo la del 7 de agosto.  Los demas generadores ya suben un
# nivel; este era el unico que no.
out = os.path.join(os.path.dirname(os.path.dirname(os.path.abspath(__file__))), "fig_image")
fig.savefig(out + ".pdf")
fig.savefig(out + ".png", dpi=200)
for t_, (nz_, npt_) in sorted(DRAWN.items()):
    print("t=%d: the compression drawn: %d partitions land on %d points" % (t_, nz_, npt_))
for t_, (npts, nlam_) in sorted(ZEROS.items()):
    print("t=%d: concentric points on the plane d3=0: %d (from %d partitions)"
          % (t_, npts, nlam_))
# the two counts the caption quotes.  "Without the identification" means the number of ORDERED
# triples (d1,d2,d3) actually taken -- not the symmetrised set closed up under the exchange, which
# would count triples nothing maps to.
#
# WHICH ORDER.  Theorem 3.1 fixes it: "let r_A <= r_B be the residues involved".  theorem_full.setup
# returns the two classes sorted by COLUMN, which is a different rule, and the two rules give
# different counts -- 108/80 by column against 126/92 by residue.  The value does not care, since
# the closed form is symmetric in d1 and d2, but this count does, so it has to be taken in the
# order the theorem states.  Reordering here rather than in setup() keeps the sign code, which is
# order-invariant by construction, untouched.
from theorem_full import setup                                   # noqa: E402
from law_control import partitions as _parts                     # noqa: E402
for t_, M_ in PANELS:
    pts_, _, _ = image(t_, M_)
    ordered, ordered_by_column = set(), set()
    for n_ in range(0, M_ + 1):
        for lam_ in _parts(n_, t_ + 2):
            st_ = setup(lam_, t_)
            if st_ is None:
                continue
            b_, Ac_, Bc_ = st_
            byc_ = (b_[Ac_[0]] - b_[Ac_[1]], b_[Bc_[0]] - b_[Bc_[1]],
                    abs(b_[Ac_[0]] + b_[Ac_[1]] - b_[Bc_[0]] - b_[Bc_[1]]))
            if b_[Ac_[0]] % t_ > b_[Bc_[0]] % t_:                # impose r_A <= r_B
                Ac_, Bc_ = Bc_, Ac_
            a1_, a2_, b1_, b2_ = b_[Ac_[0]], b_[Ac_[1]], b_[Bc_[0]], b_[Bc_[1]]
            d_ = (a1_ - a2_, b1_ - b2_, abs(a1_ + a2_ - b1_ - b2_))
            if d_[2]:
                ordered.add(d_)
                ordered_by_column.add(byc_)
    print("t=%d: points up to the exchange %d, ordered triples actually taken %d"
          % (t_, len(pts_), len(ordered)))
    print("t=%d: CONTROL, the same count with A and B ordered by column instead: %d"
          % (t_, len(ordered_by_column)))
print("wrote", out + ".pdf/.png")


==> anc/fig_intro.py <==
# -*- coding: utf-8 -*-
# ============================================================================================
#  Las dos figuras de los huecos que quedaban: la introduccion (172 lineas sin nada visual) y
#  Background (80).  14 de agosto de 2026.
#
#    fig_alphabet.pdf  EL OBJETO: la orbita de raices CONGELADA mas r pares reciprocos LIBRES,
#                      en el plano complejo, y por que el par no esta en ninguna orbita.
#    fig_beta.pdf      EL DICCIONARIO que usa el paper entero: lambda -> beta -> clases mod t,
#                      con el conteo de exceso sum_i (n_i - 1) = 2r hecho, no afirmado.
#
#  Todo calculado.  El perfil, el conteo de exceso y el determinante del alfabeto salen de las
#  definiciones, y un assert cierra cada uno contra lo que el paper afirma.
#
#  Authors: Carles Marin, Claude (AI assistant).
#  Run: python fig_intro.py
# ============================================================================================

import cmath
import math
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

OUT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
AZUL, NARANJA, TEAL, MAGENTA = "#2A78D6", "#EB6834", "#00A19A", "#B14BC8"
BANDA, REGLA, GRIS, TINTA = "#F2F1EC", "#B9B7AE", "#6B6560", "#2B2B2B"
CLASE = [AZUL, NARANJA, TEAL, MAGENTA, "#8A6D3B", "#3B6E8A"]

plt.rcParams.update({
    "font.family": "serif", "mathtext.fontset": "cm", "font.size": 9,
    "text.color": TINTA, "figure.facecolor": "white", "savefig.facecolor": "white",
})


# ================================================================== fig_alphabet =================
def panel_alfabeto(ax, t, pares, titulo, nota):
    """pares = lista de z complejos; se dibuja z y 1/z para cada uno."""
    th = [cmath.exp(2j * cmath.pi * k / t) for k in range(t)]
    ang = [i / 400 * 2 * math.pi for i in range(401)]
    ax.plot([math.cos(a) for a in ang], [math.sin(a) for a in ang], color=REGLA, lw=0.9)
    ax.axhline(0, color="#E5E3DE", lw=0.6, zorder=0)
    ax.axvline(0, color="#E5E3DE", lw=0.6, zorder=0)
    for k, w in enumerate(th):
        ax.scatter([w.real], [w.imag], s=95, color=CLASE[k % len(CLASE)], edgecolor="white",
                   linewidth=1.2, zorder=4, marker="o")
    for n, z in enumerate(pares):
        for w, et in ((z, r"$z_{%d}$" % (n + 1)), (1 / z, r"$z_{%d}^{-1}$" % (n + 1))):
            ax.scatter([w.real], [w.imag], s=95, color=TINTA, edgecolor="white", linewidth=1.2,
                       zorder=5, marker="s")
            # la etiqueta del inverso se aparta hacia FUERA del origen: pegada al centro chocaba
            # con los puntos congelados +-1
            #
            # 18 de agosto: esa regla fallaba en el panel (a).  Alli |z| = 1, luego las DOS letras
            # estan SOBRE la circunferencia, `abs(w) > 1` es falso para ambas y las mandaba a las
            # dos hacia dentro; la de z^{-1} caia encima del punto congelado -i.  Y el annotate no
            # llevaba zorder --- o sea 3, por DEBAJO del scatter de la orbita, que es 4 ---, asi
            # que el disco se dibujaba encima del texto: se leia el exponente y un 1 suelto, con la
            # z tapada.  Estaba asi en la pagina 3 de arXiv:2608.09619v2.
            #
            # Sobre la circunferencia la unica direccion libre es la RADIAL hacia fuera, y la
            # etiqueta va siempre por encima de todo lo dibujado.
            if abs(abs(w) - 1.0) < 1e-9:
                dx, dy = 11.0 * w.real, 11.0 * w.imag
                ha = "left" if w.real >= 0 else "right"
                va = "bottom" if w.imag >= 0 else "top"
            else:
                dx = 7 if abs(w) > 1 else -8
                dy = 6 if w.imag >= 0 else -11
                ha = "left" if dx > 0 else "right"
                va = "center"
            ax.annotate(et, (w.real, w.imag), textcoords="offset points",
                        xytext=(dx, dy), ha=ha, va=va, fontsize=7.5, color=TINTA, zorder=7)
        ax.plot([z.real, (1 / z).real], [z.imag, (1 / z).imag], color=TINTA, lw=0.8,
                ls=(0, (2, 2)), zorder=3)
    det = 1
    for w in th:
        det *= w
    for z in pares:
        det *= z * (1 / z)
    ax.set_title(titulo, loc="left", fontsize=8.2)
    ax.text(0.5, -1.72, nota, ha="center", fontsize=7, color=GRIS, transform=ax.transData)
    ax.text(0.5, -2.06, r"$\prod(\mathrm{alphabet})=(-1)^{t-1}=%s$"
            % ("+1" if abs(det - 1) < 1e-9 else "-1"),
            ha="center", fontsize=7.5, color=TINTA, transform=ax.transData)
    ax.set_xlim(-2.2, 2.2)
    ax.set_ylim(-2.35, 1.55)
    ax.set_aspect("equal")
    ax.axis("off")
    return det


figA = plt.figure(figsize=(7.0, 2.75))
# Paso 0.328 y no 0.331: con el anterior, el pie del tercer panel se salia 1.4 pt de la figura y
# matplotlib recortaba el ultimo glifo, que es justo el exponente de $O(6)^{-}$.  Se leia "O(6)",
# o sea la componente identidad, que es lo contrario de lo que la frase dice.
axes = [figA.add_axes([0.01 + i * 0.328, 0.06, 0.31, 0.88]) for i in range(3)]
d1 = panel_alfabeto(axes[0], 4, [cmath.exp(0.9j)],
                    r"(a)  $t=4$, one pair, $|z|=1$",
                    # No "off the orbit": at z = zeta^j the pair DOES meet mu_t.  The caption was
                    # corrected for exactly this and the drawn label had kept the absolute claim.
                    r"on the circle, and free of the orbit")
d2 = panel_alfabeto(axes[1], 4, [complex(1.75, 0.0)],
                    r"(b)  $t=4$, one pair, $z$ real",
                    r"$z$ outside, $z^{-1}$ inside: a free direction")
d3 = panel_alfabeto(axes[2], 2, [complex(2.0, 0.8), cmath.exp(2.5j) * 1.35],
                    r"(c)  $t=2$, two pairs",
                    r"an $r$-dimensional free torus, inside $O(6)^{-}$")
leg = [Line2D([], [], marker="o", ls="", color=GRIS, mec="white", ms=8,
              label=r"the frozen orbit $\mu_t$"),
       Line2D([], [], marker="s", ls="", color=TINTA, mec="white", ms=7,
              label=r"a free reciprocal pair $z,\,z^{-1}$")]
figA.legend(handles=leg, loc="lower center", ncol=2, frameon=False, fontsize=7.5,
            bbox_to_anchor=(0.5, -0.015))
figA.savefig(os.path.join(OUT, "fig_alphabet.pdf"))
plt.close(figA)
# El producto del alfabeto es prod(mu_t) * prod(z * 1/z) = zeta^{t(t-1)/2} = (-1)^{t-1}.  Mi primera
# expectativa aqui decia +1 para t=4, y este assert la tumbo: es -1 para TODO t par, no solo para
# t=2.  La figura tenia razon y yo no; el enunciado que sale es el general.
for tt, dd in ((4, d1), (4, d2), (2, d3)):
    assert abs(dd - (-1) ** (tt - 1)) < 1e-9, "*** el determinante no da (-1)^{t-1} ***"


# ================================================================== fig_beta =====================
LAM, T = (5, 3, 2, 1, 1, 0), 4
N = len(LAM)
BETA = [LAM[j] + (N - 1 - j) for j in range(N)]
PERFIL = tuple(sum(1 for b in BETA if b % T == i) for i in range(T))
R = (N - T) // 2
EXCESO = sum(n - 1 for n in PERFIL)

figB = plt.figure(figsize=(7.0, 2.5))
p = figB.add_axes([0.015, 0.10, 0.26, 0.80])
q = figB.add_axes([0.315, 0.10, 0.30, 0.80])
s = figB.add_axes([0.665, 0.10, 0.325, 0.80])

# --- (a) el diagrama de Young
for i, li in enumerate(LAM):
    for k in range(li):
        p.add_patch(plt.Rectangle((k, -i), 0.92, 0.92, facecolor=BANDA, edgecolor=REGLA, lw=0.8))
    p.text(-0.35, -i + 0.46, r"$\lambda_{%d}=%d$" % (i + 1, li), ha="right", va="center",
           fontsize=7, color=GRIS)
p.set_xlim(-2.5, max(LAM) + 0.4)
p.set_ylim(-N + 0.4, 1.5)
p.axis("off")
p.set_title(r"(a) $\lambda=(%s)$" % (",".join(map(str, LAM))), loc="left", fontsize=8.2)

# --- (b) beta_j = lambda_j + N - j
q.set_title(r"(b) $\beta_j=\lambda_j+N-j$, strictly decreasing", loc="left", fontsize=8.2)
for j in range(N):
    y = -j
    q.text(-0.1, y, r"$%d+%d$" % (LAM[j], N - 1 - j), ha="right", va="center", fontsize=7,
           color=GRIS)
    q.annotate("", xy=(0.75, y), xytext=(0.12, y),
               arrowprops=dict(arrowstyle="-|>", color=REGLA, lw=0.8))
    q.scatter([1.05], [y], s=200, color=CLASE[BETA[j] % T], edgecolor="white", linewidth=1.1,
              zorder=3)
    q.text(1.05, y, str(BETA[j]), ha="center", va="center", fontsize=7, color="white", zorder=4)
    q.text(1.45, y, r"$\equiv %d$" % (BETA[j] % T), ha="left", va="center", fontsize=7,
           color=CLASE[BETA[j] % T])
q.set_xlim(-1.5, 2.4)
q.set_ylim(-N + 0.4, 1.5)
q.axis("off")

# --- (c) las clases y el conteo de exceso
s.set_title(r"(c) the classes mod $t=%d$, and the excess" % T, loc="left", fontsize=8.2)
for i in range(T):
    xs = [b for b in BETA if b % T == i]
    for k, b in enumerate(xs):
        s.scatter([i * 1.0], [-k * 0.75], s=200, color=CLASE[i], edgecolor="white", linewidth=1.1,
                  zorder=3)
        s.text(i * 1.0, -k * 0.75, str(b), ha="center", va="center", fontsize=7, color="white",
               zorder=4)
    s.text(i * 1.0, 0.62, r"$n_{%d}=%d$" % (i, PERFIL[i]), ha="center", fontsize=7.5,
           color=CLASE[i])
    if PERFIL[i] >= 2:
        s.add_patch(plt.Rectangle((i - 0.34, -(PERFIL[i] - 1) * 0.75 - 0.34), 0.68,
                                  (PERFIL[i] - 1) * 0.75 + 0.68, facecolor="none",
                                  edgecolor=TINTA, lw=1.0, ls=(0, (3, 2)), zorder=2))
s.text((T - 1) / 2.0, -2.35,
       r"$\sum_i(n_i-1)=%d=2r$,  so $r=%d$" % (EXCESO, R), ha="center", fontsize=8.5, color=TINTA)
s.text((T - 1) / 2.0, -2.85,
       r"the dashed classes are the excess $\mathcal{E}$; $|\mathcal{E}|=e=%d$"
       % sum(1 for n in PERFIL if n >= 2), ha="center", fontsize=7, color=GRIS)
s.set_xlim(-0.8, T - 0.2)
s.set_ylim(-3.2, 1.15)
s.axis("off")

figB.savefig(os.path.join(OUT, "fig_beta.pdf"))
plt.close(figB)
assert EXCESO == 2 * R, "*** el conteo de exceso no cuadra con N = t + 2r ***"

# ================================================================== fig_thread ===================
#  EL HILO: el paper como una cadena de preguntas que se van respondiendo, y cada respuesta abre la
#  siguiente.  No es el mapa de dependencias de la seccion 10 -- aquel dice QUE SE APOYA EN QUE;
#  este dice POR QUE SE PREGUNTA LO SIGUIENTE.  Cada perla lleva su estatus.
#
#  Nada inventado: cada respuesta es un enunciado del paper, citado por su nombre.
#  Y cada perla dice DONDE se responde: asi la figura no resume, GUIA la lectura.
#  Y estan redactadas para que FLUYAN: cada pregunta recoge una palabra de la respuesta anterior
#  --- orbit, factorises, triple, vanishes, one pair, virtual --- de modo que el collar se lea como
#  una sola conversacion y no como siete titulares sueltos.
PERLAS = [
    ("What does a Schur polynomial\ndo on a full orbit $\\mu_t$?",
     "Littlewood: it vanishes exactly\nwhen the $t$-core is nonempty", "ext", "classical"),
    ("And if one free reciprocal\npair joins that orbit?",
     "then it factorises: the value is\na triple $(d_1,d_2,d_3)$ and a sign", "ok", "§3"),
    ("Is that triple all the\nshape leaves behind?",
     "yes — a partition of any size\nis compressed to three integers", "ok", "§3"),
    # "the set where it vanishes does, for every r" read as a claim about every t, which is exactly
    # what Conjecture 8.43 leaves open for even t >= 4.  The pearl that follows already asks the
    # t = 2 question, so the answer says t = 2 too and the chain stops promising the whole plane.
    ("Does the factorising\nsurvive a second pair?",
     "no. But at $t=2$ the set where\nit vanishes does, for every $r$", "ok", "§7–8"),
    ("At $t=2$, which $\\lambda$\nvanish for every $r$?",
     "two families, and nothing else", "ok", "§8"),
    ("And for every $t$\nat once?",
     "one reflection of the excess part\nforces it — for all $t$ and $r$", "ok", "§8"),
    ("Why did one pair\nbehave so differently?",
     "there the folded expansion is\n$\\pm$ genuine; from two on it need not be", "ok", "§8"),
    ("So what is\nstill missing?",
     "one set: is the common omitted\npart $g_{\\mathrm{com}}$ symmetric too?", "abierto", "§8"),
]
CP = {"ok": AZUL, "ext": GRIS, "abierto": TINTA}

# UN SOLO HILO, y las perlas colgando de el: la catenaria hace que se lea de un tiron y quita el
# salto de linea, que en la version de dos filas obligaba a un arco que cruzaba por encima de dos
# perlas.  Los rotulos alternan arriba y abajo, que es lo que da sitio para siete en un ancho.
figT = plt.figure(figsize=(7.0, 3.9))
tx = figT.add_axes([0.005, 0.03, 0.99, 0.94])
X0, X1, B, M = 0.55, 11.45, 5.2, 1.05
CX = (X0 + X1) / 2.0


def hilo(x):
    return M * (math.cosh((x - CX) / B) - 1.0)


xs = [X0 + i * (X1 - X0) / 300 for i in range(301)]
tx.plot(xs, [hilo(x) for x in xs], color=REGLA, lw=1.3, zorder=1, solid_capstyle="round")
for i, (q, a, st, donde) in enumerate(PERLAS):
    x = X0 + i * (X1 - X0) / (len(PERLAS) - 1)
    y = hilo(x)
    arriba = (i % 2 == 0)
    s = 1 if arriba else -1
    tx.scatter([x], [y], s=290, color=CP[st], edgecolor="white", linewidth=1.5, zorder=4,
               marker="o" if st != "abierto" else "D")
    tx.text(x, y, str(i + 1), ha="center", va="center", fontsize=7.5, color="white", zorder=5)
    tx.plot([x, x], [y + s * 0.26, y + s * 0.52], color=REGLA, lw=0.7, zorder=2)
    va_q = "bottom" if arriba else "top"
    tx.text(x, y + s * 0.60, q, ha="center", va=va_q, fontsize=6.3, color=GRIS, style="italic")
    tx.text(x, y + s * (1.32 if arriba else 0.98), a, ha="center", va=va_q, fontsize=6.5,
            color=TINTA)
    tx.text(x, y + s * (2.06 if arriba else 1.72), donde, ha="center", va=va_q, fontsize=6.5,
            color=CP[st])
    if i:
        xp = X0 + (i - 1) * (X1 - X0) / (len(PERLAS) - 1)
        xm = (xp + x) / 2.0
        tx.annotate("", xy=(xm + 0.22, hilo(xm + 0.22)), xytext=(xm - 0.22, hilo(xm - 0.22)),
                    arrowprops=dict(arrowstyle="-|>", color=GRIS, lw=1.0), zorder=3)
legT = [Line2D([], [], marker="o", ls="", color=AZUL, mec="white", ms=8, label="proved here"),
        Line2D([], [], marker="o", ls="", color=GRIS, mec="white", ms=8, label="classical"),
        Line2D([], [], marker="D", ls="", color=TINTA, mec="white", ms=7, label="open")]
tx.legend(handles=legT, loc="lower center", ncol=3, frameon=False, fontsize=7.5,
          bbox_to_anchor=(0.5, -0.055))
tx.set_xlim(-1.65, 13.65)
tx.set_ylim(-2.55, 3.55)
tx.axis("off")
figT.savefig(os.path.join(OUT, "fig_thread.pdf"))
plt.close(figT)

print("  fig_thread.pdf  --  el hilo de %d preguntas, con estatus %s"
      % (len(PERLAS), [st for _, _, st, _ in PERLAS]))
print("")
print("  fig_alphabet.pdf  --  el determinante del alfabeto, CALCULADO:")
print("     (a) t=4, un par : %+d      (b) t=4, un par : %+d      (c) t=2, dos pares : %+d"
      % (round(d1.real), round(d2.real), round(d3.real)))
print("     el paper dice que a t=2 el alfabeto vive en la componente det = -1 de O(2r+2): CUADRA")
print("")
print("  fig_beta.pdf  --  el diccionario, con el conteo hecho:")
print("     lambda = %s   ->   beta = %s" % (str(LAM), str(BETA)))
print("     perfil (n_0..n_{t-1}) = %s ;  sum (n_i - 1) = %d ;  2r = %d ;  e = %d"
      % (str(PERFIL), EXCESO, 2 * R, sum(1 for n in PERFIL if n >= 2)))
print("     N = t + 2r : %d = %d + 2*%d  CUADRA" % (N, T, R))
for f in ("fig_alphabet.pdf", "fig_beta.pdf"):
    print("     %-20s %d bytes" % (f, os.path.getsize(os.path.join(OUT, f))))
print("DONE")


==> anc/fig_intro_OUT.txt <==
  fig_thread.pdf  --  el hilo de 8 preguntas, con estatus ['ext', 'ok', 'ok', 'ok', 'ok', 'ok', 'ok', 'abierto']

  fig_alphabet.pdf  --  el determinante del alfabeto, CALCULADO:
     (a) t=4, un par : -1      (b) t=4, un par : -1      (c) t=2, dos pares : -1
     el paper dice que a t=2 el alfabeto vive en la componente det = -1 de O(2r+2): CUADRA

  fig_beta.pdf  --  el diccionario, con el conteo hecho:
     lambda = (5, 3, 2, 1, 1, 0)   ->   beta = [10, 7, 5, 3, 2, 0]
     perfil (n_0..n_{t-1}) = (1, 1, 2, 2) ;  sum (n_i - 1) = 2 ;  2r = 2 ;  e = 2
     N = t + 2r : 6 = 4 + 2*1  CUADRA
     fig_alphabet.pdf     31920 bytes
     fig_beta.pdf         34310 bytes
DONE


==> anc/fig_involution.py <==
"""
Figure: why self-complementarity kills the character, in one picture.

Authors: Carles Marin, Claude (AI assistant).

The bialternant is expanded along the two frozen rows coming from the letters 1 and -1. Their 2x2
minor is zero unless the two chosen columns carry beta's of OPPOSITE parity, so the surviving terms
are indexed by pairs (e,o) with e in E and o in O. The reflection x -> c - x, with c = w + N - 1,
acts on those terms; when beta = c - beta it maps the term set to itself, and because c is even it
preserves the parity classes, which is exactly what makes the parity sign flip while the alternant
does not. The involution is free -- a fixed point would need two beta's of equal parity in an
opposite-parity pair -- so the terms cancel in pairs and the sum is zero.

The left panel is a self-complementary shape of odd width: every arc lands on another element of
beta, and the arcs join same-parity entries. The right panel is a shape one box away from it: the
arcs miss beta, there is no pairing, and nothing cancels. Both beta sets and both arc systems are
computed from the definitions.

Palette: blue for even entries of beta, orange for odd, neutral for the integers not in beta.
Filled versus open markers double the colour for greyscale.
"""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Arc

SURFACE = "#fcfcfb"; INK = "#0b0b0b"; SECOND = "#52514e"; MUTED = "#898781"; GRID = "#e1e0d9"
EVEN = "#2a78d6"     # blue   -- even beta
ODD = "#eb6834"      # orange -- odd beta
NONE = "#cfcec7"     # neutral

plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                     "mathtext.fontset": "dejavuserif", "font.size": 9,
                     "figure.facecolor": SURFACE, "axes.facecolor": SURFACE,
                     "savefig.facecolor": SURFACE})

N = 6                     # r = 2
RHO = list(range(N - 1, -1, -1))


def beta_of(lam):
    L = list(lam) + [0] * (N - len(lam))
    return [L[i] + RHO[i] for i in range(N)], L


def selfcomp(L):
    w = L[0] + L[N - 1]
    return (w if all(L[i] + L[N - 1 - i] == w for i in range(N)) else None)


CASES = [((3, 3, 2, 1, 0, 0), "self-complementary, $w=3$ odd: the character vanishes"),
         ((3, 3, 2, 2, 0, 0), "one box away: no pairing, and it does not")]

fig, axes = plt.subplots(2, 1, figsize=(9.6, 4.5))
for ax, (lam, title) in zip(axes, CASES):
    beta, L = beta_of(lam)
    w = selfcomp(L)
    c = (beta[0] + beta[-1])
    hi = max(beta) + 1
    ax.plot([-0.6, hi + 0.6], [0, 0], color=MUTED, lw=0.7, zorder=1)
    for x in range(0, hi + 1):
        if x not in beta:
            ax.plot([x], [0], marker='.', color=NONE, ms=4.5, zorder=2)
    for b in beta:
        col = EVEN if b % 2 == 0 else ODD
        ax.plot([b], [0], marker='o', color=col, ms=7.5, zorder=4)
        ax.annotate(str(b), (b, 0), textcoords="offset points", xytext=(0, -14),
                    ha='center', fontsize=7.4, color=col)
    # reflection arcs b -> c-b.  Collect the pairs first and de-duplicate, so that an arc whose
    # image falls OUTSIDE beta is still drawn -- drawing only when c-b > b silently hid exactly the
    # arcs that fail, which is the case the figure exists to show.
    ok = all((c - b) in beta for b in beta)
    pairs = sorted({(min(b, c - b), max(b, c - b)) for b in beta if c - b != b})
    fixed = [b for b in beta if c - b == b]
    for lo, hi_ in pairs:
        lands = (lo in beta) and (hi_ in beta)
        mid = (lo + hi_) / 2.0
        span = hi_ - lo
        ax.add_patch(Arc((mid, 0), span, span * 0.85, theta1=0, theta2=180,
                         color=(SECOND if lands else MUTED), lw=1.0,
                         linestyle='-' if lands else (0, (2, 2)), zorder=3))
        for end in (lo, hi_):
            if end not in beta:
                ax.plot([end], [0], marker='x', color=MUTED, ms=6.5, zorder=5)
                ax.annotate(r"$\notin\beta$", (end, 0), textcoords="offset points",
                            xytext=(0, -14), ha='center', fontsize=7.0, color=MUTED)
    for b in fixed:
        ax.plot([b], [0], marker='D', markerfacecolor='none', markeredgecolor=SECOND,
                ms=9, mew=0.9, zorder=5)
    ax.set_title(r"$\lambda=(%s)$,  $\beta=(%s)$,  $c=%d$ --- %s"
                 % (",".join(str(t) for t in lam if t > 0),
                    ",".join(str(b) for b in beta), c, title),
                 fontsize=8.5, color=INK, pad=7)
    ax.set_xlim(-1.0, hi + 1.0); ax.set_ylim(-0.9, (max(beta) - min(beta)) * 0.48 + 0.5)
    ax.axis('off')
    ax.text(hi + 0.4, -0.55, r"$x\mapsto c-x$" + ("  closes on $\\beta$" if ok else "  misses $\\beta$"),
            ha='right', va='center', fontsize=7.6, color=SECOND if ok else MUTED)

h = [plt.Line2D([], [], marker='o', color=EVEN, lw=0, ms=6, label=r"$\beta_j$ even"),
     plt.Line2D([], [], marker='o', color=ODD, lw=0, ms=6, label=r"$\beta_j$ odd"),
     plt.Line2D([], [], color=SECOND, lw=1.0, label=r"$x\mapsto c-x$, landing in $\beta$"),
     plt.Line2D([], [], color=MUTED, lw=1.0, ls=(0, (2, 2)), label=r"landing outside $\beta$")]
fig.legend(handles=h, loc='lower center', ncol=4, frameon=False, fontsize=7.8,
           bbox_to_anchor=(0.5, -0.02))
fig.tight_layout(rect=(0, 0.055, 1, 1))
fig.savefig("fig_involution.pdf"); fig.savefig("fig_involution.png", dpi=170)
print("wrote fig_involution.pdf / .png")
for lam, _ in CASES:
    beta, L = beta_of(lam)
    print("  lam=%s beta=%s selfcomp width=%s" % (lam, beta, selfcomp(L)))


==> anc/fig_involution2.py <==
# -*- coding: utf-8 -*-
# ============================================================================================
#  fig_pairing.pdf -- POR QUE SE ANULA: la involucion que empareja TODOS los terminos.
#
#  POR QUE.  El Teorema 8.34 es el enunciado mas nuevo del paper y llega en ocho enunciados de
#  prosa sin una sola imagen.  Y es un mecanismo visual: S es simetrico respecto de C/2, una
#  transversal elige un valor por clase, la reflexion manda esa eleccion a otra, y los dos terminos
#  de Laplace se cancelan.  Lo unico que hay que ver es POR QUE no hay transversal fija.
#
#  QUE DIBUJA, y nada esta puesto a mano -- todo se calcula del beta:
#    (a) S sobre una recta, coloreado por clase, con el eje C/2 y los arcos v <-> C-v.
#        Se marcan las DOS clases que la reflexion fija y se ve que una tiene tamano PAR, luego
#        no contiene C/2: eso es exactamente la segunda clausula de (40).
#    (b) una transversal g y su reflejada g-daga, con los valores elegidos resaltados, y los dos
#        signos w(g), w(g-daga) CALCULADOS, no escritos: salen opuestos.
#    (c) el recuento entero: todas las transversales, emparejadas, con 0 puntos fijos.
#
#  CONTROL, dentro de la propia figura: se dibuja tambien un beta que cumple la simetria pero NO la
#  segunda clausula.  Alli las dos clases fijas son de tamano impar, ambas contienen C/2, y existe
#  una transversal FIJA -- que es la que impide la cancelacion.  Sin ese panel la figura ensenaria
#  que la simetria basta, y no basta.
#
#  Authors: Carles Marin, Claude (AI assistant).
#  Run: python fig_involution2.py
# ============================================================================================

import os
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.dirname(HERE)
sys.path.insert(0, os.path.join(os.path.dirname(OUT), "gates"))
from criterion_base import setup, all_transversals            # noqa: E402

AZUL, NARANJA, TEAL, MAGENTA = "#2A78D6", "#EB6834", "#00A19A", "#B14BC8"
BANDA, REGLA, GRIS, TINTA = "#F2F1EC", "#B9B7AE", "#6B6560", "#2B2B2B"
CLASE = [AZUL, NARANJA, TEAL, MAGENTA, "#8C6BB1", "#D4A017"]

plt.rcParams.update({
    "font.family": "serif", "mathtext.fontset": "cm", "font.size": 9,
    "text.color": TINTA, "figure.facecolor": "white", "savefig.facecolor": "white",
})


def anat(beta, t, r):
    cl, E, Cd = setup(beta, t)
    S = sorted(x for k in E for x in Cd[k])
    C = S[0] + S[-1]
    inc = []
    for k in E:
        c = sorted(Cd[k], reverse=True)
        inc += [c[i] + c[i + 1] for i in range(len(c) - 1)]
    fijas = [k for k in E if (C - k) % t == k]
    return cl, E, Cd, S, C, inc, fijas


def parejas(beta, t, r, C, E):
    """empareja las transversales por la reflexion y CUENTA los puntos fijos."""
    cl, _, _ = setup(beta, t)
    tr = all_transversals(beta, cl, r, t)
    idx = {tuple(sorted(x[0].items())): x for x in tr}
    fijas = 0
    opuestos = 0
    total = 0
    ejemplo = None
    for (sel, T, w, deg) in tr:
        ssel = {((C - k) % t if k in E else k): ((C - v) if k in E else v) for k, v in sel.items()}
        key = tuple(sorted(ssel.items()))
        if key not in idx:
            continue
        y = idx[key]
        total += 1
        if key == tuple(sorted(sel.items())):
            fijas += 1
        else:
            opuestos += (y[2] == -w)
            if ejemplo is None:
                ejemplo = (sorted(sel.values(), reverse=True), w,
                           sorted(ssel.values(), reverse=True), y[2])
    return total, fijas, opuestos, ejemplo


def busca(t, r, W, quiere_incremento):
    """El caso de control NO se pone a mano: se busca el beta mas pequeno con S simetrico y con o
    sin la segunda clausula, segun se pida.  Poner a mano un beta de control es como elegir el
    resultado; ademas el primero que escribi tenia una clase vacia y ni siquiera era del dominio."""
    import itertools
    N = t + 2 * r
    for W0 in range(N, W + 1):
        for mid in itertools.combinations(range(1, W0 + 1), N - 1):
            beta = tuple(sorted(mid, reverse=True)) + (0,)
            if beta[0] != W0:
                continue
            st = setup(beta, t)
            if st is None:
                continue
            cl, E, Cd = st
            if not E:
                continue
            S = sorted(x for k in E for x in Cd[k])
            C = S[0] + S[-1]
            if sorted(C - x for x in S) != S:
                continue
            inc = []
            for k in E:
                c = sorted(Cd[k], reverse=True)
                inc += [c[i] + c[i + 1] for i in range(len(c) - 1)]
            if (C in inc) == quiere_incremento:
                return beta
    return None


#   panel (a): cumple las dos clausulas    |    panel (b): simetrico pero SIN incremento = C
CASOS = [((12, 11, 10, 9, 3, 2, 1, 0), 4, 2, "both clauses hold"),
         (busca(4, 2, 14, False), 4, 2, "symmetric, but no increment $=C$")]
assert CASOS[1][0] is not None, "no se encontro caso de control"

fig = plt.figure(figsize=(7.0, 3.15))
for panel, (beta, t, r, titulo) in enumerate(CASOS):
    ax = fig.add_axes([0.045 + panel * 0.505, 0.10, 0.44, 0.80])
    cl, E, Cd, S, C, inc, fijas_cl = anat(beta, t, r)
    tot, fijas, opu, ej = parejas(beta, t, r, C, E)
    lo, hi = min(S), max(S)
    ax.plot([lo - 0.6, hi + 0.6], [0, 0], color=REGLA, lw=0.9, zorder=1)
    # arcos v <-> C-v
    for v in S:
        u = C - v
        if u in S and u > v:
            m = (v + u) / 2.0
            ax.plot([v, m, u], [0.16, 0.52, 0.16], color=GRIS, lw=0.8, alpha=0.75, zorder=2)
    for v in S:
        c = CLASE[(v % t) % len(CLASE)]
        ax.scatter([v], [0], s=170, color=c, edgecolor="white", lw=1.0, zorder=3)
        ax.text(v, 0, str(v), ha="center", va="center", fontsize=5.9, color="white", zorder=4)
    ax.axvline(C / 2.0, color=TINTA, lw=1.0, ls=(0, (3, 2)), zorder=1)
    ax.text(C / 2.0, -0.92, r"$C/2=%g$" % (C / 2.0), ha="center", fontsize=7, color=TINTA)
    # las clases que la reflexion fija, y su tamano
    et = []
    for k in fijas_cl:
        et.append(r"class $%d$: %d elements%s" % (k, len(Cd[k]),
                                                  " (even)" if len(Cd[k]) % 2 == 0 else " (odd)"))
    ax.text(lo - 0.6, 1.16, "\n".join(et), fontsize=6.5, color=TINTA, va="top")
    ax.text(hi + 0.6, 1.16,
            ("%d transversals, %d fixed" % (tot, fijas)) +
            ("\nall pair up with opposite sign" if fijas == 0
             else "\na fixed one cannot cancel"),
            fontsize=6.5, color=(TINTA if fijas == 0 else NARANJA), va="top", ha="right")
    if ej is not None and fijas == 0:
        g, w, gd, wd = ej
        ax.text(lo - 0.6, -1.35,
                r"$g=\{%s\}$, $w=%+d$" % (",".join(map(str, g)), w) + "\n" +
                r"$g^{\dagger}=\{%s\}$, $w=%+d$" % (",".join(map(str, gd)), wd),
                fontsize=6.4, color=TINTA, va="top")
    ax.set_xlim(lo - 1.4, hi + 1.4)
    ax.set_ylim(-2.15, 1.35)
    ax.axis("off")
    ax.set_title("(%s) %s" % ("ab"[panel], titulo), loc="left", fontsize=8.2)

fig.savefig(os.path.join(OUT, "fig_pairing.pdf"))
plt.close(fig)

print("  fig_pairing.pdf -- la involucion, con su control")
for beta, t, r, titulo in CASOS:
    cl, E, Cd, S, C, inc, fijas_cl = anat(beta, t, r)
    tot, fijas, opu, _ = parejas(beta, t, r, C, E)
    print("     t=%d r=%d beta=%s" % (t, r, list(beta)))
    print("        C=%d  clases fijas %s  tamanos %s  incremento=C: %s"
          % (C, fijas_cl, [len(Cd[k]) for k in fijas_cl], C in inc))
    print("        %d transversales, %d fijas, %d parejas con signo opuesto" % (tot, fijas, opu))
print("  DONE")


==> anc/fig_involution2_OUT.txt <==
  fig_pairing.pdf -- la involucion, con su control
     t=4 r=2 beta=[12, 11, 10, 9, 3, 2, 1, 0]
        C=12  clases fijas [0, 2]  tamanos [2, 2]  incremento=C: True
        16 transversales, 0 fijas, 16 parejas con signo opuesto
     t=4 r=2 beta=[8, 7, 5, 4, 3, 2, 1, 0]
        C=8  clases fijas [0]  tamanos [3]  incremento=C: False
        12 transversales, 2 fijas, 0 parejas con signo opuesto
  DONE


==> anc/fig_lift.py <==
"""
Figure: what the numerator lift does to the count of fixed points.

Authors: Carles Marin, Claude (AI assistant).

Section 6.1 turns on one contrast, and until now it lived only in prose. By Lemma 6.6, any
weight-preserving sign-reversing involution on J_lambda leaves at least ||Phi_t(lambda;z)||_1 fixed
points, and on the lift J^_lambda at least ||D_t Phi_t(lambda;z)||_1. The first is unbounded --- it
reaches 30 at t = 2 --- while Laplace offers at most eight monomials; the second is exactly
2|U(lambda)|, so it takes only the values 0, 6 and 8. The lift does not move the requirement: it
collapses it onto the Laplace count.

That is what this figure draws, as two distributions over the same population of shapes. What to
look at is not the shape of either histogram but the horizontal extent of the two: the blue one runs
off to the right of the line at 8, the orange one cannot.

Everything is recomputed here from the definitions, and by a route that shares no code with the
gates: J_lambda is built as in equation (20) --- mu with empty t-core and every t-quotient component
of at most one row, then nu with nu/mu and lambda/nu horizontal strips --- and Phi is the signed sum
over it, so no root-of-unity arithmetic enters at all. The script prints its own counts, which are
the ones the verification table quotes, so that the figure can be checked against
`pI_numerator_lift.py` rather than trusted.

Palette: the two validated categorical hues, blue for the unlifted set and orange for the lift,
with hatching on the blue so the figure survives greyscale.
"""
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from collections import Counter

SURFACE = "#fcfcfb"; INK = "#0b0b0b"; SECOND = "#52514e"; MUTED = "#898781"; GRID = "#e1e0d9"
UNLIFT = "#2a78d6"     # blue   -- the requirement on J_lambda
LIFT = "#eb6834"       # orange -- the requirement on the lift

plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                     "mathtext.fontset": "dejavuserif", "font.size": 9,
                     "figure.facecolor": SURFACE, "axes.facecolor": SURFACE,
                     "savefig.facecolor": SURFACE})

LMAX = 7


def particiones(maxpart, maxlen):
    out = [()]

    def rec(pref, resto, tope):
        for p in range(min(tope, maxpart), 0, -1):
            nu = pref + [p]
            out.append(tuple(nu))
            if resto > 1:
                rec(nu, resto - 1, p)

    rec([], maxlen, maxpart)
    return sorted(set(out))


def beta_set(lam, n):
    l = list(lam) + [0] * (n - len(lam))
    return [l[i] + n - 1 - i for i in range(n)]


def part_from_beta(B):
    S = sorted(B, reverse=True)
    n = len(S)
    return tuple(x for x in [S[i] - (n - 1 - i) for i in range(n)] if x > 0)


def core_quot_sgn(lam, n, t):
    """t-core, t-quotient and the sign of the sorting permutation, by removing t-hooks."""
    B = set(beta_set(lam, n))
    sg = 1
    seguir = True
    while seguir:
        seguir = False
        for x in sorted(B, reverse=True):
            if x - t >= 0 and (x - t) not in B:
                sg *= (-1) ** len([y for y in B if x - t < y < x])
                B.discard(x)
                B.add(x - t)
                seguir = True
                break
    core = part_from_beta(B)
    orig = sorted(beta_set(lam, n), reverse=True)
    quot = []
    for r in range(t):
        xs = sorted([x for x in orig if x % t == r], reverse=True)
        m = len(xs)
        quot.append(tuple(x for x in [(xs[k] - r) // t - (m - 1 - k) for k in range(m)] if x > 0))
    return core, quot, sg


def sub(mu, lam):
    m = list(mu) + [0] * 10
    l = list(lam) + [0] * 10
    return all(m[i] <= l[i] for i in range(10))


def hstrip(sup, inf):
    a = list(sup) + [0] * 10
    b = list(inf) + [0] * 10
    if any(b[i] > a[i] for i in range(10)):
        return False
    return all(a[i + 1] <= b[i] for i in range(9))


def phi_de(lam, t, n, todas):
    """Phi_t(lambda; z) as an integer Laurent polynomial, by the sum over J_lambda of (20)."""
    acc = {}
    for mu in todas:
        if not sub(mu, lam):
            continue
        core, quot, sg = core_quot_sgn(mu, n, t)
        if len(core) != 0 or any(len(q) > 1 for q in quot):
            continue
        for nu in todas:
            if not (sub(mu, nu) and sub(nu, lam)):
                continue
            if not (hstrip(nu, mu) and hstrip(lam, nu)):
                continue
            e = 2 * sum(nu) - sum(mu) - sum(lam)
            acc[e] = acc.get(e, 0) + sg
    return {k: v for k, v in acc.items() if v}


def por_Dt(p, t):
    """multiply by D_t = (z^t - 1)(z^-t - 1)(z - 1/z)."""
    for factor in ({t: 1, 0: -1}, {-t: 1, 0: -1}, {1: 1, -1: -1}):
        o = {}
        for a in p:
            for b in factor:
                o[a + b] = o.get(a + b, 0) + p[a] * factor[b]
        p = {k: v for k, v in o.items() if v}
    return p


def norma1(p):
    return sum(abs(v) for v in p.values())


# ---------------------------------------------------------------------------------------------
fig, axes = plt.subplots(1, 2, figsize=(9.2, 3.15))
resumen = []
for ax, t in zip(axes, (2, 3)):
    n = t + 2
    todas = particiones(LMAX, n)
    # SIN la particion vacia, para que la poblacion sea la misma que la de la corrida archivada
    # de `pI_numerator_lift.py`.  Incluyendola serian 330 y 792, y Phi(vacia) = 1 caeria en el
    # cubo 1 del histograma azul y en el 8 del naranja.  Que la figura y la tabla cuenten
    # poblaciones distintas es la clase de desfase que nadie ve hasta que alguien suma.
    lams = [l for l in todas if l]
    FJ, FK = Counter(), Counter()
    for lam in lams:
        phi = phi_de(lam, t, n, todas)
        FJ[norma1(phi)] += 1
        FK[norma1(por_Dt(phi, t))] += 1
    resumen.append((t, len(lams), dict(sorted(FJ.items())), dict(sorted(FK.items()))))

    xs = list(range(0, max(FJ) + 1))
    ax.bar(xs, [FJ.get(x, 0) for x in xs], width=0.78, color="none", edgecolor=UNLIFT,
           hatch="///", linewidth=0.8, zorder=5)
    ax.bar(xs, [FK.get(x, 0) for x in xs], width=0.78, color=LIFT, zorder=4)
    ax.axvline(8.5, color=MUTED, lw=0.9, ls=(0, (4, 3)), zorder=2)
    # SIN anotacion junto a la linea: arriba chocaba con los dos recuentos de la esquina y abajo se
    # montaba sobre las barras del panel de t=3.  Lo que la linea significa lo dice el pie, que es
    # donde las demas figuras de este articulo ponen su explicacion.  Un rotulo sobre tinta es
    # exactamente lo que `check_text_over_art` esta para cazar.
    fuera = sum(v for k, v in FJ.items() if k > 8)
    ax.set_title(r"$t=%d$,  %d shapes with $\lambda_1\leq %d$" % (t, len(lams), LMAX),
                 fontsize=9, color=INK, pad=5)
    ax.set_xlabel("minimum number of fixed points", color=INK)
    if t == 2:
        ax.set_ylabel("number of shapes", color=INK)
    ax.set_yscale("symlog", linthresh=1)
    ax.grid(True, axis="y", color=GRID, lw=0.5, zorder=0)
    for sp in ax.spines.values():
        sp.set_color(MUTED); sp.set_linewidth(0.7)
    ax.tick_params(colors=SECOND, labelsize=7.6)
    ax.set_xticks(list(range(0, max(FJ) + 1, 2 if t == 2 else 2)))
    ax.text(0.985, 0.955, r"$%d$ of $%d$ lie beyond $8$" % (fuera, len(lams)),
            transform=ax.transAxes, ha="right", va="top", fontsize=7.4, color=UNLIFT)
    ax.text(0.985, 0.865, r"the lift takes only $%s$"
            % ",\\,".join(str(k) for k in sorted(FK)), transform=ax.transAxes,
            ha="right", va="top", fontsize=7.4, color=LIFT)

h = [plt.Rectangle((0, 0), 1, 1, facecolor="none", edgecolor=UNLIFT, hatch="///", linewidth=0.8,
                   label=r"on $J_\lambda$: $\|\Phi_t(\lambda;z)\|_1$"),
     plt.Rectangle((0, 0), 1, 1, facecolor=LIFT, edgecolor="none",
     # SIN el «= 2|U|» en la leyenda.  Lo tenia, y era FALSO en las veinte concentricas: alli
     # |U| = 4, luego 2|U| = 8, mientras la norma es 0.  La Prop. 6.10 pide Phi != 0 y la leyenda
     # no lo decia.  El pie lo dice ahora, y la leyenda se queda con lo que se dibuja.
                   label=r"on the lift $\widehat J_\lambda$: $\|D_t\Phi_t(\lambda;z)\|_1$")]
fig.legend(handles=h, loc="lower center", ncol=2, frameon=False, fontsize=7.8,
           bbox_to_anchor=(0.5, -0.03))
fig.tight_layout(rect=(0, 0.075, 1, 1))

out = os.path.join(os.path.dirname(os.path.dirname(os.path.abspath(__file__))), "fig_lift")
fig.savefig(out + ".pdf")
fig.savefig(out + ".png", dpi=170)
print("wrote %s.pdf / .png" % out)
print()
print("los numeros que el articulo cita, recomputados por otro camino:")
for t, nl, fj, fk in resumen:
    print("  t=%d  %d formas" % (t, nl))
    print("     F_J = ||Phi||_1        : %s   maximo %d" % (fj, max(fj)))
    print("     F_K = ||D_t.Phi||_1    : %s   maximo %d" % (fk, max(fk)))
    print("     formas con F_J > 8     : %d" % sum(v for k, v in fj.items() if k > 8))


==> anc/fig_locus.py <==
"""
Figure: the independence locus of Theorem 5.2, computed rather than asserted.

Authors: Carles Marin, Claude (AI assistant).

For every two-row partition in range we TEST whether Phi_t(lambda;z) = s_lambda(z,1/z) by
evaluating both sides, and then colour the point by which of the two families of the theorem it
belongs to. The odd-t panel is the control: no extra family can exist there, and none appears.

Palette: the two validated categorical hues (blue = t-cores, the family already covered by
[AK25, Thm 5.3]; orange = the extra family created by the reciprocal specialization), plus a
neutral for the partitions where independence fails. Marker shape doubles the colour so the
figure survives greyscale printing.
"""
import sys, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
from mpmath import mp, mpf, sinh

from theorem_full import closed_form          # noqa: E402
from ak53_consistency import core             # noqa: E402

mp.dps = 30
THETA = mpf("0.41")

SURFACE = "#fcfcfb"; INK = "#0b0b0b"; SECOND = "#52514e"; MUTED = "#898781"; GRID = "#e1e0d9"
CORE = "#2a78d6"      # blue   -- t-cores
EXTRA = "#eb6834"     # orange -- the extra family
NONE = "#d6d5cf"      # neutral

plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                     "mathtext.fontset": "dejavuserif", "font.size": 9,
                     "figure.facecolor": SURFACE, "axes.facecolor": SURFACE,
                     "savefig.facecolor": SURFACE})

PANELS = [3, 4, 6]
MAXL1 = 26

fig, axes = plt.subplots(1, 3, figsize=(9.6, 3.5))

for ax, t in zip(axes, PANELS):
    xs_c, ys_c, xs_e, ys_e, xs_n, ys_n = [], [], [], [], [], []
    n_c = n_e = 0
    for l1 in range(0, MAXL1 + 1):
        for l2 in range(0, l1 + 1):
            lam = tuple(v for v in (l1, l2) if v > 0)
            val = closed_form(lam, t, THETA)
            ref = sinh((l1 - l2 + 1) * THETA) / sinh(THETA)
            indep = abs(abs(val) - ref) < mpf("1e-18")
            if not indep:
                xs_n.append(l2); ys_n.append(l1); continue
            if core(lam, t, t + 2) == lam:
                xs_c.append(l2); ys_c.append(l1); n_c += 1
            else:
                xs_e.append(l2); ys_e.append(l1); n_e += 1

    ax.scatter(xs_n, ys_n, s=5, c=NONE, marker=".", linewidths=0, zorder=1)
    ax.scatter(xs_c, ys_c, s=30, c=CORE, marker="o", edgecolor=SURFACE, linewidth=0.5,
               zorder=3, label=rf"$t$-cores  (${n_c}$)")
    ax.scatter(xs_e, ys_e, s=52, c=EXTRA, marker="^", edgecolor=SURFACE, linewidth=0.6,
               zorder=4, label=rf"extra family  (${n_e}$)")

    ax.set_title(rf"$t={t}$" + ("   (odd: no extra family)" if t % 2 else ""),
                 fontsize=10, color=INK, pad=6)
    ax.set_xlabel(r"$\lambda_2$", color=INK)
    if t == PANELS[0]:
        ax.set_ylabel(r"$\lambda_1$", color=INK)
    hi = max(ys_c + ys_e) + 2
    ax.set_xlim(-0.9, max(xs_c + xs_e) + 2.2); ax.set_ylim(-0.9, hi)
    ax.set_aspect("equal", adjustable="box")
    ax.tick_params(colors=MUTED, labelsize=7.5)
    for s in ax.spines.values():
        s.set_color(GRID)
    ax.grid(True, color=GRID, linewidth=0.4, zorder=0)
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    ax.legend(loc="lower right", fontsize=7.2, frameon=True, facecolor=SURFACE,
              edgecolor=GRID, labelcolor=SECOND, handletextpad=0.4, borderpad=0.4)

fig.tight_layout(pad=0.7)
out = os.path.join(os.path.dirname(__file__), "fig_locus")
fig.savefig(out + ".pdf"); fig.savefig(out + ".png", dpi=200)
print("wrote", out + ".pdf/.png")


==> anc/fig_phase.py <==
"""
Figure: where one reciprocal pair stops being typical.

Authors: Carles Marin, Claude (AI assistant).

The evaluation at z_i = 1 is an element of order two, and it is the cheapest thing to compute about
the object. At one pair it decides everything: the object vanishes identically exactly when it
vanishes there, because it is +- a genuine character and the value at the identity is a dimension.
At two pairs and beyond the object is properly virtual, and the endpoint stops deciding: there are
shapes whose value at z = 1 is zero and whose character is not.

The figure counts those shapes. Each panel is one r; every partition with at most N parts is a point
at (|lambda|, ell(lambda)); the rare class -- vanishing at the endpoint but not identically -- is
drawn large and named, because it is the whole content. It is empty at r = 1 over 973 shapes and
non-empty from r = 2 on. The surviving implication, exact vanishing implies endpoint vanishing, is
what makes the endpoint a valid sieve and no more.

Data: fig_data_new.json, computed in exact arithmetic by fig_data_new.sage. Nothing is redrawn by
hand.

Palette: blue for the identically vanishing locus, orange for the endpoint-only class, neutral for
the rest. Marker shape doubles the colour for greyscale.
"""
import json
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

SURFACE = "#fcfcfb"; INK = "#0b0b0b"; SECOND = "#52514e"; MUTED = "#898781"; GRID = "#e1e0d9"
ZERO = "#2a78d6"     # blue   -- identically zero
ENDP = "#eb6834"     # orange -- zero at the endpoint only
NONE = "#bfbeb6"     # neutral

plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                     "mathtext.fontset": "dejavuserif", "font.size": 9,
                     "figure.facecolor": SURFACE, "axes.facecolor": SURFACE,
                     "savefig.facecolor": SURFACE})

D = json.load(open("fig_data_new.json"))["loci"]

fig, axes = plt.subplots(1, 3, figsize=(9.6, 3.3))
for ax, key in zip(axes, ["r1", "r2", "r3"]):
    blk = D[key]
    N = blk["N"]; r = (N - 2) // 2
    rows = blk["rows"]
    nx, ny = [], []
    zx, zy = [], []
    ex, ey, elab = [], [], []
    for x in rows:
        if x["z_exact"]:
            zx.append(x["size"]); zy.append(x["ell"])
        elif x["z_end"]:
            ex.append(x["size"]); ey.append(x["ell"]); elab.append(x["lam"])
        else:
            nx.append(x["size"]); ny.append(x["ell"])
    ax.scatter(nx, ny, s=7, c=NONE, marker='.', linewidths=0, alpha=0.85, zorder=1)
    ax.scatter(zx, zy, s=20, facecolors='none', edgecolors=ZERO, marker='s',
               linewidths=0.85, zorder=3)
    ax.scatter(ex, ey, s=64, c=ENDP, marker='*', linewidths=0, zorder=5)
    # Autoscale fits the data, but the annotations are offset in POINTS, which autoscale cannot
    # foresee: a label on the rightmost point lands outside the axes. Give x explicit headroom and
    # flip the label inwards for points near the right edge.
    allx = nx + zx + ex
    maxx = max(allx) if allx else 1
    ax.set_xlim(-1, maxx + 1)
    # Several stars can share a row (at r=3 both (2,2,2,1,1) and (5,5,4,1,1) sit at ell=5), so a
    # fixed offset makes the labels collide. Alternate above and below, and anchor inwards near the
    # edges so no label leaves the axes.
    # At r=2 three of the four stars are bunched together, so no automatic offset keeps four labels
    # apart: they overprint each other and their markers. The full list of shapes is given in the
    # caption and in the accompanying remark, so the picture names one representative per panel --
    # the smallest by |lambda| -- and leaves the rest to the text.
    if ex:
        i = min(range(len(ex)), key=lambda j: (ex[j], ey[j]))
        ax.annotate("$(%s)$" % ",".join(str(t) for t in elab[i]), (ex[i], ey[i]),
                    textcoords="offset points", xytext=(0, 10), ha="center", va="bottom",
                    fontsize=7.0, color=ENDP, zorder=6)
    ax.set_title(r"$r=%d$,  $N=%d$:  %s" % (
        r, N, ("no such shape in %d" % len(rows)) if not ex else
        ("%d of %d shapes" % (len(ex), len(rows)))), fontsize=8.8, color=INK, pad=5)
    ax.set_xlabel(r"$|\lambda|$", color=INK)
    if key == "r1":
        ax.set_ylabel(r"$\ell(\lambda)$", color=INK)
    ax.set_ylim(-0.7, N + 1.4)          # headroom for the label placed above a star
    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))   # |lambda| is an integer
    ax.grid(True, color=GRID, lw=0.5, zorder=0)
    for sp in ax.spines.values():
        sp.set_color(MUTED); sp.set_linewidth(0.7)
    ax.tick_params(colors=SECOND, labelsize=7.6)

h = [plt.Line2D([], [], marker='s', markerfacecolor='none', markeredgecolor=ZERO, lw=0,
                markersize=5.0, markeredgewidth=0.85, label="vanishes identically"),
     plt.Line2D([], [], marker='*', color=ENDP, lw=0, markersize=8.5,
                label="vanishes at the endpoint only"),
     plt.Line2D([], [], marker='.', color=NONE, lw=0, markersize=6, label="neither")]
fig.legend(handles=h, loc='lower center', ncol=3, frameon=False, fontsize=7.8,
           bbox_to_anchor=(0.5, -0.035))
fig.tight_layout(rect=(0, 0.05, 1, 1))
fig.savefig("fig_phase.pdf"); fig.savefig("fig_phase.png", dpi=170)
print("wrote fig_phase.pdf / .png")
for key in ["r1", "r2", "r3"]:
    rows = D[key]["rows"]
    print("  %s: %d shapes, %d identically zero, %d endpoint-only" % (
        key, len(rows), sum(1 for x in rows if x["z_exact"]),
        sum(1 for x in rows if x["z_end"] and not x["z_exact"])))


==> anc/fig_plane.py <==
# -*- coding: utf-8 -*-
# ============================================================================================
#  fig_plane.pdf -- EL PLANO (t, r), que la introduccion promete dibujar y no dibujaba.
#
#  POR QUE.  El parrafo "It is worth drawing the map" enumera en prosa tres lineas resueltas y una
#  region abierta, y el lector tiene que sostener cuatro enunciados a la vez para verlo.  Es una
#  imagen, y cabe en un cuarto de pagina.
#
#  QUE DIBUJA, y NADA se coloca a mano: para cada (t, r) del rango se decide el estatus con las
#  mismas reglas que el paper enuncia, escritas aqui una sola vez:
#     r = 1        -> Teorema 3.1: la forma cerrada, o sea el valor y no solo su anulacion
#     t = 2        -> Teorema 8.6: criterio completo, con el input externo (PvW)
#     t impar      -> Corolario 8.22: criterio completo, SIN input externo
#     el resto     -> Corolario 8.34 da una implicacion; la conversa es Conjetura 8.43
#  El (2,1) se marca aparte porque es la esquina donde las dos mitades del paper se tocan.
#
#  CONTROL.  El recuento de celdas de cada estatus se imprime, y la suma tiene que ser el total de
#  la rejilla.  Una figura que colorea celdas sin contarlas puede perder o duplicar una en silencio.
#
#  Authors: Carles Marin, Claude (AI assistant).
#  Run: python fig_plane.py
# ============================================================================================

import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

OUT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))


def num_del_aux(etiqueta, por_defecto):
    """El numero de un enunciado, leido del .aux y no escrito a mano.

    Un numero copiado dentro de una figura no se entera de nada. Al insertar el teorema de
    suficiencia y la conjetura, LaTeX renumero lo que iba detras y esta leyenda se quedo diciendo
    Cor 8.20 y Conj 8.39 cuando ya eran 8.21 y 8.42 -- junto a un pie que daba los numeros buenos,
    porque el pie sale del .tex. Ninguna guardia lo vio: en el .tex esos numeros no existen.
    El por_defecto es solo para poder dibujar sin haber compilado; si sale ese, es que falta el aux.
    """
    for nombre in ("_v2_trial.aux", "orbit_pair.aux"):
        p = os.path.join(OUT, nombre)
        if os.path.exists(p):
            for l in open(p, encoding="utf-8", errors="replace"):
                if l.startswith(r"\newlabel{%s}" % etiqueta):
                    try:
                        return l.split("{{")[1].split("}")[0]
                    except IndexError:
                        pass
    return por_defecto


AZUL, NARANJA, TEAL = "#2A78D6", "#EB6834", "#00A19A"
BANDA, REGLA, GRIS, TINTA = "#F2F1EC", "#B9B7AE", "#6B6560", "#2B2B2B"

plt.rcParams.update({
    "font.family": "serif", "mathtext.fontset": "cm", "font.size": 9,
    "text.color": TINTA, "figure.facecolor": "white", "savefig.facecolor": "white",
})

TS = list(range(2, 11))
RS = list(range(1, 6))


def estatus(t, r):
    """las reglas del paper, escritas una sola vez.  El orden importa: r=1 da el VALOR."""
    if r == 1:
        return "valor"
    if t % 2 == 1:
        return "criterio_libre"
    if t == 2:
        return "criterio_pvw"
    return "media"


COL = {"valor": AZUL, "criterio_libre": TEAL, "criterio_pvw": NARANJA, "media": "white"}
NOMBRE = {
    "valor": "the value itself (Thm %s)" % num_del_aux("thm:main", "3.1"),
    "criterio_libre": "criterion, no external input (Cor %s)" % num_del_aux("cor:oddgen", "8.22"),
    "criterio_pvw": "criterion, modulo one input (Thm %s)" % num_del_aux("conj:crit", "8.6"),
    "media": "one implication proved (Thm %s);\nconverse conjectural (Conj %s)"
             % (num_del_aux("thm:suff", "8.35"), num_del_aux("conj:general", "8.43")),
}

fig = plt.figure(figsize=(7.0, 2.45))
ax = fig.add_axes([0.055, 0.17, 0.55, 0.74])

cuenta = {k: 0 for k in COL}
for t in TS:
    for r in RS:
        st = estatus(t, r)
        cuenta[st] += 1
        relleno = COL[st]
        ax.add_patch(plt.Rectangle((t - 0.44, r - 0.40), 0.88, 0.80,
                                   facecolor=relleno, edgecolor=REGLA if st == "media" else "white",
                                   lw=0.9, linestyle="-" if st != "media" else (0, (2.2, 1.6)),
                                   zorder=2))
# la esquina donde las dos mitades se tocan
ax.scatter([2], [1], s=54, marker="o", facecolor="white", edgecolor=TINTA, lw=1.3, zorder=4)
ax.annotate(r"$(t,r)=(2,1)$: $\Phi_2=\Psi_1$", xy=(2, 1), xytext=(3.15, 1.95),
            fontsize=6.8, color=TINTA,
            arrowprops=dict(arrowstyle="-", color=TINTA, lw=0.7))

ax.set_xticks(TS)
ax.set_yticks(RS)
ax.set_xlabel(r"$t$  (size of the frozen orbit $\mu_t$)", fontsize=8)
ax.set_ylabel(r"$r$  (free pairs)", fontsize=8)
ax.set_xlim(1.4, max(TS) + 0.6)
ax.set_ylim(0.4, max(RS) + 0.6)
for s in ("top", "right"):
    ax.spines[s].set_visible(False)
for s in ("bottom", "left"):
    ax.spines[s].set_color(REGLA)
ax.tick_params(length=2.5, labelsize=7.5, color=REGLA)
ax.set_title("where the zero locus is known, and how", loc="left", fontsize=8.5)

# leyenda a la derecha, en texto: los nombres son largos y una leyenda de cajas los aplasta
lx = 0.635
ly = 0.80
for k in ("valor", "criterio_libre", "criterio_pvw", "media"):
    fig.patches.append(plt.Rectangle((lx, ly - 0.035), 0.022, 0.055,
                                     facecolor=COL[k], edgecolor=REGLA if k == "media" else "none",
                                     linestyle="-" if k != "media" else (0, (2.2, 1.6)),
                                     transform=fig.transFigure, zorder=3))
    fig.text(lx + 0.032, ly - 0.008, NOMBRE[k], fontsize=6.6, va="center", color=TINTA)
    ly -= 0.135 if "\n" not in NOMBRE[k] else 0.175

# Tres lineas y no dos: a dos, la segunda medía 3 pt mas que la figura y matplotlib le cortaba la
# ultima letra, de modo que en el PDF ponia "is know".  Recortado no se ve, y el pie de figura si
# tiene sitio para decirlo entero.
fig.text(lx, 0.10, "columns of odd $t$ are settled outright;\n"
                   "the row $r=1$ is the only place the value,\n"
                   "and not merely its vanishing, is known",
         fontsize=6.3, color=GRIS, linespacing=1.45)

fig.savefig(os.path.join(OUT, "fig_plane.pdf"))
plt.close(fig)

total = sum(cuenta.values())
print("  fig_plane.pdf -- rejilla t=%d..%d, r=%d..%d" % (TS[0], TS[-1], RS[0], RS[-1]))
for k, v in cuenta.items():
    print("     %-16s %3d celdas" % (k, v))
print("     %-16s %3d celdas   (rejilla %d x %d = %d)"
      % ("TOTAL", total, len(TS), len(RS), len(TS) * len(RS)))
assert total == len(TS) * len(RS), "el recuento no cuadra con la rejilla"
print("  DONE")


==> anc/fig_plane_OUT.txt <==
  fig_plane.pdf -- rejilla t=2..10, r=1..5
     valor              9 celdas
     criterio_libre    16 celdas
     criterio_pvw       4 celdas
     media             16 celdas
     TOTAL             45 celdas   (rejilla 9 x 5 = 45)
  DONE


==> anc/fig_proof.py <==
# -*- coding: utf-8 -*-
# ============================================================================================
#  fig_laplace.pdf -- la ARQUITECTURA de la prueba del Teorema 3.1, que son 142 lineas de prosa
#  sin un solo elemento visual.  14 de agosto de 2026.
#
#  QUE DIBUJA.  Lo que dice el parrafo de apertura de la seccion: "expandir por las t filas
#  congeladas deja un termino por cada eleccion de las DOS columnas que no se congelan, y el conteo
#  de exceso dos dice que toda eleccion cae en exactamente uno de tres tipos combinatorios".
#  Izquierda: el determinante N x N partido por Laplace, con las t filas congeladas, el menor
#  M_S = +- V (Lema 4.1) y el bloque 2 x 2 libre f(beta_{j1} - beta_{j2}) (Lema 4.3).
#  Derecha: los TRES TIPOS, uno por fila, con un beta REAL cada uno y el numero de pares U que
#  sobreviven CONTADO, no escrito a mano: 0, 4 y 3.
#
#  Authors: Carles Marin, Claude (AI assistant).
#  Run: python fig_proof.py
# ============================================================================================

import os
from itertools import combinations

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

OUT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
AZUL, NARANJA, TEAL, MAGENTA = "#2A78D6", "#EB6834", "#00A19A", "#B14BC8"
BANDA, REGLA, GRIS, TINTA = "#F2F1EC", "#B9B7AE", "#6B6560", "#2B2B2B"
CLASE = [AZUL, NARANJA, TEAL, MAGENTA]

plt.rcParams.update({
    "font.family": "serif", "mathtext.fontset": "cm", "font.size": 9,
    "text.color": TINTA, "figure.facecolor": "white", "savefig.facecolor": "white",
})


def sobreviven(beta, t):
    """pares U = {j1<j2} cuyo complemento lleva los t residuos.  Se CUENTA, no se afirma."""
    N = len(beta)
    out = []
    for U in combinations(range(N), 2):
        S = [j for j in range(N) if j not in U]
        if len(set(beta[j] % t for j in S)) == t:
            out.append(U)
    return out


def perfil(beta, t):
    d = {}
    for v in beta:
        d[v % t] = d.get(v % t, 0) + 1
    return tuple(d.get(i, 0) for i in range(t))


EJEMPLOS = [((8, 6, 5, 4, 1, 0), "a residue class is empty"),
            ((9, 8, 7, 6, 5, 4), "two classes of size two"),
            ((12, 8, 7, 6, 5, 4), "one class of size three")]

fig = plt.figure(figsize=(7.0, 3.15))
ax = fig.add_axes([0.015, 0.10, 0.44, 0.84])
bx = fig.add_axes([0.53, 0.10, 0.46, 0.84])

# ---------------------------------------------------------------- izquierda: el Laplace ---------
t, N = 4, 6
U = (1, 4)                                   # las dos columnas NO congeladas del dibujo
filas = [r"$1$", r"$\zeta$", r"$\zeta^{2}$", r"$\zeta^{3}$", r"$z$", r"$z^{-1}$"]
for i in range(N):
    for j in range(N):
        congelada = i < t
        enU = j in U
        if congelada and not enU:
            fc, ec = BANDA, REGLA
        elif not congelada and enU:
            fc, ec = "#DCE9FA", AZUL
        else:
            fc, ec = "white", REGLA
        ax.add_patch(plt.Rectangle((j, -i), 0.92, 0.92, facecolor=fc, edgecolor=ec, lw=0.9))
        ax.text(j + 0.46, -i + 0.46, r"$x_{%d}^{\beta_{%d}}$" % (i + 1, j + 1),
                ha="center", va="center", fontsize=6.2,
                color=TINTA if (congelada != enU) else "#9A9A9A")
for i, f in enumerate(filas):
    ax.text(-0.28, -i + 0.46, f, ha="right", va="center", fontsize=8,
            color=GRIS if i < t else AZUL)
for j in range(N):
    ax.text(j + 0.46, 1.12, r"$\beta_{%d}$" % (j + 1), ha="center", fontsize=7,
            color=AZUL if j in U else GRIS)
ax.plot([-0.05, N - 0.02], [-t + 0.98, -t + 0.98], color=TINTA, lw=1.1)
ax.annotate(r"$M_S=(-1)^{\mathrm{inv}(b_S)}V$", xy=(1.4, -1.6), xytext=(1.4, -6.35),
            ha="center", fontsize=8, color=GRIS,
            arrowprops=dict(arrowstyle="-", color=GRIS, lw=0.8))
ax.text(1.4, -6.95, r"Lemma 4.1: zero unless the $t$", ha="center", fontsize=6.6, color=GRIS)
ax.text(1.4, -7.45, r"residues on $S$ are distinct", ha="center", fontsize=6.6, color=GRIS)
ax.annotate(r"$f(\beta_{j_1}-\beta_{j_2})$", xy=(4.6, -4.6), xytext=(5.1, -6.35),
            ha="center", fontsize=8, color=AZUL,
            arrowprops=dict(arrowstyle="-", color=AZUL, lw=0.8))
ax.text(5.1, -6.95, r"the free $2\times2$ block", ha="center", fontsize=6.6, color=AZUL)
ax.set_xlim(-1.5, N + 0.3)
ax.set_ylim(-7.9, 1.7)
ax.axis("off")
ax.set_title(r"one term per choice of the two free columns $U=\{j_1<j_2\}$",
             loc="left", fontsize=8.5)

# ---------------------------------------------------------------- derecha: los tres tipos -------
bx.set_title("and every choice falls into one of three types", loc="left", fontsize=8.5)
info = []
for fila, (beta, nombre) in enumerate(EJEMPLOS):
    surv = sobreviven(beta, t)
    p = perfil(beta, t)
    info.append((beta, p, len(surv)))
    y = -fila * 1.62
    for k, v in enumerate(beta):
        c = CLASE[v % t]
        bx.scatter([k * 0.62], [y], s=190, marker="o", color=c, edgecolor="white", linewidth=1.0, zorder=3)
        bx.text(k * 0.62, y, str(v), ha="center", va="center", fontsize=6.2, color="white", zorder=4)
    bx.text(-0.55, y, r"$\beta$", ha="right", va="center", fontsize=8, color=GRIS)
    bx.text(3.95, y + 0.30, nombre, fontsize=7.6, color=TINTA, va="center")
    bx.text(3.95, y - 0.26, r"profile $(%s)$" % ",".join(map(str, p)), fontsize=7, color=GRIS,
            va="center")
    bx.text(8.35, y, r"$\mathbf{%d}$" % len(surv), fontsize=13, color=TINTA, ha="center",
            va="center", fontweight="bold")
    bx.text(8.35, y - 0.44, "terms", fontsize=6.4, color=GRIS, ha="center", va="center")
leg = [plt.Line2D([], [], marker="o", ls="", color=CLASE[i], mec="white", ms=8,
                  label=r"residue $%d$" % i) for i in range(t)]
bx.legend(handles=leg, loc="lower center", ncol=4, frameon=False, fontsize=7,
          bbox_to_anchor=(0.45, -0.10), handletextpad=0.2, columnspacing=1.0)
bx.set_xlim(-1.1, 9.1)
bx.set_ylim(-4.35, 0.75)
bx.axis("off")

fig.savefig(os.path.join(OUT, "fig_laplace.pdf"))
plt.close(fig)

# ============================================================================================
#  fig_map.pdf -- que se apoya en que, y con que estatus.  La seccion de problemas abiertos son
#  392 lineas de prosa sin un solo elemento visual, y es justo donde el lector necesita ver de un
#  vistazo lo que esta probado, lo que solo esta medido, lo que es de otros y lo que sigue abierto.
#
#  LOS NOMBRES, NO LOS NUMEROS.  Los nodos llevan el enunciado por su nombre y no por su numero,
#  porque los numeros se mueven al editar y una figura que los lleva dentro miente en silencio.
#  El unico numero que aparece, el del teorema principal de la seccion, se LEE del .aux si existe.
# ============================================================================================
PROBADO, VERIF, EXTERNO, ABIERTO = "proved", "verified", "external", "open"
COL = {PROBADO: AZUL, VERIF: NARANJA, EXTERNO: GRIS, ABIERTO: "white"}
BORDE = {PROBADO: AZUL, VERIF: NARANJA, EXTERNO: GRIS, ABIERTO: TINTA}


def num_del_aux(etiqueta, por_defecto):
    for nombre in ("_v2_trial.aux", "orbit_pair.aux"):
        p = os.path.join(OUT, nombre)
        if os.path.exists(p):
            for l in open(p, encoding="utf-8", errors="replace"):
                if l.startswith(r"\newlabel{%s}" % etiqueta):
                    try:
                        return l.split("{{")[1].split("}")[0]
                    except IndexError:
                        pass
    return por_defecto


NUM = num_del_aux("conj:crit", "8.6")

# (x, y, ancho, texto, estatus)
NODOS = {
    "pvw":   (0.00, 2.05, 1.62, "external:\nrigidity of $s_\\lambda s_\\mu$", EXTERNO),
    "lap":   (0.00, 0.75, 1.62, "Laplace along the $t$\nfrozen rows", PROBADO),
    "inc":   (0.00, -0.35, 1.62, "increments and the\n2-torsion of $\\mathbb{Z}/t$", PROBADO),
    "dic":   (2.05, 2.05, 1.62, "the dictionary:\ntwo Schur factors", PROBADO),
    "G2":    (2.05, -0.35, 1.62, "$|G|\\leq2$, tie in\nclasses $i,\\ i{+}t/2$", PROBADO),
    "refl":  (4.10, 1.35, 1.62, "$T_{\\mathrm{b}}=\\tau-T_{\\mathrm{a}}$:\nthe two reflect", PROBADO),
    "a1":    (6.15, 1.95, 1.62, "the extremes of $\\mathcal{S}$\navoid $g_{\\mathrm{com}}$", PROBADO),
    "ctau":  (6.15, 0.75, 1.62, "$C=\\tau$", PROBADO),
    "crit":  (8.20, 1.35, 1.78, "the criterion, every $r$\n(Theorem %s)" % NUM, PROBADO),
    "litt":  (4.10, -1.55, 1.62, "Littlewood's reduction\nto the $C_\\mu$", PROBADO),
    "cert":  (6.15, -1.55, 1.62, "a certificate for it\n(refuted)", PROBADO),
    "p105":  (8.20, -1.55, 1.78, "OPEN: explain the\n$C_\\mu$ (Problem %s)"
              % num_del_aux("prob:instrument", "11.6"), ABIERTO),
    # ---- la tercera via, anadida el 14 de agosto: la direccion SUFICIENTE para todo t y r.
    #      Empieza en la hipotesis, no en el Laplace, y por eso arranca su propia fila: no es un
    #      refinamiento del argumento extremal sino otro mecanismo, una involucion GLOBAL.
    "hyp":   (0.00, 3.25, 1.62, "$C-\\mathcal{S}=\\mathcal{S}$ and\nsome $\\Delta_i(k)=C$", PROBADO),
    "refla": (2.05, 3.25, 1.62, "the reflection acts on\nevery transversal", PROBADO),
    "sgn":   (4.10, 3.25, 1.62, "$w(g^\\dagger)=-w(g)$\nand $A(C-T)=A(T)$", PROBADO),
    "suff":  (6.15, 3.25, 1.62, "vanishing, every $t$\nand $r$ (Thm %s)"
              % num_del_aux("thm:suff", "8.35"), PROBADO),
    "conj":  (8.20, 3.25, 1.78, "OPEN: the converse\n(Conjecture %s)"
              % num_del_aux("conj:general", "8.43"), ABIERTO),
}
ARISTAS = [("lap", "dic"), ("lap", "G2"), ("inc", "G2"), ("pvw", "dic"), ("dic", "refl"),
           ("G2", "refl"), ("refl", "a1"), ("refl", "ctau"), ("a1", "ctau"), ("ctau", "crit"),
           ("G2", "crit"), ("litt", "cert"), ("cert", "p105"), ("litt", "p105"),
           ("hyp", "refla"), ("refla", "sgn"), ("sgn", "suff"), ("suff", "conj")]

figm = plt.figure(figsize=(7.0, 4.55))
mx = figm.add_axes([0.005, 0.07, 0.99, 0.88])
H = 0.72
for (a, b) in ARISTAS:
    xa, ya, wa, _, _ = NODOS[a]
    xb, yb, wb, _, _ = NODOS[b]
    mx.annotate("", xy=(xb - 0.04, yb), xytext=(xa + wa + 0.04, ya),
                arrowprops=dict(arrowstyle="-|>", color=REGLA, lw=0.9,
                                connectionstyle="arc3,rad=0.06", shrinkA=0, shrinkB=2))
for k, (x, y, w, txt, st) in NODOS.items():
    c = COL[st]
    relleno = "white" if st == ABIERTO else c
    mx.add_patch(plt.Rectangle((x, y - H / 2), w, H, facecolor=relleno, edgecolor=BORDE[st],
                               lw=1.4 if st != ABIERTO else 1.2,
                               linestyle="-" if st != ABIERTO else (0, (3, 2)), zorder=3))
    mx.text(x + w / 2, y, txt, ha="center", va="center", fontsize=6.4, zorder=4,
            color="white" if st in (PROBADO, VERIF, EXTERNO) else TINTA)
mx.text(NODOS["cert"][0] + NODOS["cert"][2] / 2, NODOS["cert"][1] - 0.55,
        "a counterexample, so proved", ha="center", fontsize=6.2, color=GRIS)
leg = [plt.Rectangle((0, 0), 1, 1, facecolor=AZUL, edgecolor=AZUL, label="proved here"),
       plt.Rectangle((0, 0), 1, 1, facecolor=GRIS, edgecolor=GRIS, label="external input"),
       plt.Rectangle((0, 0), 1, 1, facecolor="white", edgecolor=TINTA, ls=(0, (3, 2)),
                     label="open")]
mx.legend(handles=leg, loc="lower center", ncol=3, frameon=False, fontsize=7.5,
          bbox_to_anchor=(0.5, -0.07), handlelength=1.3)
mx.set_xlim(-0.15, 10.15)
mx.set_ylim(-2.55, 3.95)
mx.axis("off")
mx.set_title("three routes to the zero locus, and what each one reaches",
             loc="left", fontsize=8.5)
figm.savefig(os.path.join(OUT, "fig_map.pdf"))
plt.close(figm)

print("  fig_laplace.pdf  --  los tres tipos, con el conteo HECHO y no afirmado:")
for beta, p, n in info:
    print("     beta=%-24s perfil=%-12s pares U que sobreviven: %d" % (str(beta), str(p), n))
print("")
print("     (el texto de la seccion dice 'none survives / four survive / three do';")
print("      los tres numeros de arriba tienen que ser 0, 4 y 3)")
assert [n for _, _, n in info] == [0, 4, 3], "*** el conteo NO coincide con el texto del paper ***"
print("     COINCIDE.")
print("     %-22s %d bytes" % ("fig_laplace.pdf", os.path.getsize(os.path.join(OUT, "fig_laplace.pdf"))))
print("DONE")


==> anc/fig_proof_OUT.txt <==
  fig_laplace.pdf  --  los tres tipos, con el conteo HECHO y no afirmado:
     beta=(8, 6, 5, 4, 1, 0)       perfil=(3, 2, 1, 0) pares U que sobreviven: 0
     beta=(9, 8, 7, 6, 5, 4)       perfil=(2, 2, 1, 1) pares U que sobreviven: 4
     beta=(12, 8, 7, 6, 5, 4)      perfil=(3, 1, 1, 1) pares U que sobreviven: 3

     (el texto de la seccion dice 'none survives / four survive / three do';
      los tres numeros de arriba tienen que ser 0, 4 y 3)
     COINCIDE.
     fig_laplace.pdf        41701 bytes
DONE


==> anc/fig_reduction.py <==
"""
Figure: the type-D reduction on this alphabet, and why the criterion is a finite check.

Authors: Carles Marin, Claude (AI assistant).

The expansion s_lambda = sum c_nu o_nu is an identity of symmetric functions and holds in every
range; specializing it at the alphabet moves the whole range-dependence into the values o_nu(A).
Those values are computed here, label by label, and they fall into four classes:

  standard with nu'_1 < N/2   -- the surviving BASIS, and it is linearly independent
  standard with nu'_1 = N/2   -- self-associate: the value is zero
  standard with nu'_1 > N/2   -- folds onto the basis as +- o_{nu*}
  non-standard                -- either zero, or +-1 times a single basis element

No general modification rule is used: King's rules are the classical source and Fauser, Jarvis, King
and Wybourne record that no general formalism exists, so the reduction is obtained rather than
recalled. What the figure shows is that everything lands on a small independent basis, which is why
the vanishing becomes the finite condition C_mu = 0 for all mu.

Data: fig_data_new.json, computed in exact arithmetic. Bar heights are counts of labels, and the
split between vanishing and folding inside each class is measured, not assumed.

Palette: blue for what survives to the basis, orange for what folds onto it, neutral for what dies.
Hatching doubles the colour for greyscale.
"""
import json
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

SURFACE = "#fcfcfb"; INK = "#0b0b0b"; SECOND = "#52514e"; MUTED = "#898781"; GRID = "#e1e0d9"
KEEP = "#2a78d6"     # blue   -- the basis
FOLD = "#eb6834"     # orange -- folds onto the basis
DIE = "#cfcec7"      # neutral -- vanishes

plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                     "mathtext.fontset": "dejavuserif", "font.size": 9,
                     "figure.facecolor": SURFACE, "axes.facecolor": SURFACE,
                     "savefig.facecolor": SURFACE})

D = json.load(open("fig_data_new.json"))["reduction"]

ORDER = ["basis", "selfassoc", "assoc", "nonstd"]
NAMES = {"basis": "standard,\n$\\nu'_1<N/2$", "selfassoc": "standard,\n$\\nu'_1=N/2$",
         "assoc": "standard,\n$\\nu'_1>N/2$", "nonstd": "non-standard,\n$\\nu'_1+\\nu'_2>N$"}

fig, axes = plt.subplots(1, 2, figsize=(9.6, 3.5))
for ax, key in zip(axes, ["r1", "r2"]):
    blk = D[key]
    N = blk["N"]; half = blk["half"]; tab = blk["table"]
    zero, live = [], []
    for cls in ORDER:
        rows = [t for t in tab if t["cls"] == cls]
        zero.append(sum(1 for t in rows if t["zero"]))
        live.append(sum(1 for t in rows if not t["zero"]))
    xs = range(len(ORDER))
    ax.bar(xs, zero, width=0.62, color=DIE, edgecolor=MUTED, linewidth=0.6, zorder=3,
           label="value is zero")
    cols = [KEEP, KEEP, FOLD, FOLD]
    ax.bar(xs, live, width=0.62, bottom=zero, color='none', edgecolor=None, zorder=3)
    for i, (c, v, z) in enumerate(zip(cols, live, zero)):
        if v:
            ax.bar([i], [v], width=0.62, bottom=[z], color=c, zorder=4)
    top = max(z + v for z, v in zip(zero, live))
    for i, (z, v) in enumerate(zip(zero, live)):
        if z:
            ax.text(i, z / 2, str(z), ha='center', va='center', fontsize=7.6, color=SECOND)
        if v:
            ax.text(i, z + v + top * 0.022, str(v), ha='center', va='bottom', fontsize=7.6,
                    color=(KEEP if i < 2 else FOLD))
    ax.set_ylim(0, top * 1.13)
    ax.set_xticks(list(xs))
    ax.set_xticklabels([NAMES[c] for c in ORDER], fontsize=7.3, color=INK)
    ax.set_title(r"$r=%d$,  $N=%d$:  %d labels, basis of %d"
                 % ((N - 2) // 2, N, len(tab),
                    sum(1 for t in tab if t["cls"] == "basis" and not t["zero"])),
                 fontsize=8.8, color=INK, pad=6)
    if key == "r1":
        ax.set_ylabel("number of labels $\\nu$", color=INK)
    ax.grid(True, axis='y', color=GRID, lw=0.5, zorder=0)
    for sp in ax.spines.values():
        sp.set_color(MUTED); sp.set_linewidth(0.7)
    ax.tick_params(colors=SECOND, labelsize=7.6)

h = [plt.Rectangle((0, 0), 1, 1, facecolor=KEEP, edgecolor='none',
                   label="survives: an element of the basis"),
     plt.Rectangle((0, 0), 1, 1, facecolor=FOLD, edgecolor='none',
                   label=r"folds onto the basis, as $\pm\,o_\mu(A)$"),
     plt.Rectangle((0, 0), 1, 1, facecolor=DIE, edgecolor=MUTED, linewidth=0.6,
                   label=r"$o_\nu(A)=0$")]
fig.legend(handles=h, loc='lower center', ncol=3, frameon=False, fontsize=7.8,
           bbox_to_anchor=(0.5, -0.03))
fig.tight_layout(rect=(0, 0.06, 1, 1))
fig.savefig("fig_reduction.pdf"); fig.savefig("fig_reduction.png", dpi=170)
print("wrote fig_reduction.pdf / .png")
for key in ["r1", "r2"]:
    tab = D[key]["table"]
    for cls in ORDER:
        rows = [t for t in tab if t["cls"] == cls]
        print("  %s %-10s total %3d  zero %3d  live %3d"
              % (key, cls, len(rows), sum(1 for t in rows if t["zero"]),
                 sum(1 for t in rows if not t["zero"])))


==> anc/fig_runs.py <==
"""
Figure: the words sigma_m(k) behind Proposition 6.4, and the involution read off them.

Authors: Carles Marin, Claude (AI assistant).

Proposition 6.4 is a statement about one word per k, and the word is invisible in the text. Drawn,
the three parts are one picture:

  (i)   every bar has height exactly +1 or -1 -- the terms are a SET, so the cancellation the
        enumeration needs is a matching and not something carrying multiplicity;
  (ii)  in the right panel every k is odd and no two bars are adjacent along m: the runs have
        length one and there is nothing to cancel;
  (iii) in the left panel every k is even and the colour alternates along each run, which is what
        makes "pair m with m+1" sign-reversing. Where a run ends, a gap ends it.

Palette: the same sequential blue as the other figures for +1, the one warm accent for -1, so that
the alternation is legible without a legend lookup.
"""
import os
import sys

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from involution_runs import sequences, runs_of

SURFACE = "#fcfcfb"
INK = "#0b0b0b"
SECOND = "#52514e"
MUTED = "#898781"
GRID = "#e1e0d9"
BLUE = "#256abf"
ACCENT = "#eb6834"

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["DejaVu Serif"],
    "mathtext.fontset": "dejavuserif",
    "font.size": 9,
    "figure.facecolor": SURFACE,
    "axes.facecolor": SURFACE,
    "savefig.facecolor": SURFACE,
})

PANELS = [((10, 8), "every $k$ even: the runs alternate"),
          ((19, 2), "every $k$ odd: no two are adjacent")]

fig = plt.figure(figsize=(9.4, 4.2))

for panel, (lam, sub) in enumerate(PANELS):
    seqs = sequences(lam)
    ks = sorted(seqs)
    ax = fig.add_subplot(1, 2, panel + 1, projection="3d")
    ax.set_facecolor(SURFACE)

    nruns = 0
    for k in ks:
        seq = seqs[k]
        nruns += len(runs_of(seq))
        for m, s in enumerate(seq):
            if not s:
                ax.scatter([m], [k], [0], c=GRID, s=7, depthshade=False, zorder=2)
                continue
            col = BLUE if s > 0 else ACCENT
            ax.plot([m, m], [k, k], [0, s], color=col, lw=1.5, zorder=3)
            ax.scatter([m], [k], [s], c=col, s=26, edgecolor=SURFACE, linewidth=0.6,
                       depthshade=False, zorder=4)

    mmax = max(len(seqs[k]) for k in ks)
    ax.set_xlim(-0.5, mmax - 0.5)
    ax.set_ylim(min(ks) - 1, max(ks) + 1)
    ax.set_zlim(-1.25, 1.25)
    ax.set_xticks(list(range(0, mmax)))
    ax.set_xlabel(r"$m$", labelpad=-2, color=INK, fontsize=10)
    ax.set_ylabel(r"$k$", labelpad=2, color=INK, fontsize=10)
    # SIN rotulo en el eje vertical, y es una decision medida.  Lo llevaba, con `labelpad=-2`, y NO
    # LLEGABA AL RENDER: `check_text_over_art --dpi 600` lo daba tapado al 0.0 % en las dos
    # ediciones, mientras la capa de texto lo seguia declarando --- de modo que toda auditoria que
    # EXTRAIGA texto lo daba por bueno.  Con este alto de caja (box_aspect z = 0.5) no hay
    # `labelpad` que lo salve: negativo lo mete detras del panel y positivo lo mete ENCIMA de las
    # barras, comprobado a 20.  Quien dice que es el eje vertical es el pie, que ya lo dice:
    # «sigma_m = s_{lambda/(m+k,m)}(1,-1) is plotted against m and k».  Un rotulo declarado que
    # nadie ve es peor que ninguno.
    ax.set_zticks([-1, 0, 1])
    ax.set_yticks(ks[::2] if len(ks) > 6 else ks)
    ax.tick_params(axis="x", colors=MUTED, labelsize=7, pad=-3)
    ax.tick_params(axis="y", colors=MUTED, labelsize=7, pad=-2)
    ax.tick_params(axis="z", colors=MUTED, labelsize=7, pad=-1)
    ax.view_init(elev=22, azim=-62)
    ax.set_box_aspect((1.25, 1, 0.5), zoom=1.15)
    for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
        axis.pane.set_facecolor(SURFACE)
        axis.pane.set_edgecolor(GRID)
        axis._axinfo["grid"]["color"] = GRID
    ax.text2D(0.5, 0.97, r"$\lambda=(%s)$" % ",".join(str(p) for p in lam),
              transform=ax.transAxes, ha="center", color=INK, fontsize=11)
    ax.text2D(0.5, 0.90, sub, transform=ax.transAxes, ha="center",
              color=SECOND, fontsize=8.5)
    print("lambda=%-8s rows k: %d, runs: %d, all |sigma| = 1: %s"
          % (str(lam), len(ks), nruns,
             all(abs(s) <= 1 for k in ks for s in seqs[k])))

fig.subplots_adjust(left=0.01, right=0.99, top=0.99, bottom=0.03, wspace=0.04)
out = os.path.join(os.path.dirname(os.path.dirname(os.path.abspath(__file__))), "fig_runs")
fig.savefig(out + ".pdf")
fig.savefig(out + ".png", dpi=200)
print("wrote", out + ".pdf/.png")


==> anc/fig_signed.py <==
"""
Figure: the (-1)-enumeration of plane partitions in a box, with its product formula.

Authors: Carles Marin, Claude (AI assistant).

At t = 2 the weight in the enumerative corollary is (-1)^{m_2(T)}, and for a rectangular shape
(c^a) the tableaux are plane partitions in an a x (4-a) x c box. Setting z = 1 gives the plain
signed count, which the main theorem evaluates as  eps * d1 d2 d3 / (2 t^2).

Every value below is that closed form, cross-checked against a direct enumeration of the tableaux
(printed when the script runs), so the picture is data rather than assertion.

Form: the data is a small dense grid of signed integers, so this is a matrix with the values
printed, not a surface -- in three dimensions the bars occlude one another and the cell a value
belongs to stops being legible. Palette: diverging, one hue per sign with a neutral zero, per the
polarity rule; the printed integers mean the encoding is never colour alone.
"""
import sys, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm

from theorem_full import setup, lambda11        # noqa: E402
from enumeration import tableau_sum             # noqa: E402
from mpmath import mpf                          # noqa: E402

SURFACE = "#fcfcfb"; INK = "#0b0b0b"; SECOND = "#52514e"; MUTED = "#898781"; GRID = "#e1e0d9"
NEG_RAMP = ["#b2451f", "#eb6834", "#f4a582", "#f7d9c9"]
POS_RAMP = ["#cde2fb", "#6da7ec", "#2a78d6", "#0d366b"]
CMAP = LinearSegmentedColormap.from_list("div", NEG_RAMP + ["#f2f1ea"] + POS_RAMP)

plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                     "mathtext.fontset": "dejavuserif", "font.size": 9,
                     "figure.facecolor": SURFACE, "axes.facecolor": SURFACE,
                     "savefig.facecolor": SURFACE})

T = 2
RMAX, CMAX = 4, 12


def signed_count(r, c):
    """eps * d1 d2 d3 / (2 t^2): the theorem evaluated at z = 1."""
    lam = tuple([c] * r)
    st = setup(lam, T)
    if st is None:
        return 0
    beta, Ac, Bc = st
    a1, a2 = beta[Ac[0]], beta[Ac[1]]
    b1, b2 = beta[Bc[0]], beta[Bc[1]]
    d = (a1 - a2, b1 - b2, abs(a1 + a2 - b1 - b2))
    if d[2] == 0:
        return 0
    l11 = lambda11(beta, Ac, Bc, len(beta))
    eps = (-1) ** (T + (T + 2) * (T + 3) // 2) * l11 * (1 if a1 + a2 - b1 - b2 > 0 else -1)
    num = eps * d[0] * d[1] * d[2]
    assert num % (2 * T * T) == 0, (r, c, d)
    return num // (2 * T * T)


print("cross-check of the closed form against a direct enumeration of the tableaux:")
bad = 0
for r in range(1, RMAX + 1):
    for c in range(1, 5):
        direct = float(tableau_sum(tuple([c] * r), T, mpf(1)).real)
        closed = signed_count(r, c)
        ok = abs(direct - closed) < 1e-9
        bad += (not ok)
        print(f"   box {r}x{c}: direct {direct:+7.1f}   closed form {closed:+4d}   {ok}")
print(f"   mismatches: {bad}\n")

M = np.array([[signed_count(r, c) for c in range(1, CMAX + 1)]
              for r in range(1, RMAX + 1)], dtype=float)
lim = np.abs(M).max()

fig, ax = plt.subplots(figsize=(9.2, 2.5))
im = ax.imshow(M, cmap=CMAP, norm=TwoSlopeNorm(vmin=-lim, vcenter=0, vmax=lim),
               aspect="equal", origin="upper")
for i in range(RMAX):
    for j in range(CMAX):
        v = int(M[i, j])
        shade = abs(v) / lim
        ax.text(j, i, f"{v:+d}" if v else "0", ha="center", va="center", fontsize=8.2,
                color=("#ffffff" if shade > 0.55 else INK))
ax.set_xticks(range(CMAX)); ax.set_xticklabels(range(1, CMAX + 1))
ax.set_yticks(range(RMAX)); ax.set_yticklabels(range(1, RMAX + 1))
ax.set_xlabel(r"columns $c$ of the shape $\lambda=(c^{\,a})$", color=INK, labelpad=4)
ax.set_ylabel(r"rows $a$", color=INK)
ax.tick_params(colors=MUTED, labelsize=8, length=0)
for s in ax.spines.values():
    s.set_visible(False)
ax.set_xticks(np.arange(-0.5, CMAX, 1), minor=True)
ax.set_yticks(np.arange(-0.5, RMAX, 1), minor=True)
ax.grid(which="minor", color=SURFACE, linewidth=1.6)
ax.tick_params(which="minor", length=0)

cb = fig.colorbar(im, ax=ax, fraction=0.020, pad=0.015, aspect=12)
cb.set_label("signed count", fontsize=8, color=SECOND)
cb.ax.tick_params(labelsize=7, colors=MUTED, length=2)
cb.outline.set_edgecolor(GRID)

fig.tight_layout(pad=0.5)
out = os.path.join(os.path.dirname(__file__), "fig_signed")
fig.savefig(out + ".pdf"); fig.savefig(out + ".png", dpi=200)
print("wrote", out + ".pdf/.png")


==> anc/fig_v2.py <==
# -*- coding: utf-8 -*-
# ============================================================================================
#  Las tres figuras del material nuevo de la v2.  14 de agosto de 2026.
#
#  POR QUE.  Los tres bloques de la v2 anaden siete paginas de teoria con CERO figuras, y las tres
#  cosas que cuestan de leer son justo las tres que se dibujan bien:
#
#    fig_increments.pdf   el voraz y el EMPATE: por que |G| <= 2 y donde estan los dos maximizadores
#    fig_reflection.pdf   la REFLEXION T_b = tau - T_a y la Proposicion A1, con su contraejemplo
#    fig_virtual.pdf      caracter GENUINO contra propiamente VIRTUAL, en 3D sobre el retículo de Sp(4)
#
#  TODO SE CALCULA, NADA SE DIBUJA A MANO.  Las clases, los incrementos, los maximizadores, K,
#  g_com, el cuadruple del empate y las expansiones simplecticas salen de las definiciones, en
#  aritmetica entera exacta, dentro de este mismo fichero.  Si una figura se contradice con el
#  texto, es que el texto esta mal.
#
#  PALETA.  Azul #2A78D6 y naranja #EB6834 son los de casa (\stproved y \stverif del paper).  Los
#  otros dos, #00A19A y #B14BC8, se eligieron pasando el validador de paletas: las seis
#  comprobaciones en verde, peor par adyacente DeltaE 10.7 en deuteranopia (objetivo 8).  Y la
#  identidad nunca va solo por color: hay etiqueta directa o marcador en cada serie.
#
#  Authors: Carles Marin, Claude (AI assistant).
#  Run: python fig_v2.py   (escribe los tres PDF en el directorio del paper)
# ============================================================================================

import os
from itertools import combinations, permutations

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from mpl_toolkits.mplot3d import Axes3D          # noqa: F401

OUT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))

AZUL, NARANJA, TEAL, MAGENTA = "#2A78D6", "#EB6834", "#00A19A", "#B14BC8"
BANDA, REGLA, GRIS = "#F2F1EC", "#B9B7AE", "#6B6560"
TINTA = "#2B2B2B"

plt.rcParams.update({
    "font.family": "serif", "mathtext.fontset": "cm",
    "font.size": 9, "axes.labelsize": 9, "axes.titlesize": 9.5,
    "axes.edgecolor": REGLA, "axes.linewidth": 0.7,
    "xtick.color": GRIS, "ytick.color": GRIS, "text.color": TINTA,
    "axes.labelcolor": TINTA, "figure.facecolor": "white", "savefig.facecolor": "white",
})


# ------------------------------------------------------------------ la combinatoria -------------
def clases(beta, t):
    C = {}
    for v in beta:
        C.setdefault(v % t, []).append(v)
    for k in C:
        C[k].sort(reverse=True)
    return C


def incrementos(C):
    return [(cs[k] + cs[k + 1], i, k + 1) for i, cs in C.items() for k in range(len(cs) - 1)]


def maximizadores(beta, t, r):
    C = clases(beta, t)
    if len(C) < t:
        return None
    inc = sorted(incrementos(C), key=lambda x: -x[0])
    if len(inc) != 2 * r:
        return None
    tau = inc[r - 1][0]
    may = [x for x in inc if x[0] > tau]
    ig = [x for x in inc if x[0] == tau]
    s = r - len(may)
    if s < 1:
        return None
    sel = [may + ig] if s == len(ig) else [may + list(c) for c in combinations(ig, s)]
    js = []
    for S_ in sel:
        j = {i: 0 for i in C}
        for (_, i, k) in S_:
            j[i] = max(j[i], k)
        js.append(j)
    return js, tau, inc, C


def partes(j, C):
    A, g, L = [], [], []
    for i, cs in C.items():
        k = j.get(i, 0)
        A += cs[:k]
        if k < len(cs):
            g.append(cs[k])
        L += cs[k + 1:]
    return sorted(A, reverse=True), sorted(g, reverse=True), sorted(L, reverse=True)


def anatomia(beta, t, r):
    M = maximizadores(beta, t, r)
    if M is None or len(M[0]) != 2:
        return None
    js, tau, inc, C = M
    pa, pb = partes(js[0], C), partes(js[1], C)
    Ta, Tb = tuple(sorted(pa[0] + pa[2], reverse=True)), tuple(sorted(pb[0] + pb[2], reverse=True))
    S = sorted(v for cs in C.values() if len(cs) >= 2 for v in cs)
    K = sorted(set(Ta) & set(Tb))
    dif = sorted((set(Ta) | set(Tb)) - set(K))
    gcom = sorted(set(S) - set(Ta) - set(Tb))
    refl = (tuple(sorted((tau - v for v in Ta), reverse=True)) == Tb)
    return dict(js=js, tau=tau, inc=inc, C=C, Ta=Ta, Tb=Tb, S=S, K=K, dif=dif, gcom=gcom,
                Ha=pa[0], La=pa[2], Hb=pb[0], Lb=pb[2], refl=refl)


# ------------------------------------------------------------------ Laurent + Sp ----------------
def padd(a, b):
    o = dict(a)
    for e, c in b.items():
        v = o.get(e, 0) + c
        o[e] = v
        if not v:
            del o[e]
    return o


def psc(a, k):
    return {} if k == 0 else {e: c * k for e, c in a.items()}


def sgn(p):
    s = 1
    for i in range(len(p)):
        for j in range(i + 1, len(p)):
            if p[i] > p[j]:
                s = -s
    return s


PERMS = {}


def perms(n):
    if n not in PERMS:
        PERMS[n] = [(p, sgn(p)) for p in permutations(range(n))]
    return PERMS[n]


def ldiv(num, den):
    q, rem = {}, dict(num)
    le = max(den)
    lc = den[le]
    while rem:
        me = max(rem)
        f = rem[me] // lc
        ke = tuple(x - y for x, y in zip(me, le))
        q[ke] = q.get(ke, 0) + f
        for e, c in den.items():
            t = tuple(x + y for x, y in zip(e, ke))
            v = rem.get(t, 0) - f * c
            rem[t] = v
            if not v:
                del rem[t]
    return {e: c for e, c in q.items() if c}


def det_pares(filas, r):
    out = {}
    for p, s in perms(2 * r):
        e = [0] * r
        for i in range(2 * r):
            a, lo = p[i] >> 1, p[i] & 1
            e[a] += -filas[i] if lo else filas[i]
        k = tuple(e)
        v = out.get(k, 0) + s
        out[k] = v
        if not v:
            del out[k]
    return out


def alt(beta, r):
    N = 2 * r + 2
    tot = {}
    for p in range(N):
        for q in range(p + 1, N):
            if (beta[p] & 1) == (beta[q] & 1):
                continue
            w = (1 if (beta[p] & 1) == 0 else -1) * (-1 if (p + q + 1) & 1 else 1)
            tot = padd(tot, psc(det_pares([beta[i] for i in range(N) if i not in (p, q)], r), w))
    return psc(tot, -2)


def det_binom(a, r):
    out = {}
    for p, s in perms(r):
        for ch in range(1 << r):
            e, c = [0] * r, s
            for i in range(r):
                sg = -1 if (ch >> i) & 1 else 1
                e[i] = sg * a[p[i]]
                if sg < 0:
                    c = -c
            k = tuple(e)
            v = out.get(k, 0) + c
            out[k] = v
            if not v:
                del out[k]
    return out


SPC = {}


def sp_char(mu, r):
    key = (tuple(mu), r)
    if key not in SPC:
        SPC[key] = ldiv(det_binom([mu[j] + r - j for j in range(r)], r),
                        det_binom([r - j for j in range(r)], r))
    return SPC[key]


def expansion(lam, r):
    N = 2 * r + 2
    beta = [lam[i] + (N - 1 - i) for i in range(N)]
    A = alt(beta, r)
    if not A:
        return {}
    P = ldiv(A, alt([N - 1 - i for i in range(N)], r))
    coef, rem = {}, dict(P)
    while rem:
        best = max((tuple(sorted((abs(x) for x in e), reverse=True)) for e in rem),
                   key=lambda d: (sum(d), d))
        c = rem[best]
        coef[best] = coef.get(best, 0) + c
        rem = padd(rem, psc(sp_char(list(best), r), -c))
    return {m: c for m, c in coef.items() if c}


# ================================================================== FIGURA 1 =====================
def fig_increments(beta=(8, 7, 6, 5, 3, 2, 1, 0), t=4, r=2):
    a = anatomia(beta, t, r)
    assert a is not None, "esa beta no da |G| = 2"
    inc, tau, C = a["inc"], a["tau"], a["C"]
    col = {i: c for i, c in zip(sorted(C), [AZUL, NARANJA, TEAL, MAGENTA])}

    fig, (ax, bx) = plt.subplots(1, 2, figsize=(7.0, 2.7),
                                 gridspec_kw={"width_ratios": [1.35, 1]})

    # --- izquierda: los 2r incrementos ordenados, con el corte en r
    y = list(range(len(inc)))[::-1]
    for yy, (v, i, k) in zip(y, inc):
        ax.barh(yy, v, height=0.6, color=col[i], edgecolor="white", linewidth=1.2)
        # etiqueta DENTRO de la barra: fuera chocaba con la flecha del empate y con sus guias
        ax.text(v - 0.28, yy, r"$\Delta_{%d}(%d)=%d$" % (i, k, v), va="center", ha="right",
                fontsize=7.5, color="white")
    vmax = max(v for v, _, _ in inc)
    corte = y[r - 1] - 0.5
    # la linea del corte se dibuja SOLO sobre los datos: con axhline cruzaba su propio rotulo a la
    # izquierda y la etiqueta del empate a la derecha
    ax.plot([0, vmax * 1.02], [corte, corte], color=GRIS, lw=1.2, ls=(0, (4, 3)), zorder=2)
    ax.text(-0.4, corte, r"the cut at rank $r=%d$" % r, fontsize=7.5, color=GRIS,
            ha="right", va="center")
    tied = [yy for yy, (v, i, k) in zip(y, inc) if v == tau]
    if len(tied) == 2:
        xarr = vmax * 1.16
        ax.annotate("", xy=(xarr, tied[0]), xytext=(xarr, tied[1]),
                    arrowprops=dict(arrowstyle="<->", color=TINTA, lw=1.1))
        ax.text(xarr + 0.3, sum(tied) / 2, r"tie: $\tau=%d$" % tau, fontsize=8.5,
                color=TINTA, va="center", fontweight="bold")
    ax.set_yticks([])
    ax.set_xticks([x for x in ax.get_xticks() if 0 <= x <= vmax])
    ax.set_xlim(-vmax * 1.02, vmax * 1.66)
    ax.set_xlabel(r"increment $\Delta_i(k)=c_{i,k}+c_{i,k+1}$")
    ax.set_title(r"$\beta=(%s)$,  $t=%d$,  $r=%d$" % (",".join(map(str, beta)), t, r), loc="left")
    for s in ("top", "right", "left"):
        ax.spines[s].set_visible(False)
    ax.grid(axis="x", color="#E5E3DE", lw=0.6)
    ax.set_axisbelow(True)

    # --- derecha: los dos maximizadores, clase a clase
    bx.set_title("the two maximisers, class by class:\nthey differ in the tied classes only",
                 loc="left", fontsize=8.5)
    ncl = len(C)
    for col_j, (etq, j) in enumerate(zip((r"$g_{\mathrm{a}}$", r"$g_{\mathrm{b}}$"), a["js"])):
        for row, i in enumerate(sorted(C)):
            cs = C[i]
            for pos, v in enumerate(cs):
                k = j[i]
                if pos < k:
                    face, edge, lab = col[i], col[i], "H"
                elif pos == k:
                    face, edge, lab = "white", col[i], "g"
                else:
                    face, edge, lab = BANDA, REGLA, "L"
                x = col_j * 4.6 + pos * 1.02
                bx.add_patch(plt.Rectangle((x, -row - 0.34), 0.94, 0.68, facecolor=face,
                                           edgecolor=edge, linewidth=1.1))
                bx.text(x + 0.47, -row, str(v), ha="center", va="center", fontsize=7,
                        color="white" if lab == "H" else TINTA)
        bx.text(col_j * 4.6 + 1.6, 0.85, etq, ha="center", fontsize=9.5, color=TINTA)
    for row, i in enumerate(sorted(C)):
        bx.text(-0.45, -row, r"$i=%d$" % i, ha="right", va="center", fontsize=8, color=col[i])
    bx.set_xlim(-1.6, 9.0)
    bx.set_ylim(-ncl + 0.2, 1.35)
    bx.axis("off")
    leg = [plt.Rectangle((0, 0), 1, 1, facecolor=GRIS, edgecolor=GRIS,
                         label="top half $H$"),
           plt.Rectangle((0, 0), 1, 1, facecolor="white", edgecolor=GRIS, label="omitted $g_i$"),
           plt.Rectangle((0, 0), 1, 1, facecolor=BANDA, edgecolor=REGLA, label="bottom half $L$")]
    bx.legend(handles=leg, loc="lower center", ncol=3, frameon=False, fontsize=7.5,
              bbox_to_anchor=(0.5, -0.14), handlelength=1.4, columnspacing=1.4)
    fig.tight_layout()
    fig.savefig(os.path.join(OUT, "fig_increments.pdf"))
    plt.close(fig)
    return a


# ================================================================== FIGURA 2 =====================
def _panel_reflexion(ax, beta, t, r, titulo):
    a = anatomia(beta, t, r)
    assert a is not None
    tau, S = a["tau"], a["S"]
    est = {}
    for v in S:
        est[v] = "K" if v in a["K"] else ("tie" if v in a["dif"] else "gcom")
    cmap = {"K": AZUL, "tie": MAGENTA, "gcom": NARANJA}
    mk = {"K": "o", "tie": "s", "gcom": "D"}
    lo, hi = min(S + [tau - max(S)]), max(S + [tau - min(S)])
    ax.axhline(0, color=REGLA, lw=0.9, zorder=1)
    # los arcos de la reflexion v <-> tau - v, cuando el companero esta en S
    for v in S:
        w = tau - v
        if w in S and w > v:
            m = (v + w) / 2.0
            ax.plot([v, m, w], [0.0, 0.42, 0.0], color=REGLA, lw=0.9, zorder=1,
                    solid_capstyle="round")
    ax.axvline(tau / 2.0, color=GRIS, lw=1.1, ls=(0, (4, 3)), zorder=1)
    ax.text(tau / 2.0 + 0.22, 0.86, r"$\tau/2=%.1f$" % (tau / 2.0), ha="left", fontsize=7.5,
            color=GRIS)
    for v in S:
        ax.scatter([v], [0], s=58, marker=mk[est[v]], color=cmap[est[v]],
                   edgecolor="white", linewidth=1.1, zorder=3)
        ax.text(v, -0.30, str(v), ha="center", fontsize=7, color=TINTA)
    for v, etq in ((min(S), r"$\min\mathcal{S}$"), (max(S), r"$\max\mathcal{S}$")):
        malo = v in a["gcom"]
        ax.annotate(etq, xy=(v, 0.06), xytext=(v, 0.62), ha="center", fontsize=8,
                    color=NARANJA if malo else TINTA,
                    arrowprops=dict(arrowstyle="-", lw=1.0,
                                    color=NARANJA if malo else TINTA), zorder=4)
    ax.set_ylim(-0.55, 1.02)
    ax.set_xlim(lo - 1.2, hi + 1.2)
    ax.set_yticks([])
    ax.set_xticks([])
    for s in ("top", "right", "left", "bottom"):
        ax.spines[s].set_visible(False)
    ax.set_title(titulo, loc="left", fontsize=9)
    return a


def fig_reflection():
    fig, axes = plt.subplots(2, 1, figsize=(7.0, 3.5))
    a1 = _panel_reflexion(axes[0], (8, 7, 6, 5, 3, 2, 1, 0), 4, 2,
                          r"(a)  $[\det]_{D_1}=0$:  $T_{\mathrm{b}}=\tau-T_{\mathrm{a}}$, "
                          r"and both extremes of $\mathcal{S}$ avoid $g_{\mathrm{com}}$")
    # el titulo del panel (b) NO se escribe a mano: se LEE de que extremo cae en g_com.  Al
    # escribirlo a ojo puse "max" y el que cae es el MINIMO; que lo diga el dato.
    b = anatomia((12, 9, 7, 6, 3, 2, 1, 0), 4, 2)
    cual = [n for n, v in ((r"\min", min(b["S"])), (r"\max", max(b["S"]))) if v in b["gcom"]]
    a2 = _panel_reflexion(axes[1], (12, 9, 7, 6, 3, 2, 1, 0), 4, 2,
                          r"(b)  $|G|=2$ but $[\det]_{D_1}\neq0$:  no reflection, "
                          r"and $%s\mathcal{S}$ falls in $g_{\mathrm{com}}$" % "".join(cual))
    leg = [Line2D([], [], marker="o", ls="", color=AZUL, mec="white", ms=7,
                  label=r"$\mathcal{K}=T_{\mathrm{a}}\cap T_{\mathrm{b}}$"),
           Line2D([], [], marker="s", ls="", color=MAGENTA, mec="white", ms=7,
                  label=r"the tie $\{p_1,p_2,q_1,q_2\}$"),
           Line2D([], [], marker="D", ls="", color=NARANJA, mec="white", ms=7,
                  label=r"$g_{\mathrm{com}}$ (omitted by both)"),
           Line2D([], [], color=REGLA, lw=1.0, label=r"$v\leftrightarrow\tau-v$ inside $\mathcal{S}$")]
    fig.legend(handles=leg, loc="lower center", ncol=4, frameon=False, fontsize=7.5,
               bbox_to_anchor=(0.5, -0.02))
    fig.tight_layout(rect=(0, 0.06, 1, 1))
    fig.savefig(os.path.join(OUT, "fig_reflection.pdf"))
    plt.close(fig)
    return a1, a2


# ================================================================== FIGURA 3 =====================
def _panel3d(ax, lam, r, titulo, zlim=None):
    """Barras 3D = magnitud; HUELLA en el suelo = signo.  La huella existe porque sin ella los
    coeficientes negativos, que son el asunto entero del panel (b), quedan invisibles al lado de
    los positivos grandes: la primera version de esta figura fallaba exactamente en eso."""
    c = expansion(list(lam), r)
    z0 = (zlim or (min([0] + list(c.values())), max([0] + list(c.values()))))[0]
    for (mu, v) in c.items():
        col = AZUL if v > 0 else NARANJA
        # la huella de signo, plana, en el plano de abajo
        ax.bar3d(mu[0] - 0.42, mu[1] - 0.42, z0, 0.84, 0.84, 1e-9, color=col,
                 edgecolor=col, linewidth=0.3, shade=False, alpha=0.5)
        ax.bar3d(mu[0] - 0.35, mu[1] - 0.35, 0, 0.7, 0.7, v, color=col,
                 edgecolor="white", linewidth=0.35, shade=True, alpha=0.95)
    for (mu, v) in c.items():
        if v < 0:
            ax.text(mu[0], mu[1], v - 0.35, r"$%d$" % v, color=NARANJA, fontsize=7,
                    ha="center", va="top", zorder=10)
    if zlim:
        ax.set_zlim(*zlim)
    ax.set_xlabel(r"$\mu_1$", labelpad=-6)
    ax.set_ylabel(r"$\mu_2$", labelpad=-6)
    ax.set_zlabel(r"$a_{\lambda\mu}$", labelpad=-8)
    ax.tick_params(labelsize=6.5, pad=-2)
    ax.view_init(elev=24, azim=-58)
    ax.set_title(titulo, loc="left", fontsize=8.5, pad=-2)
    ax.xaxis.pane.set_facecolor("white")
    ax.yaxis.pane.set_facecolor("white")
    ax.zaxis.pane.set_facecolor("white")
    for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
        axis.pane.set_edgecolor(REGLA)
        axis._axinfo["grid"]["color"] = "#E5E3DE"
        axis._axinfo["grid"]["linewidth"] = 0.5
    return c


def fig_virtual(lam_gen, lam_vir, r=2):
    cg0, cv0 = expansion(list(lam_gen), r), expansion(list(lam_vir), r)
    todos = list(cg0.values()) + list(cv0.values())
    zl = (min(todos + [0]) - 0.6, max(todos + [0]) + 0.4)   # MISMA escala en los dos paneles
    fig = plt.figure(figsize=(7.0, 3.2))
    ax = fig.add_subplot(1, 2, 1, projection="3d")
    bx = fig.add_subplot(1, 2, 2, projection="3d")
    cg = _panel3d(ax, lam_gen, r,
                  r"(a)  $\lambda=(%s)$: a genuine character, all $a_{\lambda\mu}>0$"
                  % ",".join(map(str, lam_gen)), zlim=zl)
    cv = _panel3d(bx, lam_vir, r,
                  r"(b)  $\lambda=(%s)$: properly virtual" % ",".join(map(str, lam_vir)), zlim=zl)
    leg = [plt.Rectangle((0, 0), 1, 1, facecolor=AZUL, edgecolor="white", label=r"$a_{\lambda\mu}>0$"),
           plt.Rectangle((0, 0), 1, 1, facecolor=NARANJA, edgecolor="white", label=r"$a_{\lambda\mu}<0$"),
           plt.Rectangle((0, 0), 1, 1, facecolor=REGLA, edgecolor="white", alpha=0.5,
                         label="sign footprint, on the floor")]
    fig.legend(handles=leg, loc="lower center", ncol=2, frameon=False, fontsize=8,
               bbox_to_anchor=(0.5, 0.0))
    fig.tight_layout(rect=(0, 0.06, 1, 1))
    fig.savefig(os.path.join(OUT, "fig_virtual.pdf"))
    plt.close(fig)
    return cg, cv


# ================================================================== main =========================
if __name__ == "__main__":
    print("=" * 100)
    print("LAS TRES FIGURAS DE LA v2 -- todo calculado de las definiciones")
    print("=" * 100)

    a = fig_increments()
    print("")
    print("  fig_increments.pdf   beta=(8,7,6,5,3,2,1,0), t=4, r=2")
    print("     incrementos (valor, clase, k) : %s" % a["inc"])
    print("     tau = %d ;  |G| = %d ;  reflexion T_b = tau - T_a : %s"
          % (a["tau"], len(a["js"]), a["refl"]))

    a1, a2 = fig_reflection()
    print("")
    print("  fig_reflection.pdf")
    for et, x in (("(a)", a1), ("(b)", a2)):
        print("     %s tau=%-4d K=%-22s g_com=%-14s empate=%-20s reflexion=%s  extremos en g_com: %s"
              % (et, x["tau"], str(x["K"]), str(x["gcom"]), str(x["dif"]), x["refl"],
                 [v for v in (min(x["S"]), max(x["S"])) if v in x["gcom"]]))

    # se ELIGEN los dos lambda, no se ponen a dedo: el mas rico de cada tipo en el rango
    # criterio: el VIRTUAL se elige por masa negativa (que se vea lo que la figura ensena) y el
    # GENUINO por rango de coeficientes parecido, para que los dos paneles compartan escala z sin
    # que uno quede aplastado.  Se imprime el criterio y los dos elegidos.
    mejor_gen = mejor_vir = None
    cands_gen = []
    from itertools import combinations_with_replacement
    for lam in combinations_with_replacement(range(9, -1, -1), 6):
        c = expansion(list(lam), 2)
        if len(c) < 8:
            continue
        # "propiamente virtual" = LOS DOS signos.  Todo negativo es -(genuino), no virtual:
        # mi primer criterio decia "tiene algun negativo" y eligio (9,9,9,6,1,0), que es de esos.
        pos = [v for v in c.values() if v > 0]
        neg = [v for v in c.values() if v < 0]
        if pos and neg:
            clave = (min(len(pos), len(neg)), -min(c.values()), len(c))
            if mejor_vir is None or clave > mejor_vir[0]:
                mejor_vir = (clave, lam, c)
        elif pos and not neg:
            cands_gen.append((lam, c))
    # el GENUINO se elige DESPUES, con rango de coeficientes parecido al del virtual: los dos
    # paneles comparten escala z, y sin eso uno aplasta al otro y la figura deja de decir nada.
    rng = max(abs(v) for v in mejor_vir[2].values())
    mejor_gen = min(cands_gen, key=lambda x: (abs(max(x[1].values()) - rng), -len(x[1])))
    mejor_gen = (None, mejor_gen[0], mejor_gen[1])
    print("")
    print("     criterio -- virtual: LOS DOS signos, luego (min(#+,#-), |mas negativo|, #terminos);")
    print("                 genuino: rango de coeficientes mas parecido al del virtual (escala z comun)")
    cg, cv = fig_virtual(mejor_gen[1], mejor_vir[1], 2)
    print("")
    print("  fig_virtual.pdf   (los dos lambda se ELIGEN por numero de terminos, no a dedo)")
    print("     genuino : lambda=%s -> %s" % (str(mejor_gen[1]), sorted(cg.items(), reverse=True)))
    print("     virtual : lambda=%s -> %s" % (str(mejor_vir[1]), sorted(cv.items(), reverse=True)))
    print("")
    for f in ("fig_increments.pdf", "fig_reflection.pdf", "fig_virtual.pdf"):
        p = os.path.join(OUT, f)
        print("     %-24s %d bytes" % (f, os.path.getsize(p)))
    print("DONE")


==> anc/fig_v2_OUT.txt <==
====================================================================================================
LAS TRES FIGURAS DE LA v2 -- todo calculado de las definiciones
====================================================================================================

  fig_increments.pdf   beta=(8,7,6,5,3,2,1,0), t=4, r=2
     incrementos (valor, clase, k) : [(10, 3, 1), (8, 0, 1), (8, 2, 1), (6, 1, 1)]
     tau = 8 ;  |G| = 2 ;  reflexion T_b = tau - T_a : True

  fig_reflection.pdf
     (a) tau=8    K=[1, 7]                 g_com=[3, 5]         empate=[0, 2, 6, 8]         reflexion=True  extremos en g_com: []
     (b) tau=10   K=[2, 12]                g_com=[0, 6]         empate=[1, 3, 7, 9]         reflexion=False  extremos en g_com: [0]

     criterio -- virtual: LOS DOS signos, luego (min(#+,#-), |mas negativo|, #terminos);
                 genuino: rango de coeficientes mas parecido al del virtual (escala z comun)

  fig_virtual.pdf   (los dos lambda se ELIGEN por numero de terminos, no a dedo)
     genuino : lambda=(9, 8, 8, 6, 0, 0) -> [((9, 8), 1), ((9, 6), 2), ((9, 4), 2), ((9, 2), 2), ((9, 0), 1), ((8, 7), 1), ((8, 5), 2), ((8, 3), 2), ((8, 1), 2), ((7, 6), 2), ((7, 4), 3), ((7, 2), 3), ((7, 0), 2), ((6, 5), 2), ((6, 3), 3), ((6, 1), 3), ((5, 4), 2), ((5, 2), 3), ((5, 0), 2), ((4, 3), 2), ((4, 1), 3), ((3, 2), 2), ((3, 0), 2), ((2, 1), 2), ((1, 0), 1)]
     virtual : lambda=(9, 9, 8, 6, 0, 0) -> [((9, 9), 1), ((9, 7), 1), ((9, 5), 1), ((9, 3), 1), ((9, 1), 1), ((8, 8), -1), ((8, 6), -2), ((8, 4), -2), ((8, 2), -1), ((7, 7), 1), ((7, 1), 1), ((6, 6), -2), ((6, 4), -3), ((6, 2), -2), ((5, 5), 1), ((5, 1), 1), ((4, 4), -2), ((4, 2), -2), ((3, 3), 1), ((3, 1), 1), ((2, 2), -1), ((1, 1), 1)]

     fig_increments.pdf       35440 bytes
     fig_reflection.pdf       42478 bytes
     fig_virtual.pdf          42695 bytes
DONE


==> anc/fig_zeros.py <==
"""
Figure: the zero locus of Theorem 8.1, counted, for one, two and three reciprocal pairs.

Authors: Carles Marin, Claude (AI assistant).

A first attempt plotted each vanishing partition at (|lambda|, ell(lambda)). That projection is not
injective -- hundreds of shapes collapse onto a handful of marks -- so it showed presence and hid
multiplicity. Here the vertical axis is the honest one: for each size |lambda| we count how many
partitions with at most N parts are killed, split by the branch of the theorem that kills them.
Branch (a) is the constant-parity beta set, branch (b) is self-complementarity of odd width. The
faint step line is the total number of shapes of that size, on the same axis, so that the rarity of
the locus is visible rather than asserted.

What the figure is for: the zeros are not spread out. They sit at sizes in arithmetic progression,
the two branches occupy different sizes, and the whole locus is a thin set inside a fast-growing
background. Everything is recomputed here from the definitions.

Palette: the two validated categorical hues (blue = branch (a), orange = branch (b)) plus the
neutral for the background count. Hatching doubles the colour so the figure survives greyscale.
"""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator

SURFACE = "#fcfcfb"; INK = "#0b0b0b"; SECOND = "#52514e"; MUTED = "#898781"; GRID = "#e1e0d9"
BRA = "#2a78d6"      # blue   -- branch (a)
BRB = "#eb6834"      # orange -- branch (b)
NONE = "#c9c8c1"     # neutral -- the background count

plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                     "mathtext.fontset": "dejavuserif", "font.size": 9,
                     "figure.facecolor": SURFACE, "axes.facecolor": SURFACE,
                     "savefig.facecolor": SURFACE})


def partitions(n, maxlen, maxpart=None):
    if maxpart is None:
        maxpart = n
    if n == 0:
        yield ()
        return
    if maxlen == 0:
        return
    for p in range(min(n, maxpart), 0, -1):
        for rest in partitions(n - p, maxlen - 1, p):
            yield (p,) + rest


def classify(lam, N):
    L = list(lam) + [0] * (N - len(lam))
    beta = [L[i] + (N - 1 - i) for i in range(N)]
    if len({b % 2 for b in beta}) == 1:
        return 'a'
    w = L[0] + L[N - 1]
    if w % 2 == 1 and all(L[i] + L[N - 1 - i] == w for i in range(N)):
        return 'b'
    return None


PANELS = [1, 2, 3]
SMAX = {1: 30, 2: 30, 3: 30}

fig, axes = plt.subplots(1, 3, figsize=(9.6, 3.25), sharex=True)
for ax, r in zip(axes, PANELS):
    N = 2 * r + 2
    xs = list(range(0, SMAX[r] + 1))
    ca, cb, tot = [], [], []
    for S in xs:
        a = b = t = 0
        for lam in partitions(S, N):
            t += 1
            k = classify(lam, N)
            if k == 'a':
                a += 1
            elif k == 'b':
                b += 1
        ca.append(a); cb.append(b); tot.append(t)
    ax.step(xs, tot, where='mid', color=NONE, lw=1.1, zorder=1)
    ax.fill_between(xs, tot, step='mid', color=NONE, alpha=0.5, lw=0, zorder=0)
    ax.bar(xs, cb, width=0.72, color=BRB, zorder=3, label="branch (b)")
    ax.bar(xs, ca, width=0.72, bottom=cb, color='none', edgecolor=BRA, hatch='///',
           linewidth=0.8, zorder=4, label="branch (a)")
    ax.set_yscale('symlog', linthresh=1)
    ax.set_title(r"$r=%d$,  $N=%d$" % (r, N), fontsize=9, color=INK, pad=5)
    ax.set_xlabel(r"$|\lambda|$", color=INK)
    if r == 1:
        ax.set_ylabel("number of partitions", color=INK)
    ax.grid(True, axis='y', color=GRID, lw=0.5, zorder=0)
    for sp in ax.spines.values():
        sp.set_color(MUTED); sp.set_linewidth(0.7)
    ax.tick_params(colors=SECOND, labelsize=7.6)
    ax.xaxis.set_major_locator(MaxNLocator(integer=True, nbins=7))
    nz = sum(ca) + sum(cb)
    ax.text(0.03, 0.955, r"$%d$ zeros of $%d$ shapes" % (nz, sum(tot)), transform=ax.transAxes,
            ha='left', va='top', fontsize=7.4, color=SECOND)
    ax.text(0.03, 0.875, r"branch (b) only at $|\lambda|=w(r{+}1)$, $w$ odd", transform=ax.transAxes,
            ha='left', va='top', fontsize=7.0, color=BRB)

h = [plt.Rectangle((0, 0), 1, 1, facecolor=BRB, edgecolor='none',
                   label=r"branch (b): self-complementary, odd width"),
     plt.Rectangle((0, 0), 1, 1, facecolor='none', edgecolor=BRA, hatch='///', linewidth=0.8,
                   label=r"branch (a): $\beta$ of constant parity"),
     plt.Rectangle((0, 0), 1, 1, facecolor=NONE, alpha=0.6, edgecolor=NONE,
                   label=r"all shapes with at most $N$ parts")]
fig.legend(handles=h, loc='lower center', ncol=3, frameon=False, fontsize=7.8,
           bbox_to_anchor=(0.5, -0.03))
fig.tight_layout(rect=(0, 0.055, 1, 1))
fig.savefig("fig_zeros.pdf"); fig.savefig("fig_zeros.png", dpi=170)
print("wrote fig_zeros.pdf / .png")


==> anc/fixed_set.py <==
# -*- coding: utf-8 -*-
"""Is the fixed set of Kumari's involution a single tableau whenever sigma != 0?

All four numbers below are hers, from [KumT], not this paper's.  [KumT, Lemma 2.18] defines a
fixed-point-free involution gamma on the NON-coverable tableaux of SSYT_{2n}(lambda/mu), so the
signed sum reduces to the COVERABLE ones; [KumT, Lemma 2.16] puts those in bijection with domino
tableaux, and [KumT, Lemma 2.14] says the parity of the number of vertical dominoes is independent
of the tableau -- so all survivors carry the same sign.

At n = 1 the alphabet is (x, -x) = (1, -1) and the weight is (-1)^{c_2(T)}, which is exactly
sigma = s_{lambda/nu}(1,-1).  The paper's Section 6 asserts that the surviving set is then a single
tableau when sigma != 0 and empty otherwise.  That is checked here by brute force: enumerate every
2-letter semistandard filling of the skew shape, keep the coverable ones, and compare the count with
sigma computed independently by Jacobi-Trudi.

A tableau with entries in {1,2} is coverable when it can be tiled by dominoes of the shapes
    [2|2]  (two 2's)   and   [1 over 2]  (a 1 above a 2),
which are [KumT, Definition 2.15] at a = 1.
"""
import itertools
import sys


def partitions(n, k):
    if n == 0:
        yield ()
        return
    if k == 0:
        return
    for first in range(n, 0, -1):
        for rest in partitions(n - first, k - 1):
            if not rest or rest[0] <= first:
                yield (first,) + rest


def cells(lam, nu):
    nu = list(nu) + [0] * len(lam)
    return [(i, j) for i in range(len(lam)) for j in range(nu[i], lam[i])]


def fillings(lam, nu):
    """every semistandard filling with entries in {1,2}: rows weakly increase, columns strictly."""
    cs = cells(lam, nu)
    idx = {c: k for k, c in enumerate(cs)}
    for vals in itertools.product((1, 2), repeat=len(cs)):
        f = {c: vals[idx[c]] for c in cs}
        ok = True
        for (i, j) in cs:
            if (i, j + 1) in f and f[(i, j)] > f[(i, j + 1)]:
                ok = False
                break
            if (i + 1, j) in f and f[(i, j)] >= f[(i + 1, j)]:
                ok = False
                break
        if ok:
            yield f


def coverable(f):
    """can the filling be tiled by [2|2] horizontal and [1 over 2] vertical dominoes?"""
    cs = sorted(f)
    n = len(cs)
    if n % 2:
        return False
    pos = set(cs)

    def rec(remaining):
        if not remaining:
            return True
        c = min(remaining)
        i, j = c
        # vertical domino: 1 on top of 2
        if f[c] == 1 and (i + 1, j) in remaining and f[(i + 1, j)] == 2:
            if rec(remaining - {c, (i + 1, j)}):
                return True
        # horizontal domino: two 2's side by side
        if f[c] == 2 and (i, j + 1) in remaining and f[(i, j + 1)] == 2:
            if rec(remaining - {c, (i, j + 1)}):
                return True
        return False

    return rec(frozenset(pos))


def det(M):
    n = len(M)
    if n <= 1:
        return M[0][0] if n else 1
    tot = 0
    for j in range(n):
        if M[0][j]:
            tot += (-1) ** j * M[0][j] * det([r[:j] + r[j + 1:] for r in M[1:]])
    return tot


def sigma(lam, nu, n):
    """s_{lam/nu}(1,-1) by Jacobi-Trudi with h_j(1,-1) = [j >= 0 and j even]."""
    lam = list(lam) + [0] * n
    nu = list(nu) + [0] * n
    return det([[1 if (lam[i] - nu[j] - i + j) >= 0 and (lam[i] - nu[j] - i + j) % 2 == 0 else 0
                 for j in range(n)] for i in range(n)])


if __name__ == "__main__":
    NROWS, MAXSIZE = 4, 11
    checked = mismatch = 0
    nonzero_many = 0
    worst = []
    for size in range(1, MAXSIZE):
        for lam in partitions(size, NROWS):
            for k in range(0, size + 1):
                for nu in list(partitions(k, 2)) if k else [()]:
                    nul = list(nu) + [0] * NROWS
                    laml = list(lam) + [0] * NROWS
                    if any(nul[i] > laml[i] for i in range(NROWS)):
                        continue
                    s = sigma(lam, nu, NROWS)
                    cov = sum(1 for f in fillings(lam, nu) if coverable(f))
                    checked += 1
                    if abs(s) != cov:
                        mismatch += 1
                        if len(worst) < 6:
                            worst.append((lam, nu, s, cov))
                    if s != 0 and cov != 1:
                        nonzero_many += 1
    print("skew shapes checked (at most %d rows, |lambda| <= %d): %d" % (NROWS, MAXSIZE - 1, checked))
    print("")
    print("  |sigma| != #coverable :          %d   <-- 0 means the survivors carry one sign" % mismatch)
    print("  sigma != 0 but #coverable != 1 : %d   <-- 0 CONFIRMS the paper's claim" % nonzero_many)
    for w in worst:
        print("     lam=%s nu=%s sigma=%s coverable=%s" % w)
    sys.exit(1 if (mismatch or nonzero_many) else 0)


==> anc/folding_t2.py <==
# -*- coding: utf-8 -*-
# ============================================================================================
#  EL PLEGADO EN t = 2, VERSION 2.  14 de agosto de 2026.
#
#  LO QUE ESTE GUION AÑADE, y que no estaba en la consulta: DOS TEOREMAS GRATIS que fijan el signo.
#
#    (T1)  prod(alfabeto) = 1 * (-1) * prod(z_i/z_i) = -1,  luego  s_{lambda + 1^N} = - s_lambda.
#          El signo global TIENE que invertirse al sumar 1^N.  Como N = 2r+2 es PAR, (-1)^{|lambda|}
#          no se invierte: queda REFUTADO por algebra, sin medir.  (Explica el 145/290 = azar.)
#    (T2)  el alfabeto es cerrado por inversion, luego s_lambda(u^{-1}) = s_lambda(u), y por
#          complementacion en el rectangulo k^N:   s_{lambda*} = (-1)^k s_lambda.
#
#  Y LA REGLA DE SIGNO, que resulta NO ser desconocida.  Laplace por las dos columnas de paridad
#  (C1' = (C1+C2)/2 = [beta_i par], C2' = (C1-C2)/2 = [beta_i impar], det(M) = -2 det(M')) da
#
#      A(beta) = -2 * sum_{p<q, paridad opuesta} (-1)^{p+q+1} * (+1 si beta_p par else -1)
#                       * det_pares(las 2r filas restantes)
#
#  El termino de grado maximo lo aporta el par {p,q} = {1,2} (0-indexado), y de ahi:
#
#      r = 1, si beta_1 != beta_2 (mod 2):   signo = +  <=>  beta_1 PAR.
#
#  Que es el signo del ESTRATO DE ARRIBA -- el mismo epsilon del maximizador de deg(T) = sumH - sumL
#  que ya esta en el paper con |G| <= 2 PROBADO.  El plegado no abre una regla nueva: devuelve al
#  cuadro de transversales.  Esta es la prediccion que N2 contrasta, con su caso no generico como
#  denominador.
#
#  Authors: Carles Marin, Claude (AI assistant).
#  Run: python folding_t2.py        (desde gates/)
# ============================================================================================

import json
import os
import sys
from collections import Counter
from fractions import Fraction
from itertools import combinations_with_replacement, permutations, product

from _control import Contingencia

OUT_JSON = "folding_t2_RESULT.json"

# ---------------------------------------------------------------- Laurent en r variables --------
# Un polinomio es un dict {(e_1,...,e_r): coef entero}.  Sin sympy, sin division de fracciones.


def padd(a, b):
    o = dict(a)
    for e, c in b.items():
        v = o.get(e, 0) + c
        if v:
            o[e] = v
        elif e in o:
            del o[e]
    return o


def pscale(a, k):
    if k == 0:
        return {}
    return {e: c * k for e, c in a.items()}


def psub(a, b):
    return padd(a, pscale(b, -1))


def lex_lead(a):
    """monomio maximo en orden lex (los exponentes se comparan como tuplas)."""
    return max(a)


def ldiv(num, den):
    """division exacta de Laurent por Laurent.  Falla ruidosamente si no divide."""
    if not num:
        return {}
    q = {}
    rem = dict(num)
    le = lex_lead(den)
    lc = den[le]
    guard = 0
    while rem:
        guard += 1
        if guard > 200000:
            raise RuntimeError("ldiv no termina: no es division exacta")
        me = lex_lead(rem)
        mc = rem[me]
        if mc % lc:
            raise RuntimeError("ldiv: coeficiente no divisible (%r / %r)" % (mc, lc))
        f = mc // lc
        ke = tuple(x - y for x, y in zip(me, le))
        q[ke] = q.get(ke, 0) + f
        for e, c in den.items():
            t = tuple(x + y for x, y in zip(e, ke))
            v = rem.get(t, 0) - f * c
            if v:
                rem[t] = v
            elif t in rem:
                del rem[t]
    return {e: c for e, c in q.items() if c}


def _sgn(p):
    s = 1
    n = len(p)
    for i in range(n):
        for j in range(i + 1, n):
            if p[i] > p[j]:
                s = -s
    return s


_PERMS = {}


def perms_signed(n):
    if n not in _PERMS:
        _PERMS[n] = [(p, _sgn(p)) for p in permutations(range(n))]
    return _PERMS[n]


def det_pares(filas, r):
    """det de la matriz 2r x 2r con filas indexadas por 'filas' (exponentes beta) y columnas
    (z_1^b, z_1^{-b}, ..., z_r^b, z_r^{-b}).  Cada entrada es un MONOMIO: el determinante es una
    suma sobre permutaciones de sumas de exponentes, sin una sola multiplicacion de polinomios."""
    n = 2 * r
    out = {}
    for p, s in perms_signed(n):
        e = [0] * r
        for i in range(n):
            c = p[i]
            a, lo = c >> 1, c & 1
            e[a] += -filas[i] if lo else filas[i]
        k = tuple(e)
        v = out.get(k, 0) + s
        if v:
            out[k] = v
        elif k in out:
            del out[k]
    return out


def alt(beta, r):
    """A(beta) = det(u_j^{beta_i}) con u = (1, -1, z_1, 1/z_1, ..., z_r, 1/z_r).

    Por Laplace sobre las dos primeras columnas tras C1'=(C1+C2)/2, C2'=(C1-C2)/2 (indicadores de
    paridad), que hace det(M) = -2 det(M').  Solo sobreviven los pares de filas de paridad OPUESTA:
    esas dos clases mod 2 son exactamente las del criterio."""
    N = 2 * r + 2
    tot = {}
    for p in range(N):
        for q in range(p + 1, N):
            pp, pq = beta[p] & 1, beta[q] & 1
            if pp == pq:
                continue
            m2 = 1 if pp == 0 else -1            # E_p O_q - O_p E_q
            s = -1 if (p + q + 1) & 1 else 1
            resto = [beta[i] for i in range(N) if i != p and i != q]
            sub = det_pares(resto, r)
            if sub:
                tot = padd(tot, pscale(sub, s * m2))
    return pscale(tot, -2)


_DEN = {}


def denominador(r):
    if r not in _DEN:
        N = 2 * r + 2
        _DEN[r] = alt([N - 1 - i for i in range(N)], r)
    return _DEN[r]


def restriccion(lam, r):
    """s_lambda(1, -1, z_1^{+-1}, ..., z_r^{+-1}) exacta, como Laurent entero."""
    N = 2 * r + 2
    beta = [lam[i] + (N - 1 - i) for i in range(N)]
    A = alt(beta, r)
    if not A:
        return {}, beta
    return ldiv(A, denominador(r)), beta


# ---------------------------------------------------------------- caracteres de Sp(2r) ----------
_SPC = {}


def sp_char(mu, r):
    """caracter irreducible de Sp(2r) de peso dominante mu, por la formula de Weyl:
    det(z_i^{a_j} - z_i^{-a_j}) / det(z_i^{r-j+1} - z_i^{-(r-j+1)}),  a_j = mu_j + r - j + 1."""
    key = (tuple(mu), r)
    if key in _SPC:
        return _SPC[key]
    a = [mu[j] + r - j for j in range(r)]
    num = _det_binom(a, r)
    den = _det_binom([r - j for j in range(r)], r)
    out = ldiv(num, den)
    _SPC[key] = out
    return out


def _det_binom(a, r):
    """det de (i,j) |-> z_i^{a_j} - z_i^{-a_j}."""
    out = {}
    for p, s in perms_signed(r):
        for ch in product((1, -1), repeat=r):
            e = [0] * r
            c = s
            for i in range(r):
                e[i] = ch[i] * a[p[i]]
                if ch[i] == -1:
                    c = -c
            k = tuple(e)
            v = out.get(k, 0) + c
            if v:
                out[k] = v
            elif k in out:
                del out[k]
    return out


def dom(e):
    """representante dominante del peso e para C_r: valores absolutos, ordenados decreciente."""
    return tuple(sorted((abs(x) for x in e), reverse=True))


def to_sp(P, r):
    """expansion en la base {sp_mu}.  Devuelve {mu: coef entero}.  Greedy por el peso dominante
    maximo (orden (|mu|, lex)), que es correcto porque sp_mu = z^mu + pesos estrictamente menores."""
    coef = {}
    rem = dict(P)
    guard = 0
    while rem:
        guard += 1
        if guard > 20000:
            raise RuntimeError("to_sp no termina")
        best = max((dom(e) for e in rem), key=lambda d: (sum(d), d))
        c = rem.get(best)
        if not c:
            raise RuntimeError("to_sp: el polinomio no es invariante de Weyl (falta z^%r)" % (best,))
        coef[best] = coef.get(best, 0) + c
        rem = psub(rem, pscale(sp_char(list(best), r), c))
    return {m: c for m, c in coef.items() if c}


def weyl_invariante(P, r):
    """comprueba invariancia bajo z_i <-> 1/z_i y bajo permutar las z_i."""
    for a in range(r):
        for e, c in P.items():
            f = list(e)
            f[a] = -f[a]
            if P.get(tuple(f), 0) != c:
                return False
    for e, c in P.items():
        if P.get(tuple(sorted(e, reverse=True)), 0) == 0 and c:
            pass
    for p, _ in perms_signed(r):
        for e, c in P.items():
            f = tuple(e[p[i]] for i in range(r))
            if P.get(f, 0) != c:
                return False
    return True


# ---------------------------------------------------------------- el criterio t = 2 -------------
def condiciones(lam, t=2):
    """None = rama (a) (alguna clase vacia).  Si no, (i) and (ii)."""
    N = len(lam)
    beta = [lam[i] + (N - 1 - i) for i in range(N)]
    cl = {}
    for b in beta:
        cl.setdefault(b % t, []).append(b)
    if len(cl) < t:
        return None
    E = [k for k in cl if len(cl[k]) >= 2]
    if not E:
        return None
    S = sorted({v for k in E for v in cl[k]})
    C = S[0] + S[-1]
    i_ok = set(C - v for v in S) == set(S)
    sols = [k for k in range(t) if (2 * k - C) % t == 0]
    return i_ok and len(sols) == 2 and all(k in E for k in sols)


def signo_predicho(beta, r):
    """LA REGLA, deducida del Laplace y escrita ANTES de correr nada:  el termino de grado maximo
    de A(beta) lo aporta el par de filas de paridad opuesta {p,q} que deja el resto mas "abierto";
    el generico es {p,q} = {1,2} y entonces el signo es (+1 si beta[1] es par else -1).
    Devuelve (signo, generico) -- generico False marca el caso que la regla NO cubre."""
    if (beta[1] & 1) != (beta[2] & 1):
        return (1 if (beta[1] & 1) == 0 else -1), True
    return None, False


def signo_de(coefs):
    """signo global de una expansion: +1 si todo >= 0, -1 si todo <= 0, 0 si MEZCLADA."""
    pos = any(c > 0 for c in coefs.values())
    neg = any(c < 0 for c in coefs.values())
    if pos and neg:
        return 0
    return 1 if pos else (-1 if neg else 1)


def particiones(N, lmax):
    for c in combinations_with_replacement(range(lmax, -1, -1), N):
        yield list(c)


# ===================================================================== C0 ========================
print("=" * 112)
print("C0  ACEPTACION -- fatal.  Si algo de aqui falla, NADA de lo de abajo vale.")
print("=" * 112)
print("")
FALLOS = 0

# --- C0a  valores conocidos ---------------------------------------------------------------------
print("  C0a  valores conocidos del bialternante")
casos = [
    (1, [0, 0, 0, 0], {(0,): 1}),                       # s_vacia = 1
    (1, [1, 0, 0, 0], {(1,): 1, (-1,): 1}),             # e_1 = 1 - 1 + z + 1/z
    (1, [1, 1, 1, 1], {(0,): -1}),                      # e_4 = producto del alfabeto = -1
    (1, [1, 1, 0, 0], {}),                              # e_2 = 0
    (2, [0] * 6, {(0, 0): 1}),
    (2, [1] + [0] * 5, {(1, 0): 1, (-1, 0): 1, (0, 1): 1, (0, -1): 1}),
    (2, [1] * 6, {(0, 0): -1}),
]
for r, lam, esp in casos:
    got, _ = restriccion(lam, r)
    ok = got == esp
    FALLOS += not ok
    print("       r=%d  s_%-14s -> %-46s %s" % (r, str(tuple(lam)), str(got)[:46],
                                                "ok" if ok else "*** FALLA (esperado %s) ***" % esp))
print("")

# --- C0b  sympy independiente -------------------------------------------------------------------
print("  C0b  contraste contra una implementacion INDEPENDIENTE (sympy, cociente de alternantes)")
try:
    import sympy as _sp

    def _sympy_restr(lam, r):
        N = 2 * r + 2
        zs = list(_sp.symbols('w1:%d' % (r + 1))) if r > 1 else [_sp.Symbol('w1')]
        u = [_sp.Integer(1), _sp.Integer(-1)]
        for z in zs:
            u += [z, 1 / z]
        beta = [lam[i] + (N - 1 - i) for i in range(N)]
        num = _sp.Matrix(N, N, lambda i, j: u[j] ** beta[i])
        den = _sp.Matrix(N, N, lambda i, j: u[j] ** (N - 1 - i))
        return _sp.simplify(_sp.cancel(_sp.together(num.det() / den.det()))), zs

    def _a_dict(expr, zs, r):
        expr = _sp.expand(_sp.simplify(expr))
        if expr == 0:
            return {}
        d = {}
        desp = 1
        for z in zs:
            desp *= z ** 30
        p = _sp.Poly(_sp.expand(_sp.cancel(expr * desp)), *zs)
        for mon, c in zip(p.monoms(), p.coeffs()):
            d[tuple(int(m) - 30 for m in mon)] = int(c)
        return {k: v for k, v in d.items() if v}

    muestra = [(1, l) for l in [[3, 1, 0, 0], [4, 2, 1, 0], [5, 5, 2, 0], [2, 2, 2, 1], [6, 3, 3, 1]]]
    malos = 0
    for r, lam in muestra:
        mio, _ = restriccion(lam, r)
        e, zs = _sympy_restr(lam, r)
        suyo = _a_dict(e, zs, r)
        ok = mio == suyo
        malos += not ok
        print("       r=%d  lambda=%-18s %s" % (r, str(tuple(lam)), "ok" if ok else
                                                "*** DISCREPA ***  mio=%s  sympy=%s" % (mio, suyo)))
    FALLOS += malos
    print("       %d discrepancias sobre %d" % (malos, len(muestra)))
except ImportError:
    print("       sympy no disponible -- C0b SALTADO (y eso DEBILITA la aceptacion)")
print("")

# --- C0b2  LA DEFINICION: suma sobre tableaux semiestandar ---------------------------------------
# sympy con N = 6 y 8 tarda decenas de minutos (fue lo que colgo la v1), asi que para r >= 2 el
# contraste independiente es la DEFINICION combinatoria de s_lambda, que es lo mas independiente
# que hay: no usa alternantes, ni Laplace, ni division.
print("  C0b2 contraste contra LA DEFINICION: s_lambda = suma sobre SSYT con entradas en el alfabeto")


def ssyt_restr(lam, r):
    N = 2 * r + 2
    filas = [x for x in lam if x > 0]
    if not filas:
        return {tuple([0] * r): 1}
    coords = [(i, j) for i in range(len(filas)) for j in range(filas[i])]
    fill = {}
    out = {}

    def rec(k):
        if k == len(coords):
            cnt = [0] * N
            for v in fill.values():
                cnt[v] += 1
            e = tuple(cnt[2 + 2 * a] - cnt[3 + 2 * a] for a in range(r))
            c = -1 if cnt[1] & 1 else 1
            v = out.get(e, 0) + c
            if v:
                out[e] = v
            elif e in out:
                del out[e]
            return
        i, j = coords[k]
        lo = 0
        if j > 0:
            lo = max(lo, fill[(i, j - 1)])
        if i > 0:
            lo = max(lo, fill[(i - 1, j)] + 1)
        for v in range(lo, N):
            fill[(i, j)] = v
            rec(k + 1)

    rec(0)
    return out


malos = 0
muestra2 = [(1, [3, 1, 0, 0]), (1, [4, 4, 2, 1]), (1, [2, 2, 0, 0]),
            (2, [2, 1, 0, 0, 0, 0]), (2, [3, 2, 1, 1, 0, 0]), (2, [2, 2, 2, 1, 1, 0]),
            (2, [1, 1, 1, 1, 0, 0]), (3, [2, 1, 0, 0, 0, 0, 0, 0]), (3, [1, 1, 1, 1, 1, 1, 0, 0]),
            (3, [2, 2, 1, 1, 0, 0, 0, 0])]
for r, lam in muestra2:
    mio, _ = restriccion(lam, r)
    suyo = ssyt_restr(lam, r)
    ok = mio == suyo
    malos += not ok
    print("       r=%d  lambda=%-26s %s" % (r, str(tuple(lam)), "ok" if ok else
                                            "*** DISCREPA ***  mio=%s  ssyt=%s" % (mio, suyo)))
FALLOS += malos
print("       %d discrepancias sobre %d" % (malos, len(muestra2)))
print("")

# --- C0b3  evaluacion numerica exacta ------------------------------------------------------------
print("  C0b3 evaluacion NUMERICA exacta (Fraction): determinante por eliminacion gaussiana en")
print("       puntos z racionales, contra mi polinomio de Laurent evaluado ahi.  Cubre r = 4.")


def det_frac(M):
    n = len(M)
    M = [row[:] for row in M]
    d = Fraction(1)
    for c in range(n):
        p = None
        for i in range(c, n):
            if M[i][c]:
                p = i
                break
        if p is None:
            return Fraction(0)
        if p != c:
            M[c], M[p] = M[p], M[c]
            d = -d
        d *= M[c][c]
        inv = Fraction(1) / M[c][c]
        for i in range(c + 1, n):
            if M[i][c]:
                f = M[i][c] * inv
                for j in range(c, n):
                    M[i][j] -= f * M[c][j]
    return d


def num_restr(lam, r, zv):
    N = 2 * r + 2
    u = [Fraction(1), Fraction(-1)]
    for z in zv:
        u += [z, Fraction(1) / z]
    beta = [lam[i] + (N - 1 - i) for i in range(N)]
    num = det_frac([[u[j] ** beta[i] for j in range(N)] for i in range(N)])
    den = det_frac([[u[j] ** (N - 1 - i) for j in range(N)] for i in range(N)])
    return num / den


def eval_laurent(P, zv):
    tot = Fraction(0)
    for e, c in P.items():
        v = Fraction(c)
        for a, ea in enumerate(e):
            v *= zv[a] ** ea
        tot += v
    return tot


PUNTOS = [[Fraction(2), Fraction(3), Fraction(5), Fraction(7)],
          [Fraction(3, 2), Fraction(5, 2), Fraction(7, 3), Fraction(11, 4)]]
malos = 0
n3 = 0
muestra3 = [(1, [5, 3, 1, 0]), (2, [3, 2, 2, 1, 0, 0]), (2, [4, 3, 1, 1, 1, 0]),
            (3, [2, 2, 1, 1, 1, 0, 0, 0]), (3, [3, 1, 1, 0, 0, 0, 0, 0]),
            (4, [2, 1, 1, 0, 0, 0, 0, 0, 0, 0]), (4, [1, 1, 1, 1, 1, 1, 0, 0, 0, 0]),
            (4, [2, 2, 1, 1, 1, 1, 0, 0, 0, 0])]
for r, lam in muestra3:
    mio, _ = restriccion(lam, r)
    for pt in PUNTOS:
        zv = pt[:r]
        a = eval_laurent(mio, zv)
        b = num_restr(lam, r, zv)
        n3 += 1
        if a != b:
            malos += 1
            print("       r=%d  lambda=%-26s *** DISCREPA ***  mio=%s  num=%s"
                  % (r, str(tuple(lam)), a, b))
    print("       r=%d  lambda=%-26s ok en %d puntos" % (r, str(tuple(lam)), len(PUNTOS)))
FALLOS += malos
print("       %d discrepancias sobre %d evaluaciones" % (malos, n3))
print("")

# --- C0c  la familia cerrada de el analisis previo ----------------------------------------------
print("  C0c  PREDICCION EXTERNA (no nuestra):  s_(m)(1,-1,z,1/z) = sum_{j<=m/2} sp_(m-2j)")
print("       viene de  sum_m h_m u^m = 1/((1-u^2)(1-zu)(1-u/z))  y  1/((1-zu)(1-u/z)) = sum sp_(n) u^n")
malos = 0
for m in range(0, 15):
    P, _ = restriccion([m, 0, 0, 0], 1)
    got = to_sp(P, 1)
    esp = {(m - 2 * j,): 1 for j in range(m // 2 + 1)}
    ok = got == esp
    malos += not ok
    if m <= 6 or not ok:
        print("       m=%-3d -> %-44s %s" % (m, str(sorted(got.items(), reverse=True))[:44],
                                             "ok" if ok else "*** FALLA (esperado %s) ***" % esp))
print("       %d fallos sobre 15 valores de m" % malos)
FALLOS += malos
print("")

# --- C0d  dimensiones de Sp(2r) por la formula de Weyl -------------------------------------------
print("  C0d  sp_mu(1,...,1) contra la formula de dimension de Weyl para C_r")


def dim_weyl_C(mu, r):
    a = [Fraction(mu[j] + r - j) for j in range(r)]
    b = [Fraction(r - j) for j in range(r)]
    num, den = Fraction(1), Fraction(1)
    for i in range(r):
        num *= a[i]
        den *= b[i]
        for j in range(i + 1, r):
            num *= a[i] ** 2 - a[j] ** 2
            den *= b[i] ** 2 - b[j] ** 2
    return num / den


malos = 0
pruebas = [((3,), 1), ((0,), 1), ((7,), 1), ((2, 1), 2), ((3, 3), 2), ((1, 0), 2),
           ((2, 1, 1), 3), ((1, 1, 1), 3)]
for mu, r in pruebas:
    val = sum(sp_char(list(mu), r).values())
    esp = dim_weyl_C(list(mu), r)
    ok = Fraction(val) == esp
    malos += not ok
    print("       sp_%-10s r=%d :  suma de coeficientes = %-8d  Weyl = %-8s %s"
          % (str(mu), r, val, esp, "ok" if ok else "*** FALLA ***"))
FALLOS += malos
print("")

# --- C0e / C0f  invariancia de Weyl, y los dos teoremas gratis -----------------------------------
print("  C0e  invariancia de Weyl de la restriccion (z_i <-> 1/z_i y permutar las z_i)")
print("  C0f  T1:  s_{lambda + 1^N} = - s_lambda     (porque prod(alfabeto) = -1)")
print("       T2:  s_{lambda*}      = (-1)^k s_lambda,  lambda* = complemento en el rectangulo k^N")
malos_e = malos_1 = malos_2 = 0
n_e = n_1 = n_2 = 0
for r, LM in [(1, 8), (2, 5), (3, 3)]:
    N = 2 * r + 2
    for lam in particiones(N, LM):
        P, _ = restriccion(lam, r)
        n_e += 1
        if P and not weyl_invariante(P, r):
            malos_e += 1
        # T1
        Q, _ = restriccion([x + 1 for x in lam], r)
        n_1 += 1
        if Q != pscale(P, -1):
            malos_1 += 1
        # T2, con k = lambda_1
        k = lam[0]
        lstar = [k - lam[N - 1 - i] for i in range(N)]
        R, _ = restriccion(lstar, r)
        n_2 += 1
        if R != pscale(P, (-1) ** k):
            malos_2 += 1
print("       C0e  invariancia de Weyl : %d fallos sobre %d" % (malos_e, n_e))
print("       C0f  T1                  : %d fallos sobre %d" % (malos_1, n_1))
print("       C0f  T2                  : %d fallos sobre %d" % (malos_2, n_2))
FALLOS += malos_e + malos_1 + malos_2
print("")
print("       COROLARIO DE T1, SIN MEDIR NADA: N = 2r+2 es PAR, luego (-1)^{|lambda|} NO cambia al")
print("       sumar 1^N mientras que el signo SI.  (-1)^{|lambda|} queda REFUTADA como regla de")
print("       signo por algebra -- y eso explica su 145/290 de ayer, que era exactamente el azar.")
print("")
if FALLOS:
    print("  C0 FALLA (%d fallos) -- veredicto SUSPENDIDO." % FALLOS)
    print("DONE (suspendido)")
    raise SystemExit(1)
print("  C0 PASA")
sys.stdout.flush()

RES = {}
CFG = [(1, 14), (2, 8), (3, 5), (4, 2)]

# ===================================================================== N1, N2, N4 ================
print("")
print("=" * 112)
print("N1  LA DICOTOMIA  |  N2  LA REGLA DE SIGNO  |  N4  el criterio, por via independiente")
print("=" * 112)

GLOBAL = Counter()
for r, LM in CFG:
    N = 2 * r + 2
    print("")
    print("  r=%d  (N=%d, plegado D_%d -> C_%d = Sp(%d), lambda_1 <= %d)" % (r, N, r + 1, r, 2 * r, LM))
    cnt = Counter()
    cont_sig = Contingencia("signo MEDIDO = +", "signo PREDICHO de beta = +")
    cont_cri = Contingencia("s_lambda == 0", "(i) y (ii)")
    mezcladas = []
    no_generico = 0
    maxcoef = 0
    maxsuma = 0
    ejemplos = []
    n = 0
    for lam in particiones(N, LM):
        P, beta = restriccion(lam, r)
        n += 1
        cero = not P
        crit = condiciones(lam)
        if crit is not None:
            cont_cri.add(cero, crit, tuple(lam))
        if cero:
            cnt["cero"] += 1
            continue
        coefs = to_sp(P, r)
        s = signo_de(coefs)
        if s == 0:
            cnt["MEZCLADA"] += 1
            if len(mezcladas) < 6:
                mezcladas.append((tuple(lam), sorted(coefs.items(), reverse=True)))
        else:
            cnt["no negativa" if s > 0 else "no positiva"] += 1
            pred, gen = signo_predicho(beta, r)
            if gen:
                cont_sig.add(s > 0, pred > 0, tuple(lam))
            else:
                no_generico += 1
        maxcoef = max(maxcoef, max(abs(c) for c in coefs.values()))
        maxsuma = max(maxsuma, sum(abs(c) for c in coefs.values()))
        if len(ejemplos) < 8 and len(coefs) > 1:
            ejemplos.append((tuple(lam), sorted(coefs.items(), reverse=True)[:5], s))
    print("     formas: %d" % n)
    print("     ejemplos (lambda -> multiplicidades en la base sp_mu, hasta 5 terminos):")
    for lam, c, s in ejemplos:
        print("        %-22s %-56s signo %+d" % (str(lam), str(c)[:56], s))
    print("")
    print("     N1  DICOTOMIA")
    for k in ("cero", "no negativa", "no positiva", "MEZCLADA"):
        print("        %-14s : %d" % (k, cnt[k]))
    # La columna «one sign» de la tabla tab:virtual es la SUMA de las dos clases de signo unico, y
    # esta salida las tenia por separado sin sumarlas: el 2531 de la fila r=2 no era localizable en
    # ninguna corrida guardada.  Anadido el 19 de agosto de 2026.
    print("        %-14s : %d   <- la columna «one sign» de tab:virtual (no negativa + no positiva)"
          % ("UN SOLO SIGNO", cnt["no negativa"] + cnt["no positiva"]))
    print("        %-14s : %d   <- y la fila entera cuadra: cero + un signo + mezclada"
          % ("total formas", cnt["cero"] + cnt["no negativa"] + cnt["no positiva"] + cnt["MEZCLADA"]))
    print("        -> %s" % ("*** REFUTADA: %d expansiones con signos MEZCLADOS ***" % cnt["MEZCLADA"]
                             if cnt["MEZCLADA"] else
                             "AGUANTA: toda expansion no nula es +- una combinacion no negativa"))
    for lam, c in mezcladas:
        print("           contraejemplo %-20s %s" % (str(lam), str(c)[:70]))
    print("")
    print("     N2  REGLA DE SIGNO  (generico = beta_1 y beta_2 de paridad distinta)")
    print("        fuera del caso generico (la regla NO opina): %d" % no_generico)
    cont_sig.informe(indent="        ")
    print("")
    print("     N4  CRITERIO  cero <=> (i) y (ii)   [via bialternante, sin estratos ni probe()]")
    cont_cri.informe(indent="        ")
    print("")
    print("     N3  coeficiente maximo |a_mu| = %d ;  suma de |a_mu| maxima = %d" % (maxcoef, maxsuma))
    RES["r%d" % r] = {"n": n, "cnt": dict(cnt), "no_generico": no_generico,
                      "desac_signo": cont_sig.desacuerdos(), "signo_valido": cont_sig.valido(),
                      "desac_criterio": cont_cri.desacuerdos(), "criterio_valido": cont_cri.valido(),
                      "maxcoef": maxcoef, "maxsuma": maxsuma}
    GLOBAL["mezcladas"] += cnt["MEZCLADA"]
    GLOBAL["desac_signo"] += cont_sig.desacuerdos()
    GLOBAL["desac_criterio"] += cont_cri.desacuerdos()
    sys.stdout.flush()

# ===================================================================== N3 ========================
print("")
print("=" * 112)
print("N3  COTAS: el analisis previo dice que NO hay ninguna.  Se verifica el caso cerrado.")
print("=" * 112)
print("")
print("     [z^0] s_(2M)(1,-1,z,1/z) tiene que valer M+1, y s_(2M)(1,-1,1,1) = (M+1)^2")
malos = 0
for M in range(0, 9):
    P, _ = restriccion([2 * M, 0, 0, 0], 1)
    c0 = P.get((0,), 0)
    val = sum(P.values())
    ok = (c0 == M + 1) and (val == (M + 1) ** 2)
    malos += not ok
    print("        M=%-3d  [z^0] = %-4d (esperado %-4d)   s(1,-1,1,1) = %-6d (esperado %-6d)  %s"
          % (M, c0, M + 1, val, (M + 1) ** 2, "ok" if ok else "*** FALLA ***"))
print("        %d fallos sobre 9" % malos)
print("")
print("     -> no hay analogo de {0,+-1,+-2}: los coeficientes crecen sin cota ya en r = 1.")
RES["cotas_fallos"] = malos

# ===================================================================== VEREDICTO =================
print("")
print("=" * 112)
print("VEREDICTO")
print("=" * 112)
print("")
print("  1. MUERTO Y ENTERRADO: 's_lambda(1,-1,z^{+-1}) = +- monomio * UN caracter simplectico'.")
print("     Contraejemplo minimo propio y externo coincidentes: s_(2)(1,-1,z,1/z) = sp_(2) + sp_(0).")
print("")
print("  2. LO QUE QUEDA EN PIE: +- combinacion NO NEGATIVA de caracteres de Sp(2r).")
print("     expansiones con signos MEZCLADOS en total: %d  -> %s"
      % (GLOBAL["mezcladas"], "REFUTADA" if GLOBAL["mezcladas"] else "MEDIDA, sin excepcion"))
print("")
print("  3. LA REGLA DE SIGNO NO ERA DESCONOCIDA: es el signo del ESTRATO DE ARRIBA.")
print("     desacuerdos totales prediccion-vs-medida: %d" % GLOBAL["desac_signo"])
print("     Y (-1)^{|lambda|} esta REFUTADA por algebra (T1), no por conteo.")
print("")
print("  4. EL CRITERIO t=2 por via independiente: %d desacuerdos en total." % GLOBAL["desac_criterio"])
print("")
json.dump(RES, open(OUT_JSON, "w"), indent=1)
print("DONE")


==> anc/graph_datum.sage <==
# Authors: Carles Marin + Claude (AI assistant).
# WHICH DATUM IS MISSING AT EVEN t?
# Candidate: my signature used d_3 = |a1+a2-b1-b2|, the ABSOLUTE value.  The sign
# formula (eq. sign) carries sgn(a1+a2-b1-b2) as a separate factor, and Question
# 3.7 states that eps_lambda * sgn(sigma) * sgn(a1+a2-b1-b2) is constant on each
# cell (t, r_A, r_B).  So the missing datum should be the ORIENTATION of d_3.
Sym = SymmetricFunctions(QQ); p, s = Sym.p(), Sym.s()

def sgn_sigma(beta, t):
    order = sorted(range(len(beta)), key=lambda j: (beta[j] % t, -beta[j]))
    sg = 1
    for a in range(len(order)):
        for b in range(a+1, len(order)):
            if order[a] > order[b]: sg = -sg
    return sg

def sig(lam, t, mode):
    N = t+2
    lam = list(lam) + [0]*(N-len(lam))
    beta = [lam[i]+N-1-i for i in range(N)]
    prof = [0]*t; cls = {}
    for b in beta:
        prof[b % t] += 1; cls.setdefault(b % t, []).append(b)
    if 0 in prof: return None
    big = sorted([r for r in range(t) if prof[r] >= 2])
    if len(big) == 2:
        rA, rB = big
        A = sorted(cls[rA], reverse=True); B = sorted(cls[rB], reverse=True)
    else:
        rA = rB = big[0]; P = sorted(cls[rA], reverse=True)
        A = [P[0], P[1]]; B = [P[1], P[2]]
    d1 = A[0]-A[1]; d2 = B[0]-B[1]; e = A[0]+A[1]-B[0]-B[1]
    base = (tuple(prof), rA, rB, d1, d2, abs(e), sgn_sigma(beta, t))
    if mode == "plain":    return base
    if mode == "oriented": return base + (sign(e) if e != 0 else 0,)
    if mode == "a1b1":     return base + (sign(A[0]-B[0]),)
    if mode == "both":     return base + (sign(e) if e != 0 else 0, sign(A[0]-B[0]))

for t in (2, 3, 4, 5, 6):
    N = t+2
    K = CyclotomicField(t) if t > 2 else QQ
    zt = [K.zeta(t)^j for j in range(t)] if t > 2 else [K(1), K(-1)]
    R = LaurentPolynomialRing(K, ['z']); z = R.gen()
    def phi(lam):
        out = R(0)
        for rho, c in p(s[list(lam)] if lam else s.one()):
            term = R(c)
            for k in rho: term *= R(sum(K(w)^k for w in zt) + z^k + z^(-k))
            out += term
        return out
    MAX = 13 if t <= 3 else (11 if t <= 4 else 9)
    shapes = [(list(l), phi(list(l))) for size in range(0, MAX+1)
              for l in Partitions(size, max_length=N)]
    line = "  t=%d :" % t
    for mode in ("plain", "oriented", "a1b1", "both"):
        bk = {}
        for lam, v in shapes:
            d = sig(lam, t, mode)
            if d is None: continue
            bk.setdefault(d, set()).add(v)
        conf = sum(1 for vs in bk.values() if len(vs) > 1)
        line += "  %-9s %2d" % (mode, conf)
    print(line)
print("")
print("  columns: conflicts remaining under each signature.")
print("  'oriented' = the graph datum with sgn(a1+a2-b1-b2) added, i.e. d_3 as an")
print("  ORIENTED distance rather than a length.")
print("DONE")


==> anc/invariant_minimal.py <==
# -*- coding: utf-8 -*-
"""Two statements about what the evaluation invariant sees, and what it does not.

Proposition 3.10 says the invariant is MINIMAL: at a fixed t, two partitions take the same nonzero
value if and only if they agree on the multiset {d_1,d_2,d_3} and on the sign.  The paper proves it
by unique factorization in Z[u]; this script tests the conclusion directly, and over a wider
population than the partitions realising it, because the map to check for injectivity is

        (multiset, eps)  |-->  eps * prod_i (u^{d_i} - u^{-d_i}),      u = z^(1/2),

the denominator of (2) depending on t alone.  That is exact integer polynomial arithmetic, so no
tolerance enters anywhere.  The population is every triple with entries up to a bound, whether or
not some partition realises it: a collision there would refute the proposition a fortiori.

Identity (10) is the shift law.  A common shift of the beta set is lambda -> lambda + (m^N), and
s_{lambda+(m^N)}(A) = det(A)^m s_lambda(A), so the value picks up (-1)^{(t+1)m} while the interval
triple does not move at all.  For odd t that is invisible; for even t an odd shift reverses the
value, and since the triple is fixed the whole reversal has to be carried by eps_lambda.  That
makes (10) a free check on the sign formula (7), and it is the reason the three-factor slogan of
section 3 is stated about the TRIPLE and not about the value: an earlier draft said a common shift
was invisible to (2), which is false for even t.

CONTROL.  A test of injectivity can pass by measuring nothing, so the run also feeds the same
machinery a deliberately lossy invariant -- the SUM d_1+d_2+d_3 with the sign -- which must
collide, and prints how often.  And the shift law is re-run with the exponent (-1)^{t+1} replaced
by +1, which must fail at every even t.

Authors: Carles Marin, Claude (AI assistant)."""
import sys
from itertools import combinations_with_replacement

from mpmath import mp, mpf, mpc, exp, pi

mp.dps = 40
THETA = mpf("0.41")
DBOUNDS = (12, 30, 60)


# ------------------------------------------------------------------ the invariant, from (2)-(7)

def partitions(n, k):
    if n == 0:
        yield ()
        return
    if k == 0:
        return
    for first in range(n, 0, -1):
        for rest in partitions(n - first, k - 1):
            if not rest or rest[0] <= first:
                yield (first,) + rest


def beta_of(lam, N):
    lam = list(lam) + [0] * (N - len(lam))
    return [lam[j] + N - 1 - j for j in range(N)]


def inv_count(word):
    return sum(1 for i in range(len(word)) for j in range(i + 1, len(word)) if word[i] > word[j])


def invariant(lam, t):
    """(d_1, d_2, d_3, eps) by (2) and (7); None when Phi_t vanishes identically."""
    N = t + 2
    beta = beta_of(lam, N)
    cls = {}
    for j, b in enumerate(beta):
        cls.setdefault(b % t, []).append(j)
    if len(cls) < t:
        return None
    big = [v for v in cls.values() if len(v) >= 2]
    if len(big) == 1:
        j1, j2, j3 = big[0]
        (jA1, jA2), (jB1, jB2) = (j1, j2), (j2, j3)
    else:
        big.sort()
        (jA1, jA2), (jB1, jB2) = tuple(big[0]), tuple(big[1])
    a1, a2, b1, b2 = beta[jA1], beta[jA2], beta[jB1], beta[jB2]
    c = a1 + a2 - b1 - b2                       # the ORIENTED coupling of Theorem 3.1
    if c == 0:
        return None
    S = [j for j in range(N) if j not in (jA1, jB1)]
    k11 = (-1) ** ((jA1 + 1) + (jB1 + 1) + inv_count([beta[j] % t for j in S]))
    k11 *= 1 if a1 > b1 else -1
    eps = (-1) ** (t + (N + 1) * N // 2) * k11 * (1 if c > 0 else -1)
    return (a1 - a2, b1 - b2, abs(c), eps)


def mydet(M, n):
    M = [row[:] for row in M]
    d = mpc(1)
    for k in range(n):
        p = max(range(k, n), key=lambda i: abs(M[i][k]))
        if abs(M[p][k]) == 0:
            return mpc(0)
        if p != k:
            M[k], M[p] = M[p], M[k]
            d = -d
        d *= M[k][k]
        for i in range(k + 1, n):
            f = M[i][k] / M[k][k]
            for j in range(k, n):
                M[i][j] -= f * M[k][j]
    return d


def phi_bialt(lam, t, theta=THETA):
    """the object itself, from the bialternant; used only for the shift law"""
    N = t + 2
    z = exp(theta)
    w = exp(2j * pi / t)
    xs = [w ** k for k in range(t)] + [z, 1 / z]
    beta = beta_of(lam, N)
    num = [[xs[i] ** beta[j] for j in range(N)] for i in range(N)]
    den = [[xs[i] ** (N - 1 - j) for j in range(N)] for i in range(N)]
    return mydet(num, N) / mydet(den, N)


# ------------------------------------------------------- exact Laurent arithmetic for the value

def lau_mul(p, q):
    out = {}
    for a, ca in p.items():
        for b, cb in q.items():
            out[a + b] = out.get(a + b, 0) + ca * cb
    return {k: v for k, v in out.items() if v}


def numerator(d, eps):
    """eps * prod_i (u^{d_i} - u^{-d_i}), exactly, as a Laurent polynomial in u = z^(1/2)"""
    p = {0: eps}
    for x in d:
        p = lau_mul(p, {x: 1, -x: -1})
    return tuple(sorted(p.items()))


def lossy(d, eps):
    """the CONTROL invariant: the SUM instead of the multiset.  Must collide."""
    return (sum(d), eps)


# ------------------------------------------------------------------------------------ the runs

def run_minimality():
    print("=" * 78)
    print("MINIMALITY: distinct (multiset, sign) must give distinct values")
    print("=" * 78)
    bad = 0
    for D in DBOUNDS:
        seen, coll = {}, 0
        seen2, coll2 = {}, 0
        n = 0
        for d in combinations_with_replacement(range(1, D + 1), 3):
            for eps in (1, -1):
                n += 1
                k = numerator(d, eps)
                if k in seen and seen[k] != (d, eps):
                    coll += 1
                seen[k] = (d, eps)
                k2 = lossy(d, eps)
                if k2 in seen2 and seen2[k2] != (d, eps):
                    coll2 += 1
                seen2[k2] = (d, eps)
        bad += coll
        print("  d_i <= %2d : %6d invariants, %6d distinct values, collisions %d"
              "     [control, graded by the SUM: %d collisions]" % (D, n, len(seen), coll, coll2))
    print()
    print("  and over the partitions that realise them:")
    for t in range(2, 6):
        N, vals, n = t + 2, {}, 0
        for size in range(0, 17):
            for lam in partitions(size, N):
                iv = invariant(lam, t)
                if iv is None:
                    continue
                n += 1
                vals.setdefault(numerator(sorted(iv[:3]), iv[3]), set()).add(
                    (tuple(sorted(iv[:3])), iv[3]))
        wide = sum(1 for v in vals.values() if len(v) > 1)
        bad += wide
        print("  t=%d, |lambda| <= 16 : %4d shapes, %3d distinct values, "
              "values carrying two invariants %d" % (t, n, len(vals), wide))
    return bad


def run_shift():
    print()
    print("=" * 78)
    print("THE SHIFT LAW (10):  Phi_t(lambda + (1^N)) = (-1)^(t+1) Phi_t(lambda)")
    print("=" * 78)
    print("   t   triple fixed   eps carries (-1)^(t+1)   value law   [control: sign law without")
    print("                                                            the exponent]")
    bad = 0
    tot = tot_ok = 0
    for t in range(2, 8):
        N = t + 2
        n = ok_tr = ok_eps = ok_val = ctl = 0
        for size in range(0, 13):
            for lam in partitions(size, N):
                iv = invariant(lam, t)
                lam2 = tuple(x + 1 for x in (list(lam) + [0] * (N - len(lam))))
                iv2 = invariant(lam2, t)
                if (iv is None) != (iv2 is None):
                    bad += 1
                    continue
                if iv is None:
                    continue
                n += 1
                ok_tr += (iv[:3] == iv2[:3])
                ok_eps += (iv2[3] == iv[3] * (-1) ** (t + 1))
                ok_val += bool(abs(phi_bialt(lam2, t) - (-1) ** (t + 1) * phi_bialt(lam, t))
                               < mpf(10) ** -20)
                ctl += (iv2[3] == iv[3])              # the control: no exponent at all
        bad += (n - ok_tr) + (n - ok_eps) + (n - ok_val)
        tot += n
        tot_ok += min(ok_tr, ok_eps, ok_val)
        print("   %d      %4d/%4d       %4d/%4d              %4d/%4d     %4d/%4d %s"
              % (t, ok_tr, n, ok_eps, n, ok_val, n, ctl, n,
                 "(must be n at odd t, 0 at even)" if t == 2 else ""))
    print()
    print("  the shift law over t <= 7 and |lambda| <= 12: %d shapes, %d fail"
          % (tot, tot - tot_ok))
    print()
    print("  The triple is translation-invariant; the value is not, for even t.  The control column")
    print("  is the same test with the exponent dropped: it agrees at odd t, where the law is")
    print("  trivial, and disagrees everywhere at even t, which is where the law has content.")
    return bad


if __name__ == "__main__":
    rc = run_minimality() + run_shift()
    print()
    print("TOTAL FAILURES: %d" % rc)
    sys.exit(1 if rc else 0)


==> anc/invariant_separates.py <==
# -*- coding: utf-8 -*-
# Authors: Carles Marin, Claude (AI assistant).
# OJO: importa de thm31_audit, que se ejecuta al importarse; por eso su _OUT.txt lleva delante la
# salida de aquel.  Es a proposito: las dos auditorias comparten el lector del enunciado.
"""Prop. 3.11 auditada aparte: (multiconjunto {d1,d2,d3}, eps) SEPARA los valores no nulos.

Dos direcciones:
  (=>) mismo dato  => mismo valor            (trivial desde la formula, se comprueba igual)
  (<=) mismo valor => mismo dato             (esto es lo que hay que romper si es falso)

El valor se representa por su vector de evaluaciones en varios z racionales, a 50 digitos.
"""
import mpmath as mp
from thm_main_independent import closed_form, partitions

mp.mp.dps = 50
ZS = [mp.mpf(3) / 2, mp.mpf(7) / 5, mp.mpf(11) / 4, mp.mpf(9) / 7, mp.mpf(13) / 6]


def datum(beta, t):
    N = len(beta)
    cls = {}
    for j, b in enumerate(beta):
        cls.setdefault(b % t, []).append((b, j))
    if len(cls) < t:
        return None
    exc = sorted(i for i in cls if len(cls[i]) >= 2)
    if len(exc) == 2:
        A = sorted(cls[exc[0]], reverse=True)
        B = sorted(cls[exc[1]], reverse=True)
    else:
        p, q, r = sorted(cls[exc[0]], reverse=True)
        A, B = [p, q], [q, r]
    d1 = A[0][0] - A[1][0]
    d2 = B[0][0] - B[1][0]
    dt3 = A[0][0] + A[1][0] - B[0][0] - B[1][0]
    if dt3 == 0:
        return None
    return tuple(sorted((d1, d2, abs(dt3))))


print("  t  |lam|<=  no nulas  datos distintos  |  mismo dato/valor distinto  |  mismo valor/dato distinto")
tot_a = tot_b = tot_n = 0
for t, MS in ((2, 14), (3, 13), (4, 12), (5, 11)):
    N = t + 2
    by_datum, by_value = {}, {}
    n = 0
    a_fail = b_fail = 0
    for lam in partitions(MS, N):
        L = list(lam) + [0] * (N - len(lam))
        beta = [L[j] + N - 1 - j for j in range(N)]
        d = datum(beta, t)
        if d is None:
            continue
        vals = []
        for z in ZS:
            v, tag = closed_form(beta, t, z)
            vals.append(v)
        if tag != "formula":
            continue
        n += 1
        eps_sign = 1 if vals[0] > 0 else -1
        key = (d, eps_sign)
        vkey = tuple(mp.nstr(v, 30) for v in vals)
        if key in by_datum and by_datum[key] != vkey:
            a_fail += 1
        by_datum.setdefault(key, vkey)
        if vkey in by_value and by_value[vkey] != key:
            b_fail += 1
            if b_fail <= 1:
                print("      COLISION: %s  vs  %s" % (by_value[vkey], key))
        by_value.setdefault(vkey, key)
    tot_a += a_fail
    tot_n += n
    tot_b += b_fail
    print("  %2d %6d %9d %16d  | %26d | %26d" % (t, MS, n, len(by_datum), a_fail, b_fail))
print()
print("TOTAL: %d formas no nulas, 4 configuraciones" % tot_n)
print("TOTAL: mismo dato con valor distinto = %d ;  mismo valor con dato distinto = %d" % (tot_a, tot_b))

# control: quitar el signo del dato TIENE que producir colisiones
print()
coll = 0
for t, MS in ((3, 13), (4, 12)):
    N = t + 2
    by_value = {}
    for lam in partitions(MS, N):
        L = list(lam) + [0] * (N - len(lam))
        beta = [L[j] + N - 1 - j for j in range(N)]
        d = datum(beta, t)
        if d is None:
            continue
        v, tag = closed_form(beta, t, ZS[0])
        if tag != "formula":
            continue
        vkey = mp.nstr(v, 30)
        if vkey in by_value and by_value[vkey] != d:
            pass
        by_value.setdefault(vkey, d)
    # ahora al reves: mismo multiconjunto SIN signo, valores opuestos
    seen = {}
    for lam in partitions(MS, N):
        L = list(lam) + [0] * (N - len(lam))
        beta = [L[j] + N - 1 - j for j in range(N)]
        d = datum(beta, t)
        if d is None:
            continue
        v, tag = closed_form(beta, t, ZS[0])
        if tag != "formula":
            continue
        if d in seen and mp.nstr(seen[d], 30) != mp.nstr(v, 30):
            coll += 1
        seen.setdefault(d, v)
print("CONTROL: dejando el signo FUERA del dato hay %d colisiones (si fuera 0, el signo sobraria)" % coll)


==> anc/involution_runs.py <==
# -*- coding: utf-8 -*-
"""The second half of the involution question, made explicit (t = 2).

Splitting the alphabet as in (13),

    s_lambda(1,-1,z,1/z) = sum_nu s_{lambda/nu}(1,-1) * chi_{nu1-nu2}(z),   ell(nu) <= 2,

an involution carrying the free parameter must preserve k = nu1 - nu2, because that is the index of
the chi its term sits on.  For fixed k the admissible nu are exactly (m+k, m) for m >= 0 -- a single
one-parameter family -- so the cancellation across nu is a statement about the word

    sigma_m(k) = s_{lambda/(m+k,m)}(1,-1),      m = 0, 1, 2, ...

computed here by Jacobi-Trudi with h_j(1,-1) = [j >= 0 and j even], which is exact.

Three measurements:

  A  max |sigma|.  If it is 1, the terms are a SET and the required cancellation is a matching
     rather than something carrying multiplicity.

  B  the sign alternates inside every maximal run of consecutive nonzero sigma.  This is what makes
     "pair m with m+1 inside a run" sign-reversing, and it is the candidate involution.

  C  the survivors -- one per odd-length run, carrying that run's first sign -- rebuilt into the chi
     basis and compared with the paper's closed form eps * chi_{d1/2-1} chi_{d2/2-1} chi_{d3/2-1},
     coefficient by coefficient.  This is the control: it is what would fail if the matching threw
     away the wrong terms.

Authors: Carles Marin, Claude (AI assistant)."""
from collections import defaultdict

from theorem_full import setup

MAXSIZE, NROWS = 17, 4


def partitions(n, maxlen):
    if n == 0:
        yield ()
        return
    if maxlen == 0:
        return
    for first in range(n, 0, -1):
        for rest in partitions(n - first, maxlen - 1):
            if not rest or rest[0] <= first:
                yield (first,) + rest


def det(M):
    n = len(M)
    if n <= 1:
        return M[0][0] if n else 1
    tot = 0
    for j in range(n):
        if M[0][j]:
            tot += (-1) ** j * M[0][j] * det([r[:j] + r[j + 1:] for r in M[1:]])
    return tot


def skew_at_pm1(lam, nu, n=NROWS):
    """s_{lam/nu}(1,-1), by Jacobi-Trudi with h_j(1,-1) = [j >= 0 and j even]."""
    lam = list(lam) + [0] * n
    nu = list(nu) + [0] * n
    return det([[1 if (lam[i] - nu[j] - i + j) >= 0 and (lam[i] - nu[j] - i + j) % 2 == 0 else 0
                 for j in range(n)] for i in range(n)])


def sequences(lam):
    """{k: [sigma_0, sigma_1, ...]} for every k carrying a nonzero term."""
    out = {}
    for k in range(sum(lam) + 1):
        seq, m = [], 0
        while m + k <= (list(lam) + [0])[0] and m <= (list(lam) + [0, 0])[1]:
            seq.append(skew_at_pm1(lam, (m + k, m)))
            m += 1
        if any(seq):
            out[k] = seq
    return out


def chi_mult(poly, a):
    out = defaultdict(int)
    for k, c in poly.items():
        for j in range(abs(k - a), k + a + 1, 2):
            out[j] += c
    return {k: v for k, v in out.items() if v}


def closed_form_chi(lam):
    st = setup(lam, 2)
    if st is None:
        return {}
    beta, Ac, Bc = st
    a1, a2, b1, b2 = beta[Ac[0]], beta[Ac[1]], beta[Bc[0]], beta[Bc[1]]
    d1, d2, d3 = a1 - a2, b1 - b2, abs(a1 + a2 - b1 - b2)
    if d3 == 0:
        return {}
    return chi_mult(chi_mult({d1 // 2 - 1: 1}, d2 // 2 - 1), d3 // 2 - 1)


def runs_of(seq):
    runs, cur = [], []
    for s in seq:
        if s:
            cur.append(s)
        else:
            if cur:
                runs.append(cur)
            cur = []
    if cur:
        runs.append(cur)
    return runs


if __name__ == "__main__":
    maxabs = nruns = same_adj = odd = even = ok = bad = 0
    shapes = 0
    for size in range(1, MAXSIZE):
        for lam in partitions(size, NROWS):
            seqs = sequences(lam)
            if not seqs:
                continue
            shapes += 1
            survived = {}
            for k, seq in seqs.items():
                maxabs = max(maxabs, max(abs(s) for s in seq))
                tot = 0
                for r in runs_of(seq):
                    nruns += 1
                    if any(r[i] == r[i + 1] for i in range(len(r) - 1)):
                        same_adj += 1
                    if len(r) % 2:
                        odd += 1
                        tot += r[0]
                    else:
                        even += 1
                if tot:
                    survived[k] = tot
            want = closed_form_chi(lam)
            same = ({k: abs(v) for k, v in survived.items()}
                    == {k: abs(v) for k, v in want.items() if v})
            ok, bad = (ok + 1, bad) if same else (ok, bad + 1)

    print("range: |lambda| <= %d, at most %d rows, %d shapes with a nonzero term"
          % (MAXSIZE - 1, NROWS, shapes))
    print()
    print("A  max |sigma|:                                   %d   <-- 1 means a set, not a multiset"
          % maxabs)
    print("B  runs of consecutive nonzeros:                  %d" % nruns)
    print("   runs with two EQUAL adjacent signs:            %d   <-- 0 means the sign alternates"
          % same_adj)
    print("   odd-length runs %d, even-length runs %d" % (odd, even))
    print()
    print("C  survivors vs the closed form (up to the global sign): %d agree, %d disagree"
          % (ok, bad))


==> anc/iso_counterexample.sage <==
# The one shape at height r+2 with no isolating mu -- is it real, or an edge of the range?
#
# iso_first_row.sage found exactly one lambda at ell = r+2 with Psi_r != 0 and no isolating mu:
# lambda = (5,5,2,1) at r = 2.  Its size 13 sat at the top of that run's range, where associates
# and feeders of size > 13 are simply absent from the tables -- an absence that makes isolation
# EASIER to find, not harder, so it cannot manufacture a failure.  Still, the shape is re-examined
# here with room above it, and the competitors are printed rather than counted.
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()
LMAX = 17
r = 2
N = 2 * r + 2
half = N // 2
TARGETS = [(5, 5, 2, 1)]

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    A = [R(1), R(-1)]
    for z in R.gens():
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    n = len(A)
    L = list(lam) + [0] * max(0, n - len(lam))
    if len([x for x in lam if x > 0]) > n:
        return R(0)
    L = L[:n]
    D = max(L[0], 1) + n + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, n, n, lambda i, j: H(L[i] - i + j)).det()

def o_at(nu, R, A):
    tot = R(0)
    for mu, co in s(o(list(nu))):
        tot += R(QQ(co)) * schur_at(list(mu), R, A)
    return tot

def conj12(nu):
    c = list(Partition(list(nu)).conjugate())
    return (c[0] if c else 0), (c[1] if len(c) > 1 else 0)

def vecof(p, mons):
    d = {} if p == 0 else {tuple(k) if hasattr(k, '__iter__') else (k,): QQ(v)
                           for k, v in p.dict().items()}
    return [d.get(m, QQ(0)) for m in mons]

_CU = {}
def c_univ(lam, nu):
    key = (tuple(lam), tuple(nu))
    if key in _CU:
        return _CU[key]
    la = Partition(list(lam)); nu2 = Partition(list(nu))
    d = la.size() - nu2.size()
    if d < 0 or d % 2 != 0:
        _CU[key] = 0; return 0
    tot = 0
    for hf in Partitions(d // 2):
        tot += (s(nu2) * s(Partition([2 * x for x in hf]))).coefficient(la)
    _CU[key] = tot
    return tot

def contains(lam, nu):
    L = list(lam) + [0] * 24
    M = list(nu) + [0] * 24
    return all(M[i] <= L[i] for i in range(24))

R, A = alphabet(r)
vals = {}
for d in range(0, LMAX + 1):
    for nu in Partitions(d):
        vals[tuple(nu)] = o_at(tuple(nu), R, A)
basis = [k for k in vals if conj12(k)[0] + conj12(k)[1] <= N and conj12(k)[0] < half]
mons = sorted(set(m for k in vals if vals[k] != 0
                  for m in [tuple(x) if hasattr(x, '__iter__') else (x,) for x in vals[k].dict()]))
Bm = matrix(QQ, [vecof(vals[k], mons) for k in basis]).transpose()
red = {}
for k in vals:
    if vals[k] == 0:
        red[k] = None; continue
    try:
        sol = Bm.solve_right(vector(QQ, vecof(vals[k], mons)))
        red[k] = {basis[i]: sol[i] for i in range(len(basis)) if sol[i] != 0}
    except ValueError:
        red[k] = None
feeders = {}
for k in vals:
    for mu in (red[k] or {}):
        feeders.setdefault(mu, set()).add(k)

print("r = %d, N = %d, tables built to |nu| <= %d" % (r, N, LMAX))
for lam in TARGETS:
    print("")
    print("=" * 72)
    print("lambda = %s   |lambda| = %d   ell = %d   Psi_r != 0 : %s"
          % (str(lam), sum(lam), len([x for x in lam if x > 0]), schur_at(lam, R, A) != 0))
    print("=" * 72)
    best = None
    for mu in sorted(basis, key=lambda m: (sum(m), m)):
        fits = sorted(k for k in feeders.get(mu, set())
                      if contains(lam, k) and c_univ(lam, k) != 0)
        if not fits:
            continue
        mark = "  <-- ISOLATING" if len(fits) == 1 else ""
        print("  mu=%-12s competitors inside lambda: %d  %s%s"
              % (str(mu), len(fits), [tuple(f) for f in fits][:4], mark))
        if best is None or len(fits) < best[1]:
            best = (mu, len(fits))
    print("")
    print("  fewest competitors over all mu: %s" % (str(best)))


==> anc/iso_first_row.sage <==
# Attacking the converse of Section 8 at the FIRST unstable height, ell(lambda) = r+2.
#
# Conjecture (W) asks for an isolating mu for every lambda outside branches (a) and (b).  In the
# stable range ell(lambda) <= N/2 the paper builds one explicitly.  The first height beyond it is
# ell(lambda) = r+2 = N/2 + 1, and there the competitors are pinched from both sides:
#
#   * the associate needs ell(mu*) = N - ell(mu) > ell(lambda) = r+2, i.e. ell(mu) <= r-1;
#   * a NON-STANDARD nu needs ell(nu) >= r+2 by fact (ii), so to fit inside lambda it must have
#     ell(nu) = r+2 EXACTLY and nu subset lambda.
#
# So at this one height the question is finite and tight.  This script asks, for every such lambda
# with Psi_r != 0: which mu isolate, and is the truncation mu = (lambda_1, ..., lambda_{r-1})
# -- the tallest mu the associate bound allows -- always among them?
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    A = [R(1), R(-1)]
    for z in R.gens():
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    N = len(A)
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return R(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()

def o_at(nu, R, A):
    tot = R(0)
    for mu, co in s(o(list(nu))):
        tot += R(QQ(co)) * schur_at(list(mu), R, A)
    return tot

def conj12(nu):
    c = list(Partition(list(nu)).conjugate())
    return (c[0] if c else 0), (c[1] if len(c) > 1 else 0)

def vecof(p, mons):
    d = {} if p == 0 else {tuple(k) if hasattr(k, '__iter__') else (k,): QQ(v)
                           for k, v in p.dict().items()}
    return [d.get(m, QQ(0)) for m in mons]

_CU = {}
def c_univ(lam, nu):
    """c_nu(lam) = sum over even beta' of the Littlewood-Richardson coefficient."""
    key = (tuple(lam), tuple(nu))
    if key in _CU:
        return _CU[key]
    lam = Partition(list(lam)); nu = Partition(list(nu))
    d = lam.size() - nu.size()
    if d < 0 or d % 2 != 0:
        return 0
    tot = 0
    for hf in Partitions(d // 2):
        tot += (s(nu) * s(Partition([2 * x for x in hf]))).coefficient(lam)
    _CU[key] = tot
    return tot

def contains(lam, nu):
    L = list(lam) + [0] * 20
    M = list(nu) + [0] * 20
    return all(M[i] <= L[i] for i in range(20))

def run(r, LMAX):
    N = 2 * r + 2
    half = N // 2
    R, A = alphabet(r)
    vals = {}
    for d in range(0, LMAX + 1):
        for nu in Partitions(d):
            vals[tuple(nu)] = o_at(tuple(nu), R, A)
    basis = [k for k in vals if conj12(k)[0] + conj12(k)[1] <= N and conj12(k)[0] < half]
    mons = sorted(set(m for k in vals if vals[k] != 0
                      for m in [tuple(x) if hasattr(x, '__iter__') else (x,) for x in vals[k].dict()]))
    Bm = matrix(QQ, [vecof(vals[k], mons) for k in basis]).transpose()
    red = {}
    for k in vals:
        if vals[k] == 0:
            red[k] = None; continue
        try:
            sol = Bm.solve_right(vector(QQ, vecof(vals[k], mons)))
            red[k] = {basis[i]: sol[i] for i in range(len(basis)) if sol[i] != 0}
        except ValueError:
            red[k] = None
    # which labels feed each mu
    feeders = {}
    for k in vals:
        for mu in (red[k] or {}):
            feeders.setdefault(mu, set()).add(k)

    tested = trunc_ok = any_ok = none_ok = 0
    fails = []
    for tot in range(0, LMAX + 1):
        for lam in Partitions(tot, max_length=N):
            ell = len([x for x in lam if x > 0])
            if ell != half + 1:                       # the FIRST unstable height
                continue
            if schur_at(lam, R, A) == 0:
                continue
            tested += 1
            iso = []
            for mu in basis:
                # NOT "c_mu != 0": the surviving feeder may be any label reducing to mu, and for
                # tall thin lambda it always is -- c_mu itself vanishes there.
                fits = [k for k in feeders.get(mu, set()) if contains(lam, k) and c_univ(lam, k) != 0]
                if len(fits) == 1:
                    iso.append(mu)
            if iso:
                any_ok += 1
            else:
                none_ok += 1
                fails.append(tuple(lam))
            cand = tuple([x for x in list(lam)[:max(0, r - 1)] if x > 0])
            if cand in [tuple(m) for m in iso]:
                trunc_ok += 1
    print("=" * 74)
    print("r = %d,  N = %d,  ell(lambda) = %d,  |lambda| <= %d" % (r, N, half + 1, LMAX))
    print("  non-vanishing shapes at that height : %d" % tested)
    print("  some isolating mu exists            : %d" % any_ok)
    print("  none                                : %d   %s" % (none_ok, fails[:6]))
    print("  the truncation (lam_1..lam_{r-1}) works : %d" % trunc_ok)

run(2, 13)


==> anc/karmakar_caseB_min.sage <==
# Authors: Carles Marin + Claude (AI assistant).
# I was about to write into the paper that Karmakar's case (B) "vanishes at r=3".
# That was an artefact of MY range (|lambda| <= 9).  Case (B) at k=1 needs N-1 of
# the N beta numbers to share a parity, which forces |lambda| to grow with N.
# Find the SMALLEST lambda in case (B) for each r, exactly.
def caseB_min(N):
    # beta: N distinct nonnegative integers, N-1 of one parity, 1 of the other,
    # minimising sum(beta).  Take the N-1 smallest of one parity, plus the
    # smallest available of the other.
    best = None
    for par in (0, 1):
        same = [2*i + par for i in range(N-1)]
        other = [x for x in range(0, 4*N) if x % 2 != par and x not in same]
        b = sorted(same + [other[0]], reverse=True)
        rho = list(range(N-1, -1, -1))
        lam = [b[i] - rho[i] for i in range(N)]
        if all(lam[i] >= lam[i+1] for i in range(N-1)) and lam[-1] >= 0:
            cand = (sum(lam), tuple(x for x in lam if x), tuple(b))
            if best is None or cand[0] < best[0]: best = cand
    return best

print("  smallest lambda in Karmakar's case (B) at k = 1")
print("  %-5s %-5s %-10s %-28s %s" % ("r", "N", "min|lambda|", "lambda", "beta"))
for r in (1, 2, 3, 4, 5):
    N = 2*r+2
    m = caseB_min(N)
    print("  %-5d %-5d %-10d %-28s %s" % (r, N, m[0], str(list(m[1])), list(m[2])))
print("")
print("  So case (B) does NOT die -- it moves out of reach.  The honest statement")
print("  is that its smallest member grows, not that the case empties.")


==> anc/law_control.py <==
"""
Independent control of the general-m law for  s_lambda(mu_m, t, 1/t).

Authors: Carles Marin, Claude (AI assistant).

Written from the STATEMENT only (TWINING.md 2d/2e), not from any existing script:
a fresh bialternant evaluation in plain python + mpmath, compared against

    Phi_m(lambda;t) = eps * prod_i sinh(d_i*theta/2) / [ sinh(m*theta/2)^2 * sinh(theta) ]

with d read off the residue classes mod m of the beta-set.
Purpose: confirm magnitude + that the ratio is exactly +-1, out of our own code path.
"""
import itertools
from mpmath import mp, mpf, mpc, exp, sinh, e, pi, matrix, det, sqrt

mp.dps = 40


def partitions(n, maxlen):
    """all partitions of n with at most maxlen parts, decreasing"""
    def rec(rem, cap, k):
        if rem == 0:
            yield []
            return
        if k == 0:
            return
        for p in range(min(rem, cap), 0, -1):
            for tail in rec(rem - p, p, k - 1):
                yield [p] + tail
    return list(rec(n, n, maxlen))


def mydet(M, n):
    """Gaussian elimination with partial pivoting; returns 0 on an exactly singular matrix
    (mpmath's own det raises there, and the singular case is precisely the one we must score)."""
    A = [row[:] for row in M]
    sign = 1
    d = mpc(1)
    for c in range(n):
        piv = max(range(c, n), key=lambda i: abs(A[i][c]))
        if abs(A[piv][c]) < mpf("1e-30"):
            return mpc(0)
        if piv != c:
            A[c], A[piv] = A[piv], A[c]
            sign = -sign
        d *= A[c][c]
        for i in range(c + 1, n):
            f = A[i][c] / A[c][c]
            for j in range(c, n):
                A[i][j] -= f * A[c][j]
    return sign * d


def phi_numeric(lam, m, theta):
    """s_lambda evaluated at (1, w, ..., w^{m-1}, t, 1/t) by the bialternant."""
    N = m + 2
    t = exp(theta)
    w = exp(2j * pi / m)
    xs = [w ** k for k in range(m)] + [t, 1 / t]
    lam = list(lam) + [0] * (N - len(lam))
    beta = [lam[j] + N - 1 - j for j in range(N)]          # decreasing
    num = [[xs[i] ** beta[j] for j in range(N)] for i in range(N)]
    den = [[xs[i] ** (N - 1 - j) for j in range(N)] for i in range(N)]
    return mydet(num, N) / mydet(den, N)


def law_prediction(lam, m, theta):
    """(d-multiset, |value|) from the residue profile; None if a class is empty (=> 0)."""
    N = m + 2
    lam = list(lam) + [0] * (N - len(lam))
    beta = [lam[j] + N - 1 - j for j in range(N)]
    classes = {}
    for b in beta:
        classes.setdefault(b % m, []).append(b)
    if len(classes) < m:                       # a residue class is empty
        return None
    sizes = sorted(len(v) for v in classes.values())
    big = [sorted(v, reverse=True) for v in classes.values() if len(v) >= 2]
    if sizes[-1] == 3:                          # one class of size 3
        p, q, r = big[0]
        A, B = (p, q), (q, r)
    else:                                       # two classes of size 2
        A, B = tuple(big[0]), tuple(big[1])
    a1, a2 = A
    b1, b2 = B
    d = (a1 - a2, b1 - b2, abs(a1 + a2 - b1 - b2))
    val = (sinh(d[0] * theta / 2) * sinh(d[1] * theta / 2) * sinh(d[2] * theta / 2)
           / (sinh(m * theta / 2) ** 2 * sinh(theta)))
    return d, val


def run():
    theta = mpf("0.41")                          # generic
    tol = mpf("1e-20")
    tot_nz = tot_z = fail = badratio = 0
    for m in range(2, 8):
        N = m + 2
        maxsize = {2: 14, 3: 14, 4: 13, 5: 12, 6: 11, 7: 10}[m]
        for n in range(0, maxsize + 1):
            for lam in partitions(n, N):
                phi = phi_numeric(lam, m, theta)
                pred = law_prediction(lam, m, theta)
                if pred is None:
                    if abs(phi) > 1e-12:
                        fail += 1
                        print("  ZERO-PREDICTION FAILS", m, lam, phi)
                    else:
                        tot_z += 1
                    continue
                d, val = pred
                if abs(val) < 1e-18:             # law says 0 via d_3 = 0
                    if abs(phi) > 1e-12:
                        fail += 1
                        print("  CONCENTRIC-ZERO FAILS", m, lam, phi)
                    else:
                        tot_z += 1
                    continue
                ratio = phi / val
                if abs(ratio.imag) > 1e-12 or abs(abs(ratio.real) - 1) > 1e-12:
                    badratio += 1
                    if badratio < 6:
                        print("  RATIO NOT +-1", m, lam, "d=", d, "ratio=", ratio)
                else:
                    tot_nz += 1
        print(f"m={m}: running totals  nonzero-match={tot_nz}  zeros={tot_z} "
              f"  fail={fail}  bad-ratio={badratio}")
    print()
    print(f"TOTAL: {tot_nz} nonzero matched (ratio exactly +-1), {tot_z} zeros predicted, "
          f"{fail} vanishing failures, {badratio} magnitude failures")


if __name__ == "__main__":
    run()


==> anc/minimality.py <==
# -*- coding: utf-8 -*-
"""In what sense is (1) the smallest alphabet of its kind?

The introduction calls mu_t u {z, 1/z} the smallest alphabet containing one letter of each kind.
That is a slogan unless the alternatives are enumerated, and inversion-closure enumerates them: an
inversion-closed extension of mu_t can only add reciprocal pairs {x, 1/x} and the fixed points of
inversion, which are 1 and -1.  Now 1 lies in mu_t for every t, and -1 lies in mu_t exactly when t
is even.  So the only extension smaller than a pair is

        mu_t u {-1},   t odd,   N = t+1,   excess ONE,

and this script evaluates it.  Its values are 0 and +-1: a Littlewood-type statement with no free
variable and nothing to evaluate as a function of anything.  A free reciprocal pair is therefore the
smallest extension that leaves something to compute, which is the precise content of the slogan.

Authors: Carles Marin, Claude (AI assistant)."""
import sys

from mpmath import mp, mpc, exp, matrix, det

mp.dps = 30
TMAX, NMAX = 8, 15


def partitions(n, k):
    if n == 0:
        yield ()
        return
    if k == 0:
        return
    for first in range(n, 0, -1):
        for rest in partitions(n - first, k - 1):
            if not rest or rest[0] <= first:
                yield (first,) + rest


def schur(lam, alpha):
    N = len(alpha)
    lam = list(lam) + [0] * N
    b = [lam[j] + N - 1 - j for j in range(N)]
    num = matrix(N, N)
    den = matrix(N, N)
    for i in range(N):
        for j in range(N):
            num[i, j] = alpha[i] ** b[j]
            den[i, j] = alpha[i] ** (N - 1 - j)
    return det(num) / det(den)


if __name__ == "__main__":
    print("the excess-one alphabet  mu_t u {-1}  for odd t")
    print("")
    total = 0
    offending = 0
    for t in range(3, TMAX, 2):
        N = t + 1
        alpha = [exp(2j * mp.pi * k / t) for k in range(t)] + [mpc(-1)]
        counts = {}
        for n in range(0, NMAX):
            for lam in partitions(n, N):
                v = schur(lam, alpha)
                total += 1
                if abs(v) < mp.mpf(10) ** -12:
                    counts["0"] = counts.get("0", 0) + 1
                elif abs(v - 1) < mp.mpf(10) ** -12:
                    counts["+1"] = counts.get("+1", 0) + 1
                elif abs(v + 1) < mp.mpf(10) ** -12:
                    counts["-1"] = counts.get("-1", 0) + 1
                else:
                    offending += 1
                    counts["other"] = counts.get("other", 0) + 1
        print("  t=%d : %s" % (t, ", ".join("%s x%d" % (k, counts[k]) for k in sorted(counts))))
    print("")
    print("  %d shapes over t = 3,5,7 and |lambda| <= %d" % (total, NMAX - 1))
    print("  values outside {0,+1,-1}: %d   <-- 0 means the excess-one alphabet is frozen"
          % offending)
    sys.exit(1 if offending else 0)


==> anc/nonstandard_survive.sage <==
# Authors: Carles Marin + Claude (AI assistant).
# CORRECTIONS.md speculates: if no non-standard label has o_nu(A) != 0, then in the
# unstable range only standard labels survive, Littlewood's rule applies verbatim,
# and conj:crit becomes a THEOREM for r >= 3.  Lemma lem:AtoSp makes this decidable.
Sym = SymmetricFunctions(QQ)
p, O = Sym.p(), Sym.o()

def o_at_A(nu, r, R, zs):
    out = R(0)
    for rho, c in p(O[list(nu)] if nu else O.one()):
        t = R(c)
        for k in rho:
            t *= R(1 + (-1)^k + sum(zs[j]^k + zs[j]^(-k) for j in range(r)))
        out += t
    return out

print("Does EVERY non-standard label vanish on A?  (nu'_1 + nu'_2 > N = 2r+2)")
print("%-4s %-8s %-10s %-10s %-10s %s" % ("r","N","|nu|<=","non-std","vanish","NONZERO"))
for r in (1, 2, 3):
    N = 2*r+2
    R = LaurentPolynomialRing(QQ, ['z%d'%(j+1) for j in range(r)])
    zs = list(R.gens())
    MAX = 14 if r == 1 else (12 if r == 2 else 11)
    ns = van = nz = 0
    examples = []
    for size in range(0, MAX+1):
        for nu in Partitions(size):
            nu = tuple(nu)
            c = list(Partition(list(nu)).conjugate()) if nu else [0]
            c1 = c[0]; c2 = c[1] if len(c) > 1 else 0
            if c1 + c2 <= N:
                continue
            ns += 1
            v = o_at_A(nu, r, R, zs)
            if v == 0: van += 1
            else:
                nz += 1
                if len(examples) < 3: examples.append(nu)
    print("%-4d %-8d %-10d %-10d %-10d %d  %s" % (r, N, MAX, ns, van, nz, examples))
print("")
print("If the NONZERO column is 0 for r>=3, CORRECTIONS.md's target is real.")
print("If it is not, the non-standard labels do NOT all die; they fold, which is")
print("what Lemma lem:AtoSp says they do.")


==> anc/outputs/AUDIT_ALL.txt <==
FORMULA AUDIT -- every load-bearing claim, rebuilt and rechecked

  1. published r=1 closed form  eps*chi_a chi_b chi_c (2-2 split)    336 checks  OK
  2. branch (a): constant-parity beta => object = 0              16 checks  OK
  3. branch (b): self-complementary, ODD width  => object = 0     24 checks  OK
  3b. CONTROL: self-complementary, EVEN width  => object != 0     56 checks  OK
  4. criterion  (a) or (b)  <=>  object = 0,  r=1,2,3          1698 checks  OK
  5. complementation  s_{lam^}(A) = (-1)^c (-1) s_lam(A)        474 checks  OK
  6. Phi_A anti-self-reciprocal, middle coefficient zero          3 checks  OK
  7. (SP) sparse-multiple form <=> vanishing                    156 checks  OK
  8. d'Ocagne  S_b S_{b'-1} - S_{b'} S_{b-1} = -S_{b-b'}        496 checks  OK
  8b. deg_c S_n = n-1                                            39 checks  OK
  9. reflection: (R Phi)^{*M} = R^{*D} (-Phi)                   116 checks  OK

==========================================================================
TOTAL: 3414 checks, 0 failures


==> anc/outputs/AUDIT_FORMULAS.txt <==
  [thm:LR]        Littlewood's evaluation, sign included   730 checked   ok
  [eq:intervals]  the interval reading            1071 checked   ok
  [lem:L2]        the Vandermonde denominator        7 checked   ok
  [lem:L5](a)     the four-term collapse           225 checked   ok
  [lem:L5](b)     the size-three collapse           81 checked   ok
  [eq:threestep]  the splitting of the alphabet    338 checked   ok
  [eq:compl]      the complementation identity     290 checked   ok
  [eq:docagne]    d'Ocagne for this recurrence     400 checked   ok
  [eq:scalar]     the scalar caveat of the last conjecture   155 checked   ok

TOTAL evaluations: 3297 over 9 displayed formulas
TOTAL formula failures: 0


==> anc/outputs/ak53_consistency.txt <==
  VIOLATION t=2 lam=(3, 1) core=() is_core=False equal=True
  VIOLATION t=4 lam=(7, 2) core=(1,) is_core=False equal=True
  VIOLATION t=4 lam=(8, 3) core=(2, 1) is_core=False equal=True
  VIOLATION t=6 lam=(11, 3) core=(2,) is_core=False equal=True
  VIOLATION t=6 lam=(12, 4) core=(3, 1) is_core=False equal=True
  VIOLATION t=6 lam=(13, 5) core=(4, 2) is_core=False equal=True

lambda IS a t-core and our value = s_lambda(z,1/z):        119
lambda NOT a t-core and our value != s_lambda(z,1/z):      826
violations of Ayyer-Kumari Thm 5.3 (either direction):    7


==> anc/outputs/alternation_proof.txt <==
range: |lambda| <= 14, at most 4 rows

STEP 1  beta-form of Jacobi-Trudi = s_{lam/nu}(1,-1):     4823 ok, 0 fail
STEP 2  sigma != 0  <=>  every class perfect:             4823 ok, 0 fail
        max |sigma| (STEP 2 predicts 1):                  1
STEP 3  k odd => no two consecutive nonzeros:             1341 ok, 0 fail
STEP 4  consecutive nonzeros => lengths exchanged:        217 ok, 0 fail

STEP 5  sigma_{m+1} = -sigma_m on every consecutive pair: 217 pairs, 0 fail


==> anc/outputs/associates_witness.txt <==
========================================================================
r=1  N=4  stable range ell <= 2  |lam| <= 16
  witnesses constructed and verified: 76 ; failures: 0
  shapes with NO witness: 4
     (1, 1)             odd rectangle of height 2: True
     (3, 3)             odd rectangle of height 2: True
     (5, 5)             odd rectangle of height 2: True
     (7, 7)             odd rectangle of height 2: True
  of those, NOT an odd rectangle of full height: 0  (must be 0)
  branch-(a) shapes inside the stable range: 0  (must be 0)
========================================================================
r=2  N=6  stable range ell <= 3  |lam| <= 14
  witnesses constructed and verified: 144 ; failures: 0
  shapes with NO witness: 2
     (1, 1, 1)          odd rectangle of height 3: True
     (3, 3, 3)          odd rectangle of height 3: True
  of those, NOT an odd rectangle of full height: 0  (must be 0)
  branch-(a) shapes inside the stable range: 0  (must be 0)
========================================================================
r=3  N=8  stable range ell <= 4  |lam| <= 12
  witnesses constructed and verified: 152 ; failures: 0
  shapes with NO witness: 2
     (1, 1, 1, 1)       odd rectangle of height 4: True
     (3, 3, 3, 3)       odd rectangle of height 4: True
  of those, NOT an odd rectangle of full height: 0  (must be 0)
  branch-(a) shapes inside the stable range: 0  (must be 0)

TOTAL failures: 0
=> the stable-range converse is PROVED: every lam with ell(lam) <= N/2 that is not an
   odd rectangle of full height admits an explicit associate witness, so Psi != 0;
   and the odd full-height rectangles are exactly the self-complementary-odd shapes.
   Residue: the UNSTABLE range ell(lam) > N/2, where Littlewood needs King's rules.


==> anc/outputs/check_nonstd_bound.txt <==
labels nu printed in the archived outputs, smallest |nu| per r:
  typeD_rule.txt         r=1 :  10 labels, min |nu| =  6 (threshold 2r+3 =  5)  ok         smallest: (2, 2, 1, 1)
  typeD_rule.txt         r=2 :   3 labels, min |nu| =  8 (threshold 2r+3 =  7)  ok         smallest: (2, 2, 2, 1, 1)
  typeD_residue.txt      r=1 :  18 labels, min |nu| =  6 (threshold 2r+3 =  5)  ok         smallest: (2, 2, 1, 1)
  typeD_residue.txt      r=2 :   3 labels, min |nu| =  8 (threshold 2r+3 =  7)  ok         smallest: (2, 2, 2, 1, 1)

residue shapes lambda (no proved isolating witness), smallest |lambda| per r:
  r=1 : 10 shapes shown, min |lambda| = 8 (threshold 5)  ok

VIOLATIONS: 0


==> anc/outputs/close_X_r1.txt <==
LEMMA  S_b S_{b'-1} - S_{b'} S_{b-1} = -S_{b-b'}
   violations over 1 <= b' < b <= 29 : 0
   deg_c S_n = n-1 : True

[EXPLORATORY -- not used in the paper. This sub-claim does NOT hold and its mismatch count
 below is not a failure of anything stated in the paper. The result the paper rests on is the
 case analysis printed after it.]
verifying that the 4x4 determinant IS the signed sum of single S's (up to a global sign)
   checked 6655 beta with mixed parity, mismatches: 4180

the case analysis, mechanically
   |E|=0                          :   715 beta,   715 vanish
   |E|=1                          :  3718 beta,     0 vanish
   |E|=2 pattern E=(0, 1)         :   715 beta,     0 vanish
   |E|=2 pattern E=(0, 2)         :  1001 beta,     0 vanish
   |E|=2 pattern E=(0, 3)         :  1001 beta,   161 vanish
   |E|=2 pattern E=(1, 2)         :  1001 beta,   161 vanish
   |E|=2 pattern E=(1, 3)         :  1365 beta,     0 vanish
   |E|=2 pattern E=(2, 3)         :  1001 beta,     0 vanish
   |E|=3                          :  3718 beta,     0 vanish
   |E|=4                          :   715 beta,   715 vanish
   violations of the claimed classification: 0


==> anc/outputs/concentric_locus.txt <==
range: t = 2..9, |lambda| <= 16, 2629 shapes with a non-degenerate profile

CLAIM 1  concentric (d3 = 0) at ODD t:      0      <-- must be 0
CONTROL  concentric (d3 = 0) at EVEN t:     43      <-- must NOT be 0

CLAIM 2  t even, d3=0 <=> rB-rA=t/2 and sA=sB+1:  1331 ok, 0 fail

CLAIM 3  residue profiles carrying more than one value of d3: 116 of 156
         smallest witness: t = 2, profile [0, 0, 1, 1] carries d3 in [0, 2, 4, 6, 8, 10, 12, 14, 16, 18]
         => d3 is not a function of the residue vector, so the locus is an
            arrangement in the quotient sizes and not in the core lattice.


==> anc/outputs/core_vs_criterion.txt <==
== Q1, Q2: the residue profile determines the t-core (N = t+2, |lambda| <= 24) ==
  t=2 N=4: 5 profiles, profile->core clashes 0; empty core <=> profile [(2, 2)]; 2 degenerate profiles, all with NON-empty core: True
      (0, 4) -> core (4, 3, 2, 1)   <- some n_i = 0
      (1, 3) -> core (2, 1)
      (2, 2) -> core ()
      (3, 1) -> core (1,)
      (4, 0) -> core (3, 2, 1)   <- some n_i = 0
  t=3 N=5: 19 profiles, profile->core clashes 0; empty core <=> profile [(2, 2, 1)]; 13 degenerate profiles, all with NON-empty core: True
  t=4 N=6: 64 profiles, profile->core clashes 0; empty core <=> profile [(2, 2, 1, 1)]; 54 degenerate profiles, all with NON-empty core: True
  t=5 N=7: 172 profiles, profile->core clashes 0; empty core <=> profile [(2, 2, 1, 1, 1)]; 157 degenerate profiles, all with NON-empty core: True

== Q3: the core does NOT determine the vanishing of Psi_r (t = 2) ==
  r=1 N=4 |lambda|<=14: 241 shapes
     branch (a) <=> some n_i = 0            : violations 0
     (a) or (b) <=> Psi_r = 0               : violations 0
     core classes carrying BOTH behaviours  : 1
        profile (2, 2) core (empty): vanish [(1, 1), (2, 2, 1, 1), (3, 3)] ... | non-vanish [(), (2,), (1, 1, 1, 1)] ...
  r=2 N=6 |lambda|<=16: 634 shapes
     branch (a) <=> some n_i = 0            : violations 0
     (a) or (b) <=> Psi_r = 0               : violations 0
     core classes carrying BOTH behaviours  : 2
        profile (4, 2) core (1,): vanish [(1, 1, 1), (3, 2, 2, 1, 1), (3, 3, 3)] ... | non-vanish [(1,), (3,), (1, 1, 1, 1, 1)] ...
        profile (2, 4) core (2, 1): vanish [(2, 2, 2, 1, 1, 1), (3, 3, 2, 1), (4, 3, 3, 2, 2, 1)] ... | non-vanish [(2, 1), (2, 1, 1, 1), (4, 1)] ...
  r=3 N=8 |lambda|<=14: 463 shapes
     branch (a) <=> some n_i = 0            : violations 0
     (a) or (b) <=> Psi_r = 0               : violations 0
     core classes carrying BOTH behaviours  : 2
        profile (4, 4) core (empty): vanish [(1, 1, 1, 1), (2, 2, 2, 2, 1, 1, 1, 1), (3, 3, 2, 2, 1, 1)] ... | non-vanish [(), (1, 1), (2,)] ...
        profile (6, 2) core (3, 2, 1): vanish [(3, 2, 2, 2, 1, 1, 1), (3, 3, 3, 2, 1)] ... | non-vanish [(3, 2, 1), (3, 2, 1, 1, 1), (5, 2, 1)] ...

Conclusion: branch (a) is a core condition (Q1), and never the empty core (Q2);
the criterion as a whole is not (Q3), because branch (b) does not move the core.


==> anc/outputs/coupling_rank_tight.txt <==
==========================================================================
CONTROL  one reciprocal pair, rho = 1 :  B = z^[1, -1],  N = 4
   nonzero values                     : 65
   every root on the unit circle      : 65
   SOME root off the unit circle      : 0
==========================================================================
rho = 1, two coupled pairs (z, z^2) :  B = z^[1, -1, 2, -2],  N = 6
   nonzero values                     : 62
   every root on the unit circle      : 45
   SOME root off the unit circle      : 17
      lam=(2,)         max | |root|-1 | = 0.3217
      lam=(4,)         max | |root|-1 | = 0.2589
      lam=(4, 1)       max | |root|-1 | = 0.2645
      lam=(6,)         max | |root|-1 | = 0.2051
==========================================================================
rho = 1, two coupled pairs (z, z^3) :  B = z^[1, -1, 3, -3],  N = 6
   nonzero values                     : 62
   every root on the unit circle      : 44
   SOME root off the unit circle      : 18
      lam=(2,)         max | |root|-1 | = 0.1646
      lam=(3,)         max | |root|-1 | = 0.1733
      lam=(4,)         max | |root|-1 | = 0.1667
      lam=(5,)         max | |root|-1 | = 0.1536

==========================================================================
control off-circle: 0   (must be 0)
z,z^2  off-circle : 17
z,z^3  off-circle : 18

rank one is therefore NOT the condition.


==> anc/outputs/criterion_S.txt <==
================================================================================================
CANDIDATO:  Phi == 0  <=>  falta clase  o  ( |G| = 2  y  tau = C  y  C - S = S )
================================================================================================
  t  r  W    ocupadas   Phi=0   S C-sim    FP    FN   |  señuelo beta C-sim: FP  FN
   2  1 16        504      16       16     0     0   |                      28   0
   3  1 16       1285       0        0     0     0   |                      27   0
   4  1 16       2160      88       88     0     0   |                      48  72
   5  1 15       1809       0        0     0     0   |                      27   0
   6  1 15       1755      72       72     0     0   |                      45  66
   7  1 15       1280       0        0     0     0   |                      20   0
   8  1 15       1120       0        0     0     0   |                      32   0
   2  2 17       6132      48       48     0     0   |                      84   0
   2  3 16      11432      68       68     0     0   |                      70   0
   2  4 16      11440      56       56     0     0   |                      56   0
   4  2 18      25040     150      150     0     0   |                     120  90
   6  2 18      25785     213      213     0     0   |                     108 168
   8  2 18      11546     160      160     0     0   |                      62 136
  10  2 19       9408       0        0     0     0   |                      80   0
  12  2 19        840       0        0     0     0   |                      24   0
   3  2 17      11452       0        0     0     0   |                      56   0
   5  2 17      16084       0        0     0     0   |                      64   0
   7  2 17       8901       0        0     0     0   |                      43   0
   9  2 18       6496       0        0     0     0   |                      56   0
   4  3 16      10780      56       56     0     0   |                      56  12
   6  3 16       3696      27       27     0     0   |                      27  12
   8  3 17       1751      16       16     0     0   |                      33  10
   3  3 16      12660       0        0     0     0   |                      70   0
   5  3 16       7087       0        0     0     0   |                      55   0

  TOTALES de la columna «ocupadas» --- las cifras que el paper cita y que esta tabla
  tenia fila a fila sin sumar:
     todas las configuraciones :  190443 formas en 24 configuraciones
     las de r=1 (Teorema 3.1)  :    9913
     las de t=2 (Teorema 8.6)  :   29508

================================================================================================
C1  r = 1 contra el Teorema 3.1 (PROBADO)
================================================================================================
   t=2 : 504 formas, el criterio probado y la expansion coinciden en 504
   t=3 : 1285 formas, el criterio probado y la expansion coinciden en 1285
   t=4 : 2160 formas, el criterio probado y la expansion coinciden en 2160
   t=5 : 1809 formas, el criterio probado y la expansion coinciden en 1809
   t=6 : 1755 formas, el criterio probado y la expansion coinciden en 1755
   t=7 : 1280 formas, el criterio probado y la expansion coinciden en 1280
   t=8 : 1120 formas, el criterio probado y la expansion coinciden en 1120
   desacuerdos: 0   <- 0 valida el instrumento contra un teorema

================================================================================================
C2  t = 2 contra el Teorema 8.6 (PROBADO): S C-simetrico tiene que SER autocomplementario
================================================================================================
   r=1 : 504 formas, las dos lecturas coinciden en 504
   r=2 : 6132 formas, las dos lecturas coinciden en 6132
   r=3 : 11432 formas, las dos lecturas coinciden en 11432
   r=4 : 11440 formas, las dos lecturas coinciden en 11440
   desacuerdos: 0   <- 0 dice que en t=2 el candidato ES el teorema

================================================================================================
  fallos del candidato: 0      el señuelo (beta entero) falla en 24 de 24 configuraciones
  formas minimas:  Q2 tau=C & S-sim FP=0 FN=0   Q3 |G|=2 & S-sim FP=0 FN=0   R1 S-sim & 2 incr = C FP=0 FN=0   R2 S-sim & 1 incr = C FP=0 FN=0
================================================================================================


==> anc/outputs/criterion_control.txt <==
checkpoint: 43010 formas ya calculadas
====================================================================================================
CONTROL INDEPENDIENTE -- Jacobi-Trudi exacto sobre Q.  Sin Laplace, sin estratos, sin voraz.
====================================================================================================
  t  r  W    formas   nulos  criterio    FP*   FN  | K1 r=1 | K2 señuelo FP FN | K3 no-nulos
   2  1 14       329      12        12      0    0  |      0 |             21  0 |         317
   3  1 14       750       0         0      0    0  |      0 |             20  0 |         750
   4  1 14      1084      40        40      0    0  |      0 |             30 32 |        1044
   5  1 13       729       0         0      0    0  |      0 |             15  0 |         729
   6  1 13       520      32        32      0    0  |      0 |             24 28 |         488
   2  2 15      2982      30        30      0    0  |      - |             56  0 |        2952
   4  2 16      9088      96        96      0    0  |      - |             68 56 |        8992
   6  2 16      6858      60        60      0    0  |      - |             48 42 |        6798
   8  2 17      5044      80        80      0    0  |      - |             62 68 |        4964
   3  2 15      4585       0         0      0    0  |      - |             35  0 |        4585
   5  2 15      4509       0         0      0    0  |      - |             33  0 |        4509
   2  3 14      3431      34        34      0    0  |      - |             35  0 |        3397
   4  3 14      1927      14        14      0    0  |      - |             21  0 |        1913
   6  3 15      1174      11        11      0    0  |      - |             27  6 |        1163

  FP* son refutaciones EXACTAS: un punto racional no nulo prueba que no se anula.
  fallos del criterio: 0      K1 (contra el Teorema 3.1): 0 desacuerdos
  K2 el señuelo falla en 14 de 14 configuraciones
VEREDICTO: CONFIRMA


==> anc/outputs/criterion_sage.txt <==
checkpoint: 12937 formas ya calculadas
================================================================================================
CONTROL EXTERNO EN SAGE -- Jacobi-Trudi + cascada.  Sin Laplace, estratos ni voraz.
================================================================================================
  t  r  W   formas  ceros  criterio  FP  FN | K1 r=1 | K2 señuelo FP FN | paso3  seg
   2  1 12      200      9         9   0   0 |      0 |             15  0 |     9     0
   3  1 12      356      0         0   0   0 |      0 |             14  0 |     0     0
   4  1 12      432     24        24   0   0 |      0 |             18 18 |    24     0
   5  1 11      206      0         0   0   0 |      0 |              8  0 |     0     0
   6  1 11      160      0         0   0   0 |      0 |             12  0 |     0     0
   2  2 13     1281     18        18   0   0 |      - |             35  0 |    18     0
   4  2 14     2864     28        28   0   0 |      - |             34 12 |    28     0
   6  2 14     1268     25        25   0   0 |      - |             19 16 |    25     0
   8  2 15      840      0         0   0   0 |      - |             24  0 |     0     0
   3  2 13     1604      0         0   0   0 |      - |             20  0 |     0     0
   5  2 13      990      0         0   0   0 |      - |             14  0 |     0     0
   2  3 13     1716     15        15   0   0 |      - |             35  0 |    15     0
   4  3 13      694      5         5   0   0 |      - |             21  0 |     5     0
   6  3 14      326      7         7   0   0 |      - |              7  2 |     7     0

  K3  el cedazo: recalculo exacto sobre formas DESCARTADAS en los pasos 1-2
      t  r  muestra  ceros hallados (tiene que ser 0)
       2  1        3      0
       3  1        3      0
       4  1        3      0
       5  1        3      0
       6  1        3      0
       2  2        3      0
       4  2        3      0
       6  2        3      0
       8  2        3      0
       3  2        3      0
       5  2        3      0
       2  3        3      0
       4  3        3      0
       6  3        3      0

================================================================================================
  TOTAL: 12937 formas, 131 ceros, 14 configuraciones
  fallos del criterio: 0
  K1  r=1 contra el Teorema 3.1 probado: 0 desacuerdos
  K2  el señuelo (beta entero) falla en 14 de 14 configuraciones
  K3  el cedazo: 0 falsos descartes
================================================================================================
VEREDICTO: CONFIRMA


==> anc/outputs/d_from_quotient.txt <==
  VIOLATION t=2 lam=(3, 1) core=() is_core=False equal=True
  VIOLATION t=4 lam=(7, 2) core=(1,) is_core=False equal=True
  VIOLATION t=4 lam=(8, 3) core=(2, 1) is_core=False equal=True
  VIOLATION t=6 lam=(11, 3) core=(2,) is_core=False equal=True
  VIOLATION t=6 lam=(12, 4) core=(3, 1) is_core=False equal=True
  VIOLATION t=6 lam=(13, 5) core=(4, 2) is_core=False equal=True

lambda IS a t-core and our value = s_lambda(z,1/z):        119
lambda NOT a t-core and our value != s_lambda(z,1/z):      826
violations of Ayyer-Kumari Thm 5.3 (either direction):    7
THE EXTRA FAMILY  lam = (l2 + 3t/2 - 1, l2),  t/2 <= l2 <= t-1,  t even
  t     lambda     core_t                     quot_t     (d1,d2,d3)  two d = t?
  2     (3, 1)         ()                   ([2],[])      (6, 2, 2)  True
  4     (7, 2)       (1,)             ([2],[],[],[])     (12, 4, 4)  True
  4     (8, 3)     (2, 1)             ([],[2],[],[])     (12, 4, 4)  True
  6    (11, 3)       (2,)       ([2],[],[],[],[],[])     (18, 6, 6)  True
  6    (12, 4)     (3, 1)       ([],[2],[],[],[],[])     (18, 6, 6)  True
  6    (13, 5)     (4, 2)       ([],[],[2],[],[],[])     (18, 6, 6)  True
  8    (15, 4)       (3,) ([2],[],[],[],[],[],[],[])     (24, 8, 8)  True
  8    (16, 5)     (4, 1) ([],[2],[],[],[],[],[],[])     (24, 8, 8)  True
  8    (17, 6)     (5, 2) ([],[],[2],[],[],[],[],[])     (24, 8, 8)  True
  8    (18, 7)     (6, 3) ([],[],[],[2],[],[],[],[])     (24, 8, 8)  True

GENERAL: for which lambda (ANY length <= t+2) do two of the three d's equal t?
  t=2: 114 such lambda, lengths present [0, 1, 2, 3, 4];  first: [([], (2, 2, 2)), ([1], (2, 2, 4)), ([2, 1], (2, 2, 4)), ([1, 1, 1], (2, 2, 4))]
  t=3: 260 such lambda, lengths present [1, 2, 3, 4, 5];  first: [([1], (3, 3, 4)), ([2], (3, 3, 6)), ([3, 1], (3, 3, 6)), ([1, 1, 1, 1], (3, 3, 4))]
  t=4: 524 such lambda, lengths present [1, 2, 3, 4, 5, 6];  first: [([1], (4, 4, 4)), ([2], (4, 4, 6)), ([3], (4, 4, 8)), ([2, 1], (4, 4, 4))]
  t=5: 508 such lambda, lengths present [1, 2, 3, 4, 5, 6, 7];  first: [([2], (5, 5, 6)), ([3], (5, 5, 8)), ([4], (5, 5, 10)), ([3, 1], (5, 5, 6))]
  t=6: 579 such lambda, lengths present [1, 2, 3, 4, 5, 6, 7, 8];  first: [([2], (6, 6, 6)), ([3], (6, 6, 8)), ([4], (6, 6, 10)), ([3, 1], (6, 6, 6))]
two-class profile (rA != rB):   match 2970   MISMATCH 0
size-3 profile  (rA == rB):     match 0   MISMATCH 980


==> anc/outputs/enumeration.txt <==
 t       lambda        SSYT weighted sum              closed form  match
 2       (2, 2)          4.5730494300154          4.5730494300154  True
 2       (3, 3)                      0.0                      0.0  True
 2    (2, 2, 2)          4.5730494300154          4.5730494300154  True
 2    (3, 2, 1)                      0.0                      0.0  True
 2       (4, 4)          12.766682229333          12.766682229333  True
 3       (2, 2)         -1.1384689453007         -1.1384689453007  True
 3       (3, 1)          3.5730494300154          3.5730494300154  True
 3    (2, 2, 2)         -1.1384689453007         -1.1384689453007  True
 3       (3, 3)          5.3639173555109          5.3639173555109  True
 4       (2, 2)                      1.0                      1.0  True
 4       (3, 2)     -1.0846837446789e-30                      0.0  True
 4    (2, 2, 1)          2.1384689453007          2.1384689453007  True
 5       (3, 1)          3.5730494300154          3.5730494300154  True
 5       (2, 2)                      1.0                      1.0  True

matched 14, failed 0

(-1)-ENUMERATION with the free parameter, t=2, rectangular lambda = (c^r):
   SSYT(lam,4) <-> plane partitions in a box;  weight (-1)^{#2} z^{#3-#4}
   box 2x2:  signed count at z=1  =  4.0
   box 2x3:  signed count at z=1  =  0.0
   box 3x2:  signed count at z=1  =  4.0
   box 2x4:  signed count at z=1  =  9.0
   box 3x3:  signed count at z=1  =  -6.0


==> anc/outputs/extra_locus.txt <==
  VIOLATION t=2 lam=(3, 1) core=() is_core=False equal=True
  VIOLATION t=4 lam=(7, 2) core=(1,) is_core=False equal=True
  VIOLATION t=4 lam=(8, 3) core=(2, 1) is_core=False equal=True
  VIOLATION t=6 lam=(11, 3) core=(2,) is_core=False equal=True
  VIOLATION t=6 lam=(12, 4) core=(3, 1) is_core=False equal=True
  VIOLATION t=6 lam=(13, 5) core=(4, 2) is_core=False equal=True

lambda IS a t-core and our value = s_lambda(z,1/z):        119
lambda NOT a t-core and our value != s_lambda(z,1/z):      826
violations of Ayyer-Kumari Thm 5.3 (either direction):    7
extra cases found: 21
predicted family  (t even, lam = (l2 + 3t/2 - 1, l2),  t/2 <= l2 <= t-1): 21
sets identical: True
first few: [(2, 3, 1), (4, 7, 2), (4, 8, 3), (6, 11, 3), (6, 12, 4), (6, 13, 5), (8, 15, 4), (8, 16, 5)]


==> anc/outputs/extra_locus_kernel.txt <==
============================================================================
Problem 11.7: the extra locus against the kernel of the specialization
============================================================================
  free part t    solutions  cores    [thm:extra] OTHER   
  ----------------------------------------------------
  (z,1/z)   2    4          3        1         0       
  (z,1/z)   3    6          6        0         0       
  (z,1/z)   4    12         10       2         0       
  (z,1/z)   5    15         15       0         0       
  (z,1/z)   6    24         21       3         0       
  (z,1/z)   7    28         28       0         0       
  (z,1/z)   8    40         36       4         0       
  ----------------------------------------------------
  (z,-z)    2    31         3        0         28      
  (z,-z)    3    27         6        0         21      
  (z,-z)    4    76         10       2         64      
  (z,-z)    5    64         15       0         49      
  (z,-z)    6    141        21       0         120     
  (z,-z)    7    116        28       0         88      
  (z,-z)    8    226        36       4         186     
  ----------------------------------------------------
  (z,w)     2    3          3        0         0       
  (z,w)     3    6          6        0         0       
  (z,w)     4    10         10       0         0       
  (z,w)     5    15         15       0         0       
  (z,w)     6    21         21       0         0       
  (z,w)     7    28         28       0         0       
  (z,w)     8    36         36       0         0       
  ----------------------------------------------------

============================================================================
WHAT THE TABLE SAYS
============================================================================
  (z,1/z)  extra beyond cores and [thm:extra]: [0, 0, 0, 0, 0, 0, 0]
  (z,-z)   extra beyond cores and [thm:extra]: [28, 21, 64, 49, 120, 88, 186]
  (z,-z) at t=2: 28 further solutions
  (z,-z) at t=8: 186 further solutions
  the reciprocal pair is the collapsing specialization of smallest kernel.

============================================================================
CONTROLS
============================================================================
  (z,w) free returns the t-cores and nothing else : yes   (Remark 5.3's control)
  (z,1/z) returns cores + [thm:extra] and nothing else : yes
  and its extras, t = 2..8 : [1, 0, 2, 0, 3, 0, 4]   (t/2 at even t, none at odd)
  (z,-z) does acquire further solutions : yes   (or the comparison is vacuous)

TOTAL problems: 0


==> anc/outputs/extra_locus_types.txt <==
============================================================================================
PROBLEM 11.7 -- the extra locus for the three types
============================================================================================
  s   1 pair(s), 2 free letters, t=3 :  locus   6   t-cores   6   EXTRA   0   
  s   1 pair(s), 2 free letters, t=4 :  locus  12   t-cores  10   EXTRA   2     extras: [(7, 2), (8, 3)]
  s   1 pair(s), 2 free letters, t=5 :  locus  15   t-cores  15   EXTRA   0   
  s   1 pair(s), 2 free letters, t=6 :  locus  21   t-cores  20   EXTRA   1     extras: [(11, 3)]
  s   2 pair(s), 4 free letters, t=3 :  locus   6   t-cores   6   EXTRA   0   
  s   2 pair(s), 4 free letters, t=4 :  locus  10   t-cores  10   EXTRA   0   
  s   2 pair(s), 4 free letters, t=5 :  locus  15   t-cores  15   EXTRA   0   
  s   2 pair(s), 4 free letters, t=6 :  locus  20   t-cores  20   EXTRA   0   
  sp  2 pair(s), 4 free letters, t=3 :  locus   6   t-cores   6   EXTRA   0   
  sp  2 pair(s), 4 free letters, t=4 :  locus  10   t-cores  10   EXTRA   0   
  sp  2 pair(s), 4 free letters, t=5 :  locus  15   t-cores  15   EXTRA   0   
  sp  2 pair(s), 4 free letters, t=6 :  locus  20   t-cores  20   EXTRA   0   
  o   2 pair(s), 4 free letters, t=3 :  locus   6   t-cores   6   EXTRA   0   
  o   2 pair(s), 4 free letters, t=4 :  locus  10   t-cores  10   EXTRA   0   
  o   2 pair(s), 4 free letters, t=5 :  locus  15   t-cores  15   EXTRA   0   
  o   2 pair(s), 4 free letters, t=6 :  locus  20   t-cores  20   EXTRA   0   

============================================================================================
CONTROL -- type s must reproduce Theorem 5.2: extras only at even t, and of the stated form
============================================================================================
  t=3 : extras []                           predicted []                            MATCH
  t=4 : extras [(7, 2), (8, 3)]             predicted [(7, 2), (8, 3)]              MATCH
  t=5 : extras []                           predicted []                            MATCH
  t=6 : extras [(11, 3)]                    predicted [(11, 3)]                     MATCH

============================================================================================
THE ANSWER, per type: does the criterion acquire extras, and only at even t?
============================================================================================
  s   with 1 pair(s) : extras at odd t = 0 ; at even t = 3  ->  an extra family, only at even t
  s   with 2 pair(s) : extras at odd t = 0 ; at even t = 0  ->  NO extra family at all
  sp  with 2 pair(s) : extras at odd t = 0 ; at even t = 0  ->  NO extra family at all
  o   with 2 pair(s) : extras at odd t = 0 ; at even t = 0  ->  NO extra family at all

Read the two type-s rows against each other. If s keeps its extra family at two pairs, the
difference from sp and o is the TYPE. If it loses it, the extra family belongs to the
minimal alphabet, and Problem 11.7 is asking about minimality rather than about type.


==> anc/outputs/extra_sign.txt <==
==============================================================================
THE EXTRA FAMILY: word, inversion count, eps, and the equality
==============================================================================
   t    lambda          w = residue word          inv(w)  2m^2+2j  eps  Phi = s(z,1/z)
    2   (3, 1)         [0, 1, 1, 0]                  2        2   +1  True
    4   (7, 2)         [0, 2, 3, 2, 1, 0]            8        8   +1  True
    4   (8, 3)         [1, 3, 3, 2, 1, 0]           10       10   +1  True
    6   (11, 3)        [0, 3, 5, 4, 3, 2, 1, 0]     18       18   +1  True
    6   (12, 4)        [1, 4, 5, 4, 3, 2, 1, 0]     20       20   +1  True
    6   (13, 5)        [2, 5, 5, 4, 3, 2, 1, 0]     22       22   +1  True
    8   (15, 4)        (as predicted)               32       32   +1  True
    8   (16, 5)        (as predicted)               34       34   +1  True
    8   (17, 6)        (as predicted)               36       36   +1  True
    8   (18, 7)        (as predicted)               38       38   +1  True
  ... t = 2,4,...,14: 28 members, 0 failures
  ROUTE:      the short form (8) disagrees with the long form (7) on 0 of 28
  CONTROL ii: the near-miss 2m^2+j is refuted on 21 of the 21 members with j>0

==============================================================================
THE t-CORE FAMILY, and the shapes that are neither
==============================================================================
  t <= 10:  219 cores, 0 failures of the EQUALITY
  CONTROL i:   eps = -1 on 80 of the 3038 two-row shapes in range
               <-- a nonzero count; eps is not identically +1, so 'eps = +1 on the
                   extra family' is a statement and not a property of the routine
  CONTROL iii: 2835 two-row shapes are neither core nor extra, and 0 of them satisfy
               the equality anyway  <-- 0 means the classification is not vacuous

TOTAL FAILURES: 0


==> anc/outputs/extra_structure.txt <==
  VIOLATION t=2 lam=(3, 1) core=() is_core=False equal=True
  VIOLATION t=4 lam=(7, 2) core=(1,) is_core=False equal=True
  VIOLATION t=4 lam=(8, 3) core=(2, 1) is_core=False equal=True
  VIOLATION t=6 lam=(11, 3) core=(2,) is_core=False equal=True
  VIOLATION t=6 lam=(12, 4) core=(3, 1) is_core=False equal=True
  VIOLATION t=6 lam=(13, 5) core=(4, 2) is_core=False equal=True

lambda IS a t-core and our value = s_lambda(z,1/z):        119
lambda NOT a t-core and our value != s_lambda(z,1/z):      826
violations of Ayyer-Kumari Thm 5.3 (either direction):    7
THE EXTRA FAMILY  lam = (l2 + 3t/2 - 1, l2),  t/2 <= l2 <= t-1,  t even
  t     lambda     core_t                     quot_t     (d1,d2,d3)  two d = t?
  2     (3, 1)         ()                   ([2],[])      (6, 2, 2)  True
  4     (7, 2)       (1,)             ([2],[],[],[])     (12, 4, 4)  True
  4     (8, 3)     (2, 1)             ([],[2],[],[])     (12, 4, 4)  True
  6    (11, 3)       (2,)       ([2],[],[],[],[],[])     (18, 6, 6)  True
  6    (12, 4)     (3, 1)       ([],[2],[],[],[],[])     (18, 6, 6)  True
  6    (13, 5)     (4, 2)       ([],[],[2],[],[],[])     (18, 6, 6)  True
  8    (15, 4)       (3,) ([2],[],[],[],[],[],[],[])     (24, 8, 8)  True
  8    (16, 5)     (4, 1) ([],[2],[],[],[],[],[],[])     (24, 8, 8)  True
  8    (17, 6)     (5, 2) ([],[],[2],[],[],[],[],[])     (24, 8, 8)  True
  8    (18, 7)     (6, 3) ([],[],[],[2],[],[],[],[])     (24, 8, 8)  True

GENERAL: for which lambda (ANY length <= t+2) do two of the three d's equal t?
  t=2: 114 such lambda, lengths present [0, 1, 2, 3, 4];  first: [([], (2, 2, 2)), ([1], (2, 2, 4)), ([2, 1], (2, 2, 4)), ([1, 1, 1], (2, 2, 4))]
  t=3: 260 such lambda, lengths present [1, 2, 3, 4, 5];  first: [([1], (3, 3, 4)), ([2], (3, 3, 6)), ([3, 1], (3, 3, 6)), ([1, 1, 1, 1], (3, 3, 4))]
  t=4: 524 such lambda, lengths present [1, 2, 3, 4, 5, 6];  first: [([1], (4, 4, 4)), ([2], (4, 4, 6)), ([3], (4, 4, 8)), ([2, 1], (4, 4, 4))]
  t=5: 508 such lambda, lengths present [1, 2, 3, 4, 5, 6, 7];  first: [([2], (5, 5, 6)), ([3], (5, 5, 8)), ([4], (5, 5, 10)), ([3, 1], (5, 5, 6))]
  t=6: 579 such lambda, lengths present [1, 2, 3, 4, 5, 6, 7, 8];  first: [([2], (6, 6, 6)), ([3], (6, 6, 8)), ([4], (6, 6, 10)), ([3, 1], (6, 6, 6))]


==> anc/outputs/falsify.txt <==
orbit : law holds   600   law FAILS     0
coset : law holds   383   law FAILS   217
free  : law holds   200   law FAILS   400


==> anc/outputs/fibre_lattice.txt <==
================================================================================================
The two-class stratum as a lattice, and the generating function of its fibres
================================================================================================

t = 2,  |lambda| <= 14
    two-class partitions: 120 on 84 triples   (121 in other profiles)
    (1) LATTICE   dictionaries equal: YES
    K2 control    theorem's labelling differs from setup()'s: YES
    (2) GEN.FUNC  fibres matching the closed form: 84 / 84
    K1 control    same with (1-q^{2t}) instead of (1-q^{4t}): 45 / 84   <-- must be smaller

t = 3,  |lambda| <= 12
    two-class partitions: 114 on 35 triples   (83 in other profiles)
    (1) LATTICE   dictionaries equal: YES
    K2 control    theorem's labelling differs from setup()'s: YES
    (2) GEN.FUNC  fibres matching the closed form: 35 / 35
    K1 control    same with (1-q^{2t}) instead of (1-q^{4t}): 26 / 35   <-- must be smaller

t = 4,  |lambda| <= 10
    two-class partitions: 78 on 20 triples   (47 in other profiles)
    (1) LATTICE   dictionaries equal: YES
    K2 control    theorem's labelling differs from setup()'s: YES
    (2) GEN.FUNC  fibres matching the closed form: 20 / 20
    K1 control    same with (1-q^{2t}) instead of (1-q^{4t}): 17 / 20   <-- must be smaller

t = 5,  |lambda| <= 10
    two-class partitions: 72 on 14 triples   (60 in other profiles)
    (1) LATTICE   dictionaries equal: YES
    K2 control    theorem's labelling differs from setup()'s: YES
    (2) GEN.FUNC  fibres matching the closed form: 14 / 14
    K1 control    same with (1-q^{2t}) instead of (1-q^{4t}): 13 / 14   <-- must be smaller


================================================================================================
The sign restricted to a branch
================================================================================================

t = 2,  |lambda| <= 14
    SIGN on a branch:  eps constant in the invisible parts m at fixed v: 107 of 107 (v, branch) slots
                       consecutive v: 0 flips, 13 equal, 0 other

t = 3,  |lambda| <= 12
    SIGN on a branch:  eps constant in the invisible parts m at fixed v: 43 of 62 (v, branch) slots
                       consecutive v: 0 flips, 1 equal, 0 other

t = 4,  |lambda| <= 10
    SIGN on a branch:  eps constant in the invisible parts m at fixed v: 26 of 36 (v, branch) slots
                       consecutive v: 0 flips, 0 equal, 0 other



==> anc/outputs/fig_fibres.txt <==
t=3 |lam|<=20: fibres 160 ; singletons 53 ; largest fibre 56 ; mean fibre 5.38
t=3 the empty fibre I=(3,3,2,+1): 26 partitions, sizes 0..20, 19 distinct sizes, absent: [1, 4]
t=3 largest size-span in one fibre: 20 ; mean span 5.08
t=3 control, the value is constant on each fibre: 860 partitions, worst spread 1.06e-37 -> 0 fail
t=3 fibres 160 ; distinct multisets+sign 160 ; distinct values 160
t=3 the invariant is complete but not minimal: values = multisets
t=4 |lam|<=20: fibres 121 ; singletons 32 ; largest fibre 50 ; mean fibre 7.30
t=4 the empty fibre I=(4,4,2,+1): 36 partitions, sizes 0..20, 11 distinct sizes, absent: [1, 3, 5, 7, 9, 11, 13, 15, 17, 19]
t=4 largest size-span in one fibre: 20 ; mean span 5.32
t=4 control, the value is constant on each fibre: 883 partitions, worst spread 2.35e-38 -> 0 fail
t=4 fibres 121 ; distinct multisets+sign 110 ; distinct values 110
t=4 the invariant is complete but not minimal: values = multisets
wrote E:\proyectos\Curiosity\research\orbit-pair\paper\anc\fig_fibres.pdf/.png


==> anc/outputs/fig_image.txt <==
t=3: the compression drawn: 860 partitions land on 96 points
t=4: the compression drawn: 883 partitions land on 73 points
t=3: concentric points on the plane d3=0: 0 (from 0 partitions)
t=4: concentric points on the plane d3=0: 2 (from 32 partitions)
t=3: points up to the exchange 96, ordered triples actually taken 126
t=3: CONTROL, the same count with A and B ordered by column instead: 108
t=4: points up to the exchange 73, ordered triples actually taken 92
t=4: CONTROL, the same count with A and B ordered by column instead: 80
wrote E:\proyectos\Curiosity\research\orbit-pair\paper\anc\fig_image.pdf/.png


==> anc/outputs/fig_runs.txt <==
lambda=(10, 8)  rows k: 6, runs: 10, all |sigma| = 1: True
lambda=(19, 2)  rows k: 10, runs: 18, all |sigma| = 1: True
wrote E:\proyectos\Curiosity\research\orbit-pair\paper\anc\fig_runs.pdf/.png


==> anc/outputs/fixed_set.txt <==
skew shapes checked (at most 4 rows, |lambda| <= 10): 1134

  |sigma| != #coverable :          0   <-- 0 means the survivors carry one sign
  sigma != 0 but #coverable != 1 : 0   <-- 0 CONFIRMS the paper's claim


==> anc/outputs/folding_t2.txt <==
================================================================================================================
C0  ACEPTACION -- fatal.  Si algo de aqui falla, NADA de lo de abajo vale.
================================================================================================================

  C0a  valores conocidos del bialternante
       r=1  s_(0, 0, 0, 0)   -> {(0,): 1}                                      ok
       r=1  s_(1, 0, 0, 0)   -> {(1,): 1, (-1,): 1}                            ok
       r=1  s_(1, 1, 1, 1)   -> {(0,): -1}                                     ok
       r=1  s_(1, 1, 0, 0)   -> {}                                             ok
       r=2  s_(0, 0, 0, 0, 0, 0) -> {(0, 0): 1}                                    ok
       r=2  s_(1, 0, 0, 0, 0, 0) -> {(1, 0): 1, (0, 1): 1, (0, -1): 1, (-1, 0): 1} ok
       r=2  s_(1, 1, 1, 1, 1, 1) -> {(0, 0): -1}                                   ok

  C0b  contraste contra una implementacion INDEPENDIENTE (sympy, cociente de alternantes)
       r=1  lambda=(3, 1, 0, 0)       ok
       r=1  lambda=(4, 2, 1, 0)       ok
       r=1  lambda=(5, 5, 2, 0)       ok
       r=1  lambda=(2, 2, 2, 1)       ok
       r=1  lambda=(6, 3, 3, 1)       ok
       0 discrepancias sobre 5

  C0b2 contraste contra LA DEFINICION: s_lambda = suma sobre SSYT con entradas en el alfabeto
       r=1  lambda=(3, 1, 0, 0)               ok
       r=1  lambda=(4, 4, 2, 1)               ok
       r=1  lambda=(2, 2, 0, 0)               ok
       r=2  lambda=(2, 1, 0, 0, 0, 0)         ok
       r=2  lambda=(3, 2, 1, 1, 0, 0)         ok
       r=2  lambda=(2, 2, 2, 1, 1, 0)         ok
       r=2  lambda=(1, 1, 1, 1, 0, 0)         ok
       r=3  lambda=(2, 1, 0, 0, 0, 0, 0, 0)   ok
       r=3  lambda=(1, 1, 1, 1, 1, 1, 0, 0)   ok
       r=3  lambda=(2, 2, 1, 1, 0, 0, 0, 0)   ok
       0 discrepancias sobre 10

  C0b3 evaluacion NUMERICA exacta (Fraction): determinante por eliminacion gaussiana en
       puntos z racionales, contra mi polinomio de Laurent evaluado ahi.  Cubre r = 4.
       r=1  lambda=(5, 3, 1, 0)               ok en 2 puntos
       r=2  lambda=(3, 2, 2, 1, 0, 0)         ok en 2 puntos
       r=2  lambda=(4, 3, 1, 1, 1, 0)         ok en 2 puntos
       r=3  lambda=(2, 2, 1, 1, 1, 0, 0, 0)   ok en 2 puntos
       r=3  lambda=(3, 1, 1, 0, 0, 0, 0, 0)   ok en 2 puntos
       r=4  lambda=(2, 1, 1, 0, 0, 0, 0, 0, 0, 0) ok en 2 puntos
       r=4  lambda=(1, 1, 1, 1, 1, 1, 0, 0, 0, 0) ok en 2 puntos
       r=4  lambda=(2, 2, 1, 1, 1, 1, 0, 0, 0, 0) ok en 2 puntos
       0 discrepancias sobre 16 evaluaciones

  C0c  PREDICCION EXTERNA (no nuestra):  s_(m)(1,-1,z,1/z) = sum_{j<=m/2} sp_(m-2j)
       viene de  sum_m h_m u^m = 1/((1-u^2)(1-zu)(1-u/z))  y  1/((1-zu)(1-u/z)) = sum sp_(n) u^n
       m=0   -> [((0,), 1)]                                  ok
       m=1   -> [((1,), 1)]                                  ok
       m=2   -> [((2,), 1), ((0,), 1)]                       ok
       m=3   -> [((3,), 1), ((1,), 1)]                       ok
       m=4   -> [((4,), 1), ((2,), 1), ((0,), 1)]            ok
       m=5   -> [((5,), 1), ((3,), 1), ((1,), 1)]            ok
       m=6   -> [((6,), 1), ((4,), 1), ((2,), 1), ((0,), 1)] ok
       0 fallos sobre 15 valores de m

  C0d  sp_mu(1,...,1) contra la formula de dimension de Weyl para C_r
       sp_(3,)       r=1 :  suma de coeficientes = 4         Weyl = 4        ok
       sp_(0,)       r=1 :  suma de coeficientes = 1         Weyl = 1        ok
       sp_(7,)       r=1 :  suma de coeficientes = 8         Weyl = 8        ok
       sp_(2, 1)     r=2 :  suma de coeficientes = 16        Weyl = 16       ok
       sp_(3, 3)     r=2 :  suma de coeficientes = 30        Weyl = 30       ok
       sp_(1, 0)     r=2 :  suma de coeficientes = 4         Weyl = 4        ok
       sp_(2, 1, 1)  r=3 :  suma de coeficientes = 70        Weyl = 70       ok
       sp_(1, 1, 1)  r=3 :  suma de coeficientes = 14        Weyl = 14       ok

  C0e  invariancia de Weyl de la restriccion (z_i <-> 1/z_i y permutar las z_i)
  C0f  T1:  s_{lambda + 1^N} = - s_lambda     (porque prod(alfabeto) = -1)
       T2:  s_{lambda*}      = (-1)^k s_lambda,  lambda* = complemento en el rectangulo k^N
       C0e  invariancia de Weyl : 0 fallos sobre 1122
       C0f  T1                  : 0 fallos sobre 1122
       C0f  T2                  : 0 fallos sobre 1122

       COROLARIO DE T1, SIN MEDIR NADA: N = 2r+2 es PAR, luego (-1)^{|lambda|} NO cambia al
       sumar 1^N mientras que el signo SI.  (-1)^{|lambda|} queda REFUTADA como regla de
       signo por algebra -- y eso explica su 145/290 de ayer, que era exactamente el azar.

  C0 PASA

================================================================================================================
N1  LA DICOTOMIA  |  N2  LA REGLA DE SIGNO  |  N4  el criterio, por via independiente
================================================================================================================

  r=1  (N=4, plegado D_2 -> C_1 = Sp(2), lambda_1 <= 14)
     formas: 3060
     ejemplos (lambda -> multiplicidades en la base sp_mu, hasta 5 terminos):
        (14, 14, 14, 12)       [((2,), 1), ((0,), 1)]                                   signo +1
        (14, 14, 14, 11)       [((3,), 1), ((1,), 1)]                                   signo +1
        (14, 14, 14, 10)       [((4,), 1), ((2,), 1), ((0,), 1)]                        signo +1
        (14, 14, 14, 9)        [((5,), 1), ((3,), 1), ((1,), 1)]                        signo +1
        (14, 14, 14, 8)        [((6,), 1), ((4,), 1), ((2,), 1), ((0,), 1)]             signo +1
        (14, 14, 14, 7)        [((7,), 1), ((5,), 1), ((3,), 1), ((1,), 1)]             signo +1
        (14, 14, 14, 6)        [((8,), 1), ((6,), 1), ((4,), 1), ((2,), 1), ((0,), 1)]  signo +1
        (14, 14, 14, 5)        [((9,), 1), ((7,), 1), ((5,), 1), ((3,), 1), ((1,), 1)]  signo +1

     N1  DICOTOMIA
        cero           : 352
        no negativa    : 1456
        no positiva    : 1252
        MEZCLADA       : 0
        UN SOLO SIGNO  : 2708   <- la columna «one sign» de tab:virtual (no negativa + no positiva)
        total formas   : 3060   <- y la fila entera cuadra: cero + un signo + mezclada
        -> AGUANTA: toda expansion no nula es +- una combinacion no negativa

     N2  REGLA DE SIGNO  (generico = beta_1 y beta_2 de paridad distinta)
        fuera del caso generico (la regla NO opina): 992
        signo MEDIDO = +                   | signo PREDICHO de beta = +         |   n
        ------------------------------------------------------------------------------
           SI                              | SI                                 |    876   ej: (14, 14, 14, 14)
           no                              | no                                 |    840   ej: (14, 13, 13, 13)
        desacuerdos: 0 de 1716
        veredicto: EXACTA

     N4  CRITERIO  cero <=> (i) y (ii)   [via bialternante, sin estratos ni probe()]
        s_lambda == 0                      | (i) y (ii)                         |   n
        ------------------------------------------------------------------------------
           SI                              | SI                                 |    100   ej: (14, 14, 13, 13)
           no                              | no                                 |   2708   ej: (14, 14, 14, 14)
        desacuerdos: 0 de 2808
        veredicto: EXACTA

     N3  coeficiente maximo |a_mu| = 5 ;  suma de |a_mu| maxima = 24

  r=2  (N=6, plegado D_3 -> C_2 = Sp(4), lambda_1 <= 8)
     formas: 3003
     ejemplos (lambda -> multiplicidades en la base sp_mu, hasta 5 terminos):
        (8, 8, 8, 8, 8, 6)     [((2, 0), 1), ((0, 0), 1)]                               signo +1
        (8, 8, 8, 8, 8, 5)     [((3, 0), 1), ((1, 0), 1)]                               signo +1
        (8, 8, 8, 8, 8, 4)     [((4, 0), 1), ((2, 0), 1), ((0, 0), 1)]                  signo +1
        (8, 8, 8, 8, 8, 3)     [((5, 0), 1), ((3, 0), 1), ((1, 0), 1)]                  signo +1
        (8, 8, 8, 8, 8, 2)     [((6, 0), 1), ((4, 0), 1), ((2, 0), 1), ((0, 0), 1)]     signo +1
        (8, 8, 8, 8, 8, 1)     [((7, 0), 1), ((5, 0), 1), ((3, 0), 1), ((1, 0), 1)]     signo +1
        (8, 8, 8, 8, 8, 0)     [((8, 0), 1), ((6, 0), 1), ((4, 0), 1), ((2, 0), 1), ((0 signo +1
        (8, 8, 8, 8, 7, 6)     [((2, 1), 1), ((1, 0), 1)]                               signo +1

     N1  DICOTOMIA
        cero           : 78
        no negativa    : 1397
        no positiva    : 1134
        MEZCLADA       : 394
        UN SOLO SIGNO  : 2531   <- la columna «one sign» de tab:virtual (no negativa + no positiva)
        total formas   : 3003   <- y la fila entera cuadra: cero + un signo + mezclada
        -> *** REFUTADA: 394 expansiones con signos MEZCLADOS ***
           contraejemplo (8, 8, 7, 7, 6, 6)   [((2, 2), -1), ((1, 1), 1)]
           contraejemplo (8, 8, 7, 7, 6, 4)   [((4, 2), -1), ((2, 2), -1), ((1, 1), 1)]
           contraejemplo (8, 8, 7, 7, 6, 2)   [((6, 2), -1), ((4, 2), -1), ((2, 2), -1), ((1, 1), 1)]
           contraejemplo (8, 8, 7, 7, 6, 0)   [((8, 2), -1), ((6, 2), -1), ((4, 2), -1), ((2, 2), -1), ((1, 1), 1)]
           contraejemplo (8, 8, 7, 7, 5, 5)   [((3, 3), -1), ((3, 1), -1), ((2, 2), 1), ((1, 1), -1)]
           contraejemplo (8, 8, 7, 7, 5, 3)   [((5, 3), -1), ((5, 1), -1), ((3, 3), -1), ((3, 1), -1), ((2, 2), 1), 

     N2  REGLA DE SIGNO  (generico = beta_1 y beta_2 de paridad distinta)
        fuera del caso generico (la regla NO opina): 874
        signo MEDIDO = +                   | signo PREDICHO de beta = +         |   n
        ------------------------------------------------------------------------------
           SI                              | SI                                 |    819   ej: (8, 8, 8, 8, 8, 8)
           SI                              | no                                 |     88   ej: (8, 7, 7, 6, 6, 6)
           no                              | SI                                 |     60   ej: (8, 8, 6, 5, 5, 5)
           no                              | no                                 |    690   ej: (8, 7, 7, 7, 7, 7)
        desacuerdos: 148 de 1657
        veredicto: NO separa (148 desacuerdos)

     N4  CRITERIO  cero <=> (i) y (ii)   [via bialternante, sin estratos ni probe()]
        s_lambda == 0                      | (i) y (ii)                         |   n
        ------------------------------------------------------------------------------
           SI                              | SI                                 |     64   ej: (8, 8, 8, 7, 7, 7)
           no                              | no                                 |   2925   ej: (8, 8, 8, 8, 8, 8)
        desacuerdos: 0 de 2989
        veredicto: EXACTA

     N3  coeficiente maximo |a_mu| = 12 ;  suma de |a_mu| maxima = 91

  r=3  (N=8, plegado D_4 -> C_3 = Sp(6), lambda_1 <= 5)
     formas: 1287
     ejemplos (lambda -> multiplicidades en la base sp_mu, hasta 5 terminos):
        (5, 5, 5, 5, 5, 5, 5, 3) [((2, 0, 0), -1), ((0, 0, 0), -1)]                       signo -1
        (5, 5, 5, 5, 5, 5, 5, 2) [((3, 0, 0), -1), ((1, 0, 0), -1)]                       signo -1
        (5, 5, 5, 5, 5, 5, 5, 1) [((4, 0, 0), -1), ((2, 0, 0), -1), ((0, 0, 0), -1)]      signo -1
        (5, 5, 5, 5, 5, 5, 5, 0) [((5, 0, 0), -1), ((3, 0, 0), -1), ((1, 0, 0), -1)]      signo -1
        (5, 5, 5, 5, 5, 5, 4, 3) [((2, 1, 0), -1), ((1, 0, 0), -1)]                       signo -1
        (5, 5, 5, 5, 5, 5, 4, 2) [((3, 1, 0), -1), ((2, 0, 0), -1), ((1, 1, 0), -1)]      signo -1
        (5, 5, 5, 5, 5, 5, 4, 1) [((4, 1, 0), -1), ((3, 0, 0), -1), ((2, 1, 0), -1), ((1, signo -1
        (5, 5, 5, 5, 5, 5, 4, 0) [((5, 1, 0), -1), ((4, 0, 0), -1), ((3, 1, 0), -1), ((2, signo -1

     N1  DICOTOMIA
        cero           : 27
        no negativa    : 504
        no positiva    : 504
        MEZCLADA       : 252
        UN SOLO SIGNO  : 1008   <- la columna «one sign» de tab:virtual (no negativa + no positiva)
        total formas   : 1287   <- y la fila entera cuadra: cero + un signo + mezclada
        -> *** REFUTADA: 252 expansiones con signos MEZCLADOS ***
           contraejemplo (5, 5, 5, 4, 4, 4, 3, 3) [((2, 2, 1), 1), ((1, 1, 1), -1)]
           contraejemplo (5, 5, 5, 4, 4, 4, 3, 1) [((4, 2, 1), 1), ((2, 2, 1), 1), ((1, 1, 1), -1)]
           contraejemplo (5, 5, 5, 4, 4, 4, 2, 2) [((3, 3, 1), 1), ((3, 1, 1), 1), ((2, 2, 1), -1), ((1, 1, 1), 1)]
           contraejemplo (5, 5, 5, 4, 4, 4, 2, 0) [((5, 3, 1), 1), ((5, 1, 1), 1), ((3, 3, 1), 1), ((3, 1, 1), 1), ((2, 
           contraejemplo (5, 5, 5, 4, 4, 4, 1, 1) [((4, 4, 1), 1), ((4, 2, 1), 1), ((3, 3, 1), -1), ((3, 1, 1), -1), ((2
           contraejemplo (5, 5, 5, 4, 4, 4, 0, 0) [((5, 5, 1), 1), ((5, 3, 1), 1), ((5, 1, 1), 1), ((4, 4, 1), -1), ((4,

     N2  REGLA DE SIGNO  (generico = beta_1 y beta_2 de paridad distinta)
        fuera del caso generico (la regla NO opina): 286
        signo MEDIDO = +                   | signo PREDICHO de beta = +         |   n
        ------------------------------------------------------------------------------
           SI                              | SI                                 |    263   ej: (5, 4, 4, 4, 4, 4, 4, 4)
           SI                              | no                                 |     82   ej: (5, 5, 5, 4, 4, 4, 4, 4)
           no                              | SI                                 |     53   ej: (5, 4, 4, 4, 3, 3, 3, 3)
           no                              | no                                 |    324   ej: (5, 5, 5, 5, 5, 5, 5, 5)
        desacuerdos: 135 de 722
        veredicto: NO separa (135 desacuerdos)

     N4  CRITERIO  cero <=> (i) y (ii)   [via bialternante, sin estratos ni probe()]
        s_lambda == 0                      | (i) y (ii)                         |   n
        ------------------------------------------------------------------------------
           SI                              | SI                                 |     27   ej: (5, 5, 5, 5, 4, 4, 4, 4)
           no                              | no                                 |   1260   ej: (5, 5, 5, 5, 5, 5, 5, 5)
        desacuerdos: 0 de 1287
        veredicto: EXACTA

     N3  coeficiente maximo |a_mu| = 5 ;  suma de |a_mu| maxima = 46

  r=4  (N=10, plegado D_5 -> C_4 = Sp(8), lambda_1 <= 2)
     formas: 66
     ejemplos (lambda -> multiplicidades en la base sp_mu, hasta 5 terminos):
        (2, 2, 2, 2, 2, 2, 2, 2, 2, 0) [((2, 0, 0, 0), 1), ((0, 0, 0, 0), 1)]                   signo +1
        (2, 2, 2, 2, 2, 2, 2, 2, 1, 0) [((2, 1, 0, 0), 1), ((1, 0, 0, 0), 1)]                   signo +1
        (2, 2, 2, 2, 2, 2, 2, 2, 0, 0) [((2, 2, 0, 0), 1), ((2, 0, 0, 0), 1), ((0, 0, 0, 0), 1) signo +1
        (2, 2, 2, 2, 2, 2, 2, 1, 1, 0) [((2, 1, 1, 0), 1), ((1, 1, 0, 0), 1)]                   signo +1
        (2, 2, 2, 2, 2, 2, 2, 1, 0, 0) [((2, 2, 1, 0), 1), ((2, 1, 0, 0), 1), ((1, 0, 0, 0), 1) signo +1
        (2, 2, 2, 2, 2, 2, 2, 0, 0, 0) [((2, 2, 2, 0), 1), ((2, 2, 0, 0), 1), ((2, 0, 0, 0), 1) signo +1
        (2, 2, 2, 2, 2, 2, 1, 1, 1, 0) [((2, 1, 1, 1), 1), ((1, 1, 1, 0), 1)]                   signo +1
        (2, 2, 2, 2, 2, 2, 1, 1, 0, 0) [((2, 2, 1, 1), 1), ((2, 1, 1, 0), 1), ((1, 1, 0, 0), 1) signo +1

     N1  DICOTOMIA
        cero           : 2
        no negativa    : 39
        no positiva    : 19
        MEZCLADA       : 6
        UN SOLO SIGNO  : 58   <- la columna «one sign» de tab:virtual (no negativa + no positiva)
        total formas   : 66   <- y la fila entera cuadra: cero + un signo + mezclada
        -> *** REFUTADA: 6 expansiones con signos MEZCLADOS ***
           contraejemplo (2, 2, 2, 2, 1, 1, 1, 1, 0, 0) [((2, 2, 1, 1), -1), ((1, 1, 1, 1), 1)]
           contraejemplo (2, 2, 2, 2, 1, 1, 1, 0, 0, 0) [((2, 2, 2, 1), -1), ((2, 1, 1, 1), 1), ((1, 1, 1, 0), 1)]
           contraejemplo (2, 2, 2, 2, 1, 1, 0, 0, 0, 0) [((2, 2, 2, 2), -1), ((2, 2, 1, 1), 1), ((2, 1, 1, 0), 1), ((1, 1, 0, 
           contraejemplo (2, 2, 2, 1, 1, 1, 1, 0, 0, 0) [((2, 2, 2, 0), -1), ((2, 2, 1, 1), -1), ((1, 1, 1, 1), 1)]
           contraejemplo (2, 2, 2, 1, 1, 1, 0, 0, 0, 0) [((2, 2, 2, 1), -1), ((2, 1, 1, 1), 1), ((1, 1, 1, 0), 1)]
           contraejemplo (2, 2, 1, 1, 1, 1, 0, 0, 0, 0) [((2, 2, 1, 1), -1), ((1, 1, 1, 1), 1)]

     N2  REGLA DE SIGNO  (generico = beta_1 y beta_2 de paridad distinta)
        fuera del caso generico (la regla NO opina): 9
        signo MEDIDO = +                   | signo PREDICHO de beta = +         |   n
        ------------------------------------------------------------------------------
           SI                              | SI                                 |     29   ej: (2, 2, 2, 2, 2, 2, 2, 2, 2, 2)
           SI                              | no                                 |      5   ej: (2, 1, 1, 1, 1, 0, 0, 0, 0, 0)
           no                              | SI                                 |      5   ej: (2, 2, 2, 2, 1, 1, 1, 1, 1, 1)
           no                              | no                                 |     10   ej: (2, 1, 1, 1, 1, 1, 1, 1, 1, 1)
        desacuerdos: 10 de 49
        veredicto: NO separa (10 desacuerdos)

     N4  CRITERIO  cero <=> (i) y (ii)   [via bialternante, sin estratos ni probe()]
        s_lambda == 0                      | (i) y (ii)                         |   n
        ------------------------------------------------------------------------------
           SI                              | SI                                 |      2   ej: (2, 2, 2, 2, 2, 1, 1, 1, 1, 1)
           no                              | no                                 |     64   ej: (2, 2, 2, 2, 2, 2, 2, 2, 2, 2)
        desacuerdos: 0 de 66
        veredicto: EXACTA

     N3  coeficiente maximo |a_mu| = 1 ;  suma de |a_mu| maxima = 5

================================================================================================================
N3  COTAS: la consulta externa dice que NO hay ninguna.  Se verifica el caso cerrado.
================================================================================================================

     [z^0] s_(2M)(1,-1,z,1/z) tiene que valer M+1, y s_(2M)(1,-1,1,1) = (M+1)^2
        M=0    [z^0] = 1    (esperado 1   )   s(1,-1,1,1) = 1      (esperado 1     )  ok
        M=1    [z^0] = 2    (esperado 2   )   s(1,-1,1,1) = 4      (esperado 4     )  ok
        M=2    [z^0] = 3    (esperado 3   )   s(1,-1,1,1) = 9      (esperado 9     )  ok
        M=3    [z^0] = 4    (esperado 4   )   s(1,-1,1,1) = 16     (esperado 16    )  ok
        M=4    [z^0] = 5    (esperado 5   )   s(1,-1,1,1) = 25     (esperado 25    )  ok
        M=5    [z^0] = 6    (esperado 6   )   s(1,-1,1,1) = 36     (esperado 36    )  ok
        M=6    [z^0] = 7    (esperado 7   )   s(1,-1,1,1) = 49     (esperado 49    )  ok
        M=7    [z^0] = 8    (esperado 8   )   s(1,-1,1,1) = 64     (esperado 64    )  ok
        M=8    [z^0] = 9    (esperado 9   )   s(1,-1,1,1) = 81     (esperado 81    )  ok
        0 fallos sobre 9

     -> no hay analogo de {0,+-1,+-2}: los coeficientes crecen sin cota ya en r = 1.

================================================================================================================
VEREDICTO
================================================================================================================

  1. MUERTO Y ENTERRADO: 's_lambda(1,-1,z^{+-1}) = +- monomio * UN caracter simplectico'.
     Contraejemplo minimo propio y externo coincidentes: s_(2)(1,-1,z,1/z) = sp_(2) + sp_(0).

  2. LO QUE QUEDA EN PIE: +- combinacion NO NEGATIVA de caracteres de Sp(2r).
     expansiones con signos MEZCLADOS en total: 652  -> REFUTADA

  3. LA REGLA DE SIGNO NO ERA DESCONOCIDA: es el signo del ESTRATO DE ARRIBA.
     desacuerdos totales prediccion-vs-medida: 293
     Y (-1)^{|lambda|} esta REFUTADA por algebra (T1), no por conteo.

  4. EL CRITERIO t=2 por via independiente: 0 desacuerdos en total.

DONE


==> anc/outputs/graph_datum.txt <==
  t=2 :  plain     14  oriented   0  a1b1       3  both       0
  t=3 :  plain      0  oriented   0  a1b1       0  both       0
  t=4 :  plain      2  oriented   0  a1b1       0  both       0
  t=5 :  plain      0  oriented   0  a1b1       0  both       0
  t=6 :  plain      0  oriented   0  a1b1       0  both       0

  columns: conflicts remaining under each signature.
  'oriented' = the graph datum with sgn(a1+a2-b1-b2) added, i.e. d_3 as an
  ORIENTED distance rather than a length.
DONE


==> anc/outputs/invariant_minimal.txt <==
==============================================================================
MINIMALITY: distinct (multiset, sign) must give distinct values
==============================================================================
  d_i <= 12 :    728 invariants,    728 distinct values, collisions 0     [control, graded by the SUM: 660 collisions]
  d_i <= 30 :   9920 invariants,   9920 distinct values, collisions 0     [control, graded by the SUM: 9744 collisions]
  d_i <= 60 :  75640 invariants,  75640 distinct values, collisions 0     [control, graded by the SUM: 75284 collisions]

  and over the partitions that realise them:
  t=2, |lambda| <= 16 :  321 shapes,  95 distinct values, values carrying two invariants 0
  t=3, |lambda| <= 16 :  399 shapes,  99 distinct values, values carrying two invariants 0
  t=4, |lambda| <= 16 :  390 shapes,  68 distinct values, values carrying two invariants 0
  t=5, |lambda| <= 16 :  377 shapes,  60 distinct values, values carrying two invariants 0

==============================================================================
THE SHIFT LAW (10):  Phi_t(lambda + (1^N)) = (-1)^(t+1) Phi_t(lambda)
==============================================================================
   t   triple fixed   eps carries (-1)^(t+1)   value law   [control: sign law without
                                                            the exponent]
   2       139/ 139        139/ 139               139/ 139        0/ 139 (must be n at odd t, 0 at even)
   3       161/ 161        161/ 161               161/ 161      161/ 161 
   4       151/ 151        151/ 151               151/ 151        0/ 151 
   5       143/ 143        143/ 143               143/ 143      143/ 143 
   6       123/ 123        123/ 123               123/ 123        0/ 123 
   7       109/ 109        109/ 109               109/ 109      109/ 109 

  the shift law over t <= 7 and |lambda| <= 12: 826 shapes, 0 fail

  The triple is translation-invariant; the value is not, for even t.  The control column
  is the same test with the exponent dropped: it agrees at odd t, where the law is
  trivial, and disagrees everywhere at even t, which is where the law has content.

TOTAL FAILURES: 0


==> anc/outputs/invariant_separates.txt <==
  t  |lam|<=   formas   ceros   comprobadas   FALLOS
   2     12      155      16           155        0
   3     12      197      36           197        0
   4     11      169      58           169        0
   5     10      132      51           132        0
   6      9       96      43            96        0

TOTAL: 749 formas comprobadas, 204 ceros, 5 configuraciones
TOTAL FALLOS: 0

CONTROL (tiene que fallar): mismo test con eps forzado a +1 siempre
  el control falla en 35 de 133 formas no nulas (si fuera 0, el test no mide el signo)
  t  |lam|<=  no nulas  datos distintos  |  mismo dato/valor distinto  |  mismo valor/dato distinto
   2     14       212               71  |                          0 |                          0
   3     13       205               63  |                          0 |                          0
   4     12       151               39  |                          0 |                          0
   5     11       108               29  |                          0 |                          0

TOTAL: 676 formas no nulas, 4 configuraciones
TOTAL: mismo dato con valor distinto = 0 ;  mismo valor con dato distinto = 0

CONTROL: dejando el signo FUERA del dato hay 104 colisiones (si fuera 0, el signo sobraria)


==> anc/outputs/involution_runs.txt <==
range: |lambda| <= 16, at most 4 rows, 333 shapes with a nonzero term

A  max |sigma|:                                   1   <-- 1 means a set, not a multiset
B  runs of consecutive nonzeros:                  1406
   runs with two EQUAL adjacent signs:            0   <-- 0 means the sign alternates
   odd-length runs 1314, even-length runs 92

C  survivors vs the closed form (up to the global sign): 333 agree, 0 disagree


==> anc/outputs/karmakar_caseB_min.txt <==
  smallest lambda in Karmakar's case (B) at k = 1
  r     N     min|lambda| lambda                       beta
  1     4     1          [1]                          [4, 2, 1, 0]
  2     6     6          [3, 2, 1]                    [8, 6, 4, 2, 1, 0]
  3     8     15         [5, 4, 3, 2, 1]              [12, 10, 8, 6, 4, 2, 1, 0]
  4     10    28         [7, 6, 5, 4, 3, 2, 1]        [16, 14, 12, 10, 8, 6, 4, 2, 1, 0]
  5     12    45         [9, 8, 7, 6, 5, 4, 3, 2, 1]  [20, 18, 16, 14, 12, 10, 8, 6, 4, 2, 1, 0]

  So case (B) does NOT die -- it moves out of reach.  The honest statement
  is that its smallest member grows, not that the case empties.


==> anc/outputs/law_control.txt <==
m=2: running totals  nonzero-match=212  zeros=29   fail=0  bad-ratio=0
m=3: running totals  nonzero-match=472  zeros=93   fail=0  bad-ratio=0
m=4: running totals  nonzero-match=661  zeros=202   fail=0  bad-ratio=0
m=5: running totals  nonzero-match=804  zeros=305   fail=0  bad-ratio=0
m=6: running totals  nonzero-match=893  zeros=404   fail=0  bad-ratio=0
m=7: running totals  nonzero-match=959  zeros=476   fail=0  bad-ratio=0

TOTAL: 959 nonzero matched (ratio exactly +-1), 476 zeros predicted, 0 vanishing failures, 0 magnitude failures


==> anc/outputs/minimality.txt <==
the excess-one alphabet  mu_t u {-1}  for odd t

  t=3 : +1 x47, -1 x43, 0 x151
  t=5 : +1 x44, -1 x41, 0 x303
  t=7 : +1 x38, -1 x34, 0 x391

  1092 shapes over t = 3,5,7 and |lambda| <= 14
  values outside {0,+1,-1}: 0   <-- 0 means the excess-one alphabet is frozen


==> anc/outputs/nonstandard_survive.txt <==
Does EVERY non-standard label vanish on A?  (nu'_1 + nu'_2 > N = 2r+2)
r    N        |nu|<=     non-std    vanish     NONZERO
1    4        14         431        376        55  [(2, 2, 1, 1), (2, 1, 1, 1, 1), (3, 2, 1, 1)]
2    6        12         136        98         38  [(2, 2, 2, 1, 1), (2, 2, 1, 1, 1, 1), (2, 1, 1, 1, 1, 1, 1)]
3    8        11         33         23         10  [(2, 2, 2, 2, 1, 1), (2, 2, 2, 1, 1, 1, 1), (2, 2, 1, 1, 1, 1, 1, 1)]

If the NONZERO column is 0 for r>=3, CORRECTIONS.md's target is real.
If it is not, the non-standard labels do NOT all die; they fold, which is
what Lemma lem:AtoSp says they do.


==> anc/outputs/pI_L1_norma_probada.txt <==
============================================================================================
LA PRUEBA DE LA PROP. 6.10(ii), COMPROBADA
============================================================================================

  t=2   330 lambda: 20 degeneradas, 20 concentricas (Phi = 0, hipotesis excluida),
         130 de dos clases y 160 de tamano tres con Phi != 0
    C3  las cuatro combinaciones son 2(a_i - b_j) y ninguna se anula : 130 de 130 OK
    C3  y por tanto la norma del producto es 8                       : 130 de 130 OK
    C4  d3 = d1 + d2 en el perfil de tamano tres                     : 160 de 160 OK
    C4  y por tanto la norma del producto es 6                       : 160 de 160 OK
    D1  SENUELO: lambda donde alguna combinacion SI se anula         : 0 (ninguna, como exige el argumento)

  t=3   792 lambda: 168 degeneradas, 0 concentricas (Phi = 0, hipotesis excluida),
         432 de dos clases y 192 de tamano tres con Phi != 0
    C3  las cuatro combinaciones son 2(a_i - b_j) y ninguna se anula : 432 de 432 OK
    C3  y por tanto la norma del producto es 8                       : 432 de 432 OK
    C4  d3 = d1 + d2 en el perfil de tamano tres                     : 192 de 192 OK
    C4  y por tanto la norma del producto es 6                       : 192 de 192 OK
    D1  SENUELO: lambda donde alguna combinacion SI se anula         : 0 (ninguna, como exige el argumento)

============================================================================================
VEREDICTO: el argumento del revisor PASA sobre todo el rango


==> anc/outputs/pI_instrument_asociadas.txt <==
┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 10.9, Release Date: 2026-05-04                    │
│ Using Python 3.12.3. Type "help()" for help.                       │
└────────────────────────────────────────────────────────────────────┘
sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: ....: ....: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: sage: sage: ....: ....: ....: ....: ....: ....: ....: ....: sage: sage: sage: ....: ....: ....: ....: ....: sage: sage: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: sage: sage: ====================================================================================================
sage: prob:instrument --- .es  m_mu = m_{mu*}  una identidad VISIBLE en tableaux?
sage: ====================================================================================================
sage: 
sage: sage: sage: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....: ....:   t=2 r=1  (N=4):  1 lambda en el locus de anulacion, de 93
    C1  m_mu = m_{mu*} en todo el locus : 1   (es la definicion, sirve de calibracion)
    C3  pares (mu,mu*) no triviales : soporte del MISMO cardinal 1, de cardinal DISTINTO 0
    C2  .refina alguna estadistica sobre delta?
        l(delta)           refina en    1, NO refina en    0   REFINA SIEMPRE
        delta_1            refina en    1, NO refina en    0   REFINA SIEMPRE
        |delta|/2          refina en    1, NO refina en    0   REFINA SIEMPRE
        num partes pares   refina en    1, NO refina en    0   REFINA SIEMPRE
    D1  pares con m_mu != m_{mu*} fuera del locus : 607

  t=2 r=2  (N=6):  1 lambda en el locus de anulacion, de 124
    C1  m_mu = m_{mu*} en todo el locus : 1   (es la definicion, sirve de calibracion)
    C3  pares (mu,mu*) no triviales : soporte del MISMO cardinal 1, de cardinal DISTINTO 0
    C2  .refina alguna estadistica sobre delta?
        l(delta)           refina en    1, NO refina en    0   REFINA SIEMPRE
        delta_1            refina en    1, NO refina en    0   REFINA SIEMPRE
        |delta|/2          refina en    1, NO refina en    0   REFINA SIEMPRE
        num partes pares   refina en    1, NO refina en    0   REFINA SIEMPRE
    D1  pares con m_mu != m_{mu*} fuera del locus : 1175

  t=4 r=1  (N=6):  1 lambda en el locus de anulacion, de 124
    C1  m_mu = m_{mu*} en todo el locus : 1   (es la definicion, sirve de calibracion)
    C3  pares (mu,mu*) no triviales : soporte del MISMO cardinal 1, de cardinal DISTINTO 0
    C2  .refina alguna estadistica sobre delta?
        l(delta)           refina en    1, NO refina en    0   REFINA SIEMPRE
        delta_1            refina en    1, NO refina en    0   REFINA SIEMPRE
        |delta|/2          refina en    1, NO refina en    0   REFINA SIEMPRE
        num partes pares   refina en    1, NO refina en    0   REFINA SIEMPRE
    D1  pares con m_mu != m_{mu*} fuera del locus : 1175

sage: sage: ====================================================================================================
sage: DONE
sage: 

==> anc/outputs/pI_instrument_veredicto.txt <==
====================================================================================================
prob:instrument --- VEREDICTO: quien sobrevive en el rango de Littlewood
====================================================================================================

  t=2 r=2 (N=6): 164 lambda en el rango de Littlewood, 1 con m_mu = m_{mu*} para toda mu
     quienes son : [(1, 1, 1)]
     V1  .son rectangulos de lado IMPAR con N/2 filas --- la rama (b) de thm:stable? : SI, todos

  t=2 r=3 (N=8): 494 lambda en el rango de Littlewood, 1 con m_mu = m_{mu*} para toda mu
     quienes son : [(1, 1, 1, 1)]
     V1  .son rectangulos de lado IMPAR con N/2 filas --- la rama (b) de thm:stable? : SI, todos

  t=4 r=2 (N=8): 494 lambda en el rango de Littlewood, 1 con m_mu = m_{mu*} para toda mu
     quienes son : [(1, 1, 1, 1)]
     V1  .son rectangulos de lado IMPAR con N/2 filas --- la rama (b) de thm:stable? : SI, todos

====================================================================================================
DONE


==> anc/outputs/pI_numerator_lift.txt <==
====================================================================================================
EL NUMERATOR LIFT  K_lambda = J_lambda x Omega_t  --- CONSTRUIDO
====================================================================================================

----------------------------------------------------------------------------------------------------
t=2   329 lambda,  lambda_1 <= 7,  4 columnas de beta   |Omega_t| = 8
----------------------------------------------------------------------------------------------------
  L0  CALIBRACION  suma signada sobre J_lambda == Phi_t : 329 de 329   CALIBRA
  L1  FATAL  sum_{K} sgn . z^wt == D_t . Phi_t : 329 de 329   EL OBJETO ES ESE
  L2  |K_lambda| = 8 |J_lambda| : 329 de 329 ;  total 97848 = 8 x 12231 ;  signos {1: 48924, -1: 48924}
  L3  IDENTIDAD  F_K(lambda) == ||D_t . Phi||_1 : 329 de 329   PASA
  L4  FATAL  F_K(lambda) == 2 . |U(lambda)|  (monomios de Laplace) : 309 de 329   no exacto en 20, ej. (lambda, F_K, |U|, ||Phi||_1) [((1, 1), 0, 4, 0), ((2, 2, 1, 1), 0, 4, 0), ((3, 3), 0, 4, 0), ((3, 3, 2, 2), 0, 4, 0)]
      L4b  la COTA  F_K <= 2|U| : 329 de 329   SIEMPRE
      L4c  de las 20 sin igualdad, cuantas tienen Phi == 0 : 20   TODAS -- la igualdad vale siempre que Phi != 0
  L5  EL CONTRASTE
        F_J = ||Phi||_1  sobre J_lambda : {0: 40, 1: 7, 2: 38, 3: 16, 4: 18, 5: 6, 6: 54, 7: 2, 8: 20, 9: 12, 12: 48, 15: 8, 16: 22, 20: 14, 24: 12, 27: 2, 30: 10}    maximo 30
        F_K              sobre K_lambda : {0: 40, 6: 160, 8: 129}    maximo 8
        lambda con F_J > 8 (donde (4) es IMPOSIBLE sobre J) : 128 de 329
  E1  SENUELO Omega sin el factor (z - z^-1) : rompe en 289 de 329   DISCRIMINA
  E2  SENUELO Omega con todos los signos +1 : rompe en 289 de 329   DISCRIMINA
  E3  CONTROL Omega = D_t EXPANDIDO (6 piezas) : la identidad sigue pasando en 329 de 329,
        y |K| = 8|J| deja de valer en 329 de 329  --> lo que decide es el POLINOMIO, no la
        particion; las 8 piezas son la eleccion de 43_IN para conservar la procedencia

----------------------------------------------------------------------------------------------------
t=3   791 lambda,  lambda_1 <= 7,  5 columnas de beta   |Omega_t| = 8
----------------------------------------------------------------------------------------------------
  L0  CALIBRACION  suma signada sobre J_lambda == Phi_t : 791 de 791   CALIBRA
  L1  FATAL  sum_{K} sgn . z^wt == D_t . Phi_t : 791 de 791   EL OBJETO ES ESE
  L2  |K_lambda| = 8 |J_lambda| : 791 de 791 ;  total 271224 = 8 x 33903 ;  signos {1: 135612, -1: 135612}
  L3  IDENTIDAD  F_K(lambda) == ||D_t . Phi||_1 : 791 de 791   PASA
  L4  FATAL  F_K(lambda) == 2 . |U(lambda)|  (monomios de Laplace) : 791 de 791   EXACTO
      L4b  la COTA  F_K <= 2|U| : 791 de 791   SIEMPRE
      L4c  de las 0 sin igualdad, cuantas tienen Phi == 0 : 0   TODAS -- la igualdad vale siempre que Phi != 0
  L5  EL CONTRASTE
        F_J = ||Phi||_1  sobre J_lambda : {0: 168, 1: 31, 2: 28, 3: 168, 4: 40, 5: 56, 6: 24, 7: 40, 8: 20, 9: 128, 11: 16, 12: 16, 13: 8, 15: 24, 16: 8, 18: 4, 20: 4, 21: 8}    maximo 21
        F_K              sobre K_lambda : {0: 168, 6: 192, 8: 431}    maximo 8
        lambda con F_J > 8 (donde (4) es IMPOSIBLE sobre J) : 216 de 791
  E1  SENUELO Omega sin el factor (z - z^-1) : rompe en 623 de 791   DISCRIMINA
  E2  SENUELO Omega con todos los signos +1 : rompe en 623 de 791   DISCRIMINA
  E3  CONTROL Omega = D_t EXPANDIDO (6 piezas) : la identidad sigue pasando en 791 de 791,
        y |K| = 8|J| deja de valer en 791 de 791  --> lo que decide es el POLINOMIO, no la
        particion; las 8 piezas son la eleccion de 43_IN para conservar la procedencia

====================================================================================================
DONE


==> anc/outputs/pI_toggle_espacios_de_peso.txt <==
====================================================================================================
LOS ESPACIOS DE PESO DE K_lambda --- donde puede vivir el toggle
====================================================================================================

----------------------------------------------------------------------------------------------------
t=2   329 lambda,  lambda_1 <= 7
----------------------------------------------------------------------------------------------------
  ctrl  el desequilibrio de cada espacio ES el coeficiente de D_t.Phi : 329 de 329   CALIBRA
  W1  ⚠️ prediccion MUERTA: |coef| <= 1 en todo espacio.  Maximo medido 3   FALSA -- p.ej. [((1,), -2, -2), ((1,), 2, 2), ((1, 1, 1), -2, 2)]
      dos monomios de Laplace pueden caer en el MISMO peso con el MISMO signo:
      la norma L1 no lo nota, luego F_K = 2|U| no implicaba pesos distintos
  W1b FATAL, la forma local buena:  |coef_e| == #monomios de Laplace de peso e, mismo signo
        1696 de 1696 espacios desequilibrados   EXACTO -- (4) es una condicion LOCAL
        pesos de Laplace SIN desequilibrio (transversales que se cancelan) : 80
  W2  tamano de los espacios de peso de K_lambda
        todos         : {1: 398, 2: 32, 3: 150, 4: 120, 5: 84, 6: 40, 7: 84, 8: 40, 9: 36, 10: 76, 11: 20, 12: 94, 13: 40, 14: 38, 15: 40, 16: 12, 18: 28, 19: 56, 20: 22, 21: 32, 22: 42, 23: 16, 24: 36, 26: 42, 27: 56, 28: 22, 29: 12, 30: 6, 31: 12, 32: 4, 33: 16, 34: 18, 35: 28, 36: 48, 37: 12, 38: 10, 40: 10, 41: 12, 42: 8, 43: 16, 44: 12, 45: 20, 49: 16, 50: 6, 51: 12, 54: 12, 55: 4, 56: 32, 57: 16, 58: 4, 59: 28, 60: 8, 61: 12, 62: 6, 63: 8, 64: 20, 65: 8, 66: 12, 67: 12, 68: 16, 70: 22, 72: 4, 74: 16, 75: 8, 76: 2, 77: 8, 79: 16, 82: 8, 83: 8, 84: 6, 86: 10, 88: 4, 91: 8, 92: 6, 96: 2, 99: 12, 100: 12, 101: 4, 102: 10, 103: 16, 107: 8, 112: 4, 114: 2, 115: 16, 116: 8, 117: 8, 118: 6, 120: 6, 122: 8, 124: 10, 133: 8, 134: 6, 138: 8, 140: 6, 142: 4, 146: 16, 153: 12, 155: 12, 163: 4, 164: 4, 171: 4, 174: 4, 175: 4, 179: 4, 186: 4, 188: 2, 190: 4, 196: 8, 197: 8, 198: 2, 208: 2, 214: 4, 219: 4, 222: 2, 229: 4, 232: 4, 234: 4, 236: 4, 242: 4, 264: 2, 266: 4, 296: 4, 303: 4, 304: 2, 324: 4, 350: 2, 362: 2, 380: 2}
        desequilibrados: {1: 398, 3: 150, 4: 28, 5: 84, 6: 12, 7: 84, 9: 36, 10: 24, 11: 20, 12: 36, 13: 40, 14: 20, 15: 40, 16: 12, 18: 16, 19: 56, 21: 32, 23: 16, 26: 16, 27: 56, 28: 12, 29: 12, 30: 4, 31: 12, 33: 16, 34: 16, 35: 28, 36: 12, 37: 12, 41: 12, 43: 16, 44: 8, 45: 20, 49: 16, 51: 12, 55: 4, 56: 16, 57: 16, 59: 28, 61: 12, 63: 8, 65: 8, 67: 12, 68: 8, 70: 4, 75: 8, 77: 8, 79: 16, 83: 8, 86: 4, 88: 4, 91: 8, 99: 12, 101: 4, 103: 16, 107: 8, 115: 16, 116: 8, 117: 8, 133: 8, 153: 12, 155: 12, 163: 4, 171: 4, 175: 4, 179: 4, 197: 8, 219: 4, 229: 4, 303: 4}
  W3  espacios desequilibrados de tamano 1 (punto fijo FORZADO) : 398 de 1696   (23.5%)
  W4  .son los pesos desequilibrados los EXTREMOS del soporte?
        desequilibrados que son extremo : 534 de 1696 ; lambda donde SON exactamente los dos extremos : 0 de 329
  W5  de que elecciones de Omega_t vienen los espacios desequilibrados (top 6)
          332 x  -1|-1|-z^-1 + -1|-1|z + -1|z^-t|-z^-1 + -1|z^-t|z + z^t|-1|-z^-1 + z^t|-1|z + z^t|z^-t|-z^-1 + z^t|z^-t|z
          267 x  -1|z^-t|-z^-1
          267 x  z^t|-1|z
          222 x  -1|-1|-z^-1 + -1|z^-t|-z^-1 + -1|z^-t|z + z^t|z^-t|-z^-1
          222 x  -1|-1|z + z^t|-1|-z^-1 + z^t|-1|z + z^t|z^-t|z
          186 x  -1|-1|-z^-1 + -1|-1|z + -1|z^-t|-z^-1 + -1|z^-t|z + z^t|-1|-z^-1 + z^t|z^-t|-z^-1 + z^t|z^-t|z
  V1  SENUELO sobre J_lambda sin levantar: |coef de Phi| maximo 7 ; reparto {1: 615, 2: 342, 3: 244, 4: 82, 5: 44, 6: 36, 7: 2}
        --> alli (4) es imposible; el lift es lo que la hace local

----------------------------------------------------------------------------------------------------
t=3   791 lambda,  lambda_1 <= 7
----------------------------------------------------------------------------------------------------
  ctrl  el desequilibrio de cada espacio ES el coeficiente de D_t.Phi : 791 de 791   CALIBRA
  W1  ⚠️ prediccion MUERTA: |coef| <= 1 en todo espacio.  Maximo medido 2   FALSA -- p.ej. [((1,), -2, -2), ((1,), 2, 2), ((1, 1), -1, -2)]
      dos monomios de Laplace pueden caer en el MISMO peso con el MISMO signo:
      la norma L1 no lo nota, luego F_K = 2|U| no implicaba pesos distintos
  W1b FATAL, la forma local buena:  |coef_e| == #monomios de Laplace de peso e, mismo signo
        4074 de 4074 espacios desequilibrados   EXACTO -- (4) es una condicion LOCAL
        pesos de Laplace SIN desequilibrio (transversales que se cancelan) : 0
  W2  tamano de los espacios de peso de K_lambda
        todos         : {1: 1176, 2: 1626, 3: 372, 4: 770, 5: 264, 6: 846, 7: 136, 8: 782, 9: 188, 10: 440, 11: 116, 12: 394, 13: 168, 14: 330, 15: 40, 16: 284, 17: 156, 18: 284, 19: 84, 20: 234, 21: 72, 22: 282, 23: 36, 24: 204, 25: 92, 26: 204, 27: 20, 28: 166, 29: 56, 30: 88, 31: 24, 32: 188, 33: 12, 34: 156, 35: 24, 36: 100, 37: 56, 38: 86, 39: 32, 40: 108, 41: 28, 42: 82, 43: 36, 44: 128, 45: 16, 46: 64, 47: 12, 48: 94, 50: 84, 51: 28, 52: 44, 53: 28, 54: 48, 55: 12, 56: 28, 57: 16, 58: 48, 59: 16, 60: 50, 61: 20, 62: 36, 63: 24, 64: 54, 65: 20, 66: 78, 68: 38, 69: 12, 70: 16, 71: 4, 72: 30, 73: 16, 74: 36, 75: 16, 76: 34, 78: 34, 80: 44, 81: 4, 82: 8, 83: 4, 84: 54, 85: 16, 86: 20, 87: 4, 88: 12, 89: 4, 90: 16, 91: 4, 92: 10, 93: 4, 94: 16, 96: 44, 97: 4, 98: 16, 99: 4, 100: 8, 101: 8, 102: 4, 103: 20, 104: 12, 106: 20, 107: 4, 108: 34, 110: 8, 111: 8, 112: 20, 113: 4, 114: 8, 116: 4, 117: 4, 118: 6, 120: 18, 122: 8, 124: 12, 126: 4, 127: 4, 128: 6, 130: 2, 132: 4, 134: 10, 135: 4, 136: 10, 139: 8, 140: 4, 143: 4, 144: 8, 147: 4, 148: 6, 150: 8, 154: 4, 156: 6, 158: 6, 160: 6, 162: 4, 164: 8, 168: 2, 170: 8, 172: 4, 174: 4, 176: 4, 180: 4, 182: 4, 194: 6, 196: 8, 200: 8, 220: 4, 222: 4, 228: 2, 236: 2}
        desequilibrados: {1: 1176, 2: 146, 3: 372, 4: 16, 5: 264, 6: 56, 7: 136, 8: 76, 9: 188, 10: 32, 11: 116, 12: 16, 13: 168, 14: 24, 15: 40, 17: 156, 18: 24, 19: 84, 21: 72, 22: 16, 23: 36, 24: 8, 25: 92, 26: 4, 27: 20, 28: 4, 29: 56, 31: 24, 33: 12, 34: 8, 35: 24, 37: 56, 38: 4, 39: 32, 40: 16, 41: 28, 42: 16, 43: 36, 45: 16, 47: 12, 51: 28, 53: 28, 55: 12, 56: 4, 57: 16, 59: 16, 60: 4, 61: 20, 63: 24, 65: 20, 66: 4, 69: 12, 71: 4, 72: 4, 73: 16, 74: 4, 75: 16, 76: 12, 80: 4, 81: 4, 83: 4, 85: 16, 87: 4, 89: 4, 90: 4, 91: 4, 93: 4, 96: 8, 97: 4, 98: 4, 99: 4, 101: 8, 103: 20, 107: 4, 111: 8, 113: 4, 117: 4, 120: 4, 127: 4, 135: 4, 139: 8, 143: 4, 147: 4, 154: 4}
  W3  espacios desequilibrados de tamano 1 (punto fijo FORZADO) : 1176 de 4074   (28.9%)
  W4  .son los pesos desequilibrados los EXTREMOS del soporte?
        desequilibrados que son extremo : 902 de 4074 ; lambda donde SON exactamente los dos extremos : 0 de 791
  W5  de que elecciones de Omega_t vienen los espacios desequilibrados (top 6)
          595 x  -1|z^-t|-z^-1
          595 x  z^t|-1|z
          300 x  -1|-1|-z^-1 + -1|-1|z + -1|z^-t|-z^-1 + -1|z^-t|z + z^t|-1|-z^-1 + z^t|z^-t|-z^-1 + z^t|z^-t|z
          300 x  -1|-1|-z^-1 + -1|-1|z + -1|z^-t|z + z^t|-1|-z^-1 + z^t|-1|z + z^t|z^-t|-z^-1 + z^t|z^-t|z
          284 x  -1|-1|-z^-1 + -1|z^-t|-z^-1 + -1|z^-t|z + z^t|z^-t|-z^-1
          284 x  -1|-1|z + z^t|-1|-z^-1 + z^t|-1|z + z^t|z^-t|z
  V1  SENUELO sobre J_lambda sin levantar: |coef de Phi| maximo 3 ; reparto {1: 3407, 2: 248, 3: 48}
        --> alli (4) es imposible; el lift es lo que la hace local

====================================================================================================
DONE


==> anc/outputs/pI_toggle_esqueleto.txt <==
====================================================================================================
EL ESQUELETO FORZADO --- .que elemento de K_lambda es cada monomio de Laplace?
====================================================================================================

----------------------------------------------------------------------------------------------------
t=2   329 lambda,  lambda_1 <= 7
----------------------------------------------------------------------------------------------------
  S0  espacios desequilibrados de tamano 1 (punto fijo FORZADO) : 398
  S1  H1  su omega es uno de los DOS extremos de Omega_t : 398 de 398   SIN EXCEPCION
        etiquetas que aparecen : {'-1|z^-t|-z^-1': 199, 'z^t|-1|z': 199}
  S1b H1b .cuantos factores de torsion (z^t, z^-t) toma su omega? : {1: 398}
        --> EXACTAMENTE UNO, sin excepcion
  S2  H2  beta(mu) contra beta(lambda) menos las dos cuentas de la transversal
           384  ninguna de las anteriores
            14  beta(lambda) sin {j1,j2} contenido en beta(mu)
  S3  H3  que es nu en un punto fijo forzado : {'nu == mu': 69, 'nu == lambda': 69, 'nu intermedio': 260}
  S4  H4  signo del elemento == signo del monomio de Laplace : 398 de 398   SIEMPRE
  S5  monomios de Laplace TOTALES 2152 ; forzados 398 ; por decidir (espacios >= 2) 1594
  ejemplos (lambda, peso, omega, mu, nu, sgn_t(mu), (j1,j2), signo Laplace):
        ((1,), -4, '-1|z^-t|-z^-1', (), (), 1, (0, 3), 1)
        ((1,), 4, 'z^t|-1|z', (), (1,), 1, (0, 3), -1)
        ((1, 1, 1), -4, '-1|z^-t|-z^-1', (1, 1), (1, 1), -1, (0, 3), -1)
        ((1, 1, 1), 4, 'z^t|-1|z', (1, 1), (1, 1, 1), -1, (0, 3), 1)
        ((1, 1, 1, 1), 3, 'z^t|-1|z', (1, 1), (1, 1, 1), -1, (0, 3), 1)
        ((1, 1, 1, 1), -3, '-1|z^-t|-z^-1', (1, 1), (1, 1, 1), -1, (0, 3), -1)

----------------------------------------------------------------------------------------------------
t=3   791 lambda,  lambda_1 <= 7
----------------------------------------------------------------------------------------------------
  S0  espacios desequilibrados de tamano 1 (punto fijo FORZADO) : 1176
  S1  H1  su omega es uno de los DOS extremos de Omega_t : 1106 de 1176   *** FALLA ***
        etiquetas que aparecen : {'z^t|-1|-z^-1': 35, '-1|z^-t|-z^-1': 553, 'z^t|-1|z': 553, '-1|z^-t|z': 35}
  S1b H1b .cuantos factores de torsion (z^t, z^-t) toma su omega? : {1: 1176}
        --> EXACTAMENTE UNO, sin excepcion
  S2  H2  beta(mu) contra beta(lambda) menos las dos cuentas de la transversal
          1092  ninguna de las anteriores
            84  beta(lambda) sin {j1,j2} contenido en beta(mu)
  S3  H3  que es nu en un punto fijo forzado : {'nu == mu': 154, 'nu == lambda': 162, 'nu intermedio': 860}
  S4  H4  signo del elemento == signo del monomio de Laplace : 1176 de 1176   SIEMPRE
  S5  monomios de Laplace TOTALES 4600 ; forzados 1176 ; por decidir (espacios >= 2) 3424
  ejemplos (lambda, peso, omega, mu, nu, sgn_t(mu), (j1,j2), signo Laplace):
        ((1,), 1, 'z^t|-1|-z^-1', (), (), 1, (1, 2), 1)
        ((1,), -5, '-1|z^-t|-z^-1', (), (), 1, (0, 4), 1)
        ((1,), 5, 'z^t|-1|z', (), (1,), 1, (0, 4), -1)
        ((1,), -1, '-1|z^-t|z', (), (1,), 1, (1, 2), -1)
        ((1, 1), 4, 'z^t|-1|z', (), (1,), 1, (0, 3), -1)
        ((1, 1), 2, 'z^t|-1|-z^-1', (), (1,), 1, (1, 2), 1)

====================================================================================================
DONE


==> anc/outputs/prove_W.txt <==
============================================================================
r=1 N=4 : non-standard nu with o!=0 : 33 ; min ell(nu) = 4  (fact (ii) gives >= 3)
   UNSTABLE shapes: 13 vanish ; 81 have a PROVED isolating witness ; 12 residue
   residue examples: [((4, 2, 1, 1), 4), ((3, 2, 2, 1), 4), ((6, 2, 1, 1), 4), ((5, 2, 2, 1), 4), ((8, 2, 1, 1), 4), ((7, 3, 2), 3), ((7, 2, 2, 1), 4), ((6, 4, 1, 1), 4), ((5, 4, 2, 1), 4), ((5, 3, 2, 2), 4)]
============================================================================
r=2 N=6 : non-standard nu with o!=0 : 14 ; min ell(nu) = 5  (fact (ii) gives >= 4)
   UNSTABLE shapes: 3 vanish ; 55 have a PROVED isolating witness ; 0 residue
============================================================================
r=3 N=8 : non-standard nu with o!=0 : 0 ; min ell(nu) = None  (fact (ii) gives >= 5)
   UNSTABLE shapes: 0 vanish ; 25 have a PROVED isolating witness ; 0 residue

TOTAL unstable residue without a proved isolating witness: 12


==> anc/outputs/prove_W_extended.txt <==
============================================================================
r=2 N=6 : non-standard nu with o!=0 : 79 ; min ell(nu) = 5  (fact (ii) gives >= 4)
   UNSTABLE shapes: 3 vanish ; 227 have a PROVED isolating witness ; 11 residue
   residue examples: [((5, 2, 2, 1, 1), 5), ((4, 2, 2, 1, 1, 1), 6), ((3, 3, 2, 2, 1), 5), ((3, 2, 2, 2, 1, 1), 6), ((7, 2, 2, 1, 1), 5), ((6, 2, 2, 1, 1, 1), 6), ((5, 5, 2, 1), 4), ((5, 2, 2, 2, 1, 1), 6), ((4, 4, 2, 1, 1, 1), 6), ((4, 3, 2, 2, 1, 1), 6)]

TOTAL unstable residue without a proved isolating witness: 11


==> anc/outputs/prove_W_r3.txt <==
r=3 extendido a |lambda| <= 13 (el paper llegaba a 9)
============================================================================
r=3 N=8 : non-standard nu with o!=0 : 36 ; min ell(nu) = 6  (fact (ii) gives >= 5)
   UNSTABLE shapes: 4 vanish ; 149 have a PROVED isolating witness ; 0 residue

TOTAL unstable residue without a proved isolating witness: 0


==> anc/outputs/rank_one_law.txt <==
============================================================================
t = 2, i.e. r = 1: is o_nu(1,-1,z,1/z) = sp_nu(z)?  and when is it 0?
============================================================================
  identity o_nu(A) = sp_nu(z) : 272 shapes, 0 mismatches

  l(nu)      shapes     vanish     all vanish?
  0          1          0          no
  1          12         0          no
  2          36         36         YES
  3          53         43         partly
  4          53         40         partly
  5          42         32         partly
  6          30         23         partly
  7          19         16         partly
  8          12         11         partly
  9          7          7          YES
  10         4          4          YES
  11         2          2          YES
  12         1          1          YES

  l(nu) >= 2 : 259 shapes, 215 vanish = 83.0%

  >> at rank one the symplectic basis is {sp_(m)}, one row only.  So
     sp_nu(z) = 0 for l(nu) = 2 and folds for l(nu) > 2; the vanishing of
     o_nu on this alphabet is therefore governed by a LAW -- Lemma 8.9 plus
     the rank-one modification -- not by a percentage.
DONE


==> anc/outputs/rect_boxes.txt <==
TEST A -- the rectangle proposition read literally, t=2, r<=4, c<=60
   cases 240 ; agree (up to sign) 210 ; DISAGREE 30 ; skipped 0
      r=4 c=1   closed form = -1      proposition predicts 2       d-triple=(2, 2, 2)
      r=4 c=3   closed form = -1      proposition predicts 6       d-triple=(2, 2, 2)
      r=4 c=5   closed form = -1      proposition predicts 12      d-triple=(2, 2, 2)
      r=4 c=7   closed form = -1      proposition predicts 20      d-triple=(2, 2, 2)
      r=4 c=9   closed form = -1      proposition predicts 30      d-triple=(2, 2, 2)
      r=4 c=11  closed form = -1      proposition predicts 42      d-triple=(2, 2, 2)
      r=4 c=13  closed form = -1      proposition predicts 56      d-triple=(2, 2, 2)
      r=4 c=15  closed form = -1      proposition predicts 72      d-triple=(2, 2, 2)
      r=4 c=17  closed form = -1      proposition predicts 90      d-triple=(2, 2, 2)
      r=4 c=19  closed form = -1      proposition predicts 110     d-triple=(2, 2, 2)

TEST B -- the four box families of the Example, c=1..4
   boxes checked 16 ; agree 16 ; MISMATCH 0


==> anc/outputs/rect_degeneracy.txt <==
t=2, lambda=(c^r): the three d's, and which pair coincides
 r   c       (d1,d2,d3)  repeat?   product/8
 1   1        (2, 2, 4)    yes   2
 1   2        (4, 2, 4)    yes   4
 1   3        (4, 2, 6)    no    6
 1   4        (6, 2, 6)    yes   9
 1   5        (6, 2, 8)    no    12
 1   6        (8, 2, 8)    yes   16
 2   1        (4, 2, 0)    no    0
 2   2        (4, 4, 2)    yes   4
 2   3        (6, 4, 0)    no    0
 2   4        (6, 6, 2)    yes   9
 2   5        (8, 6, 0)    no    0
 2   6        (8, 8, 2)    yes   16
 3   1        (2, 2, 4)    yes   2
 3   2        (2, 4, 4)    yes   4
 3   3        (2, 4, 6)    no    6
 3   4        (2, 6, 6)    yes   9
 3   5        (2, 6, 8)    no    12
 3   6        (2, 8, 8)    yes   16

 c EVEN: 18/18 have two of the three d's equal
 c ODD : 2/18 have two equal

General t: does a rectangle always degenerate?  (two d's equal, or d3=0)
  t=2: 44/56 rectangles degenerate
  t=3: 36/70 rectangles degenerate
  t=4: 58/80 rectangles degenerate
  t=5: 54/86 rectangles degenerate
  t=6: 66/88 rectangles degenerate
  t=7: 66/94 rectangles degenerate


==> anc/outputs/sec8_derivation.txt <==
============================================================================
STEP 1 -- the identity, as an identity in Lambda (no length hypothesis)
============================================================================
  o_nu(W,1,-1) = sp_nu(W)  for |nu| <= 8 :  67 hold, 0 fail
  CONTROL: each letter alone
    o(W,1)=sp(W) in 1 of 19;  o(W,-1)=sp(W) in 1 of 19
    >> only the empty shape.  BOTH letters are needed -- the reciprocal pair.

============================================================================
STEP 2 -- the three facts of Sec. 8, now as symplectic statements
============================================================================
  nu'_1 = l(nu), so the trichotomy on nu'_1 vs N/2 = r+1 is a trichotomy
  on the LENGTH of nu against the rank r of Sp(2r):

  r=1 (N=4), |nu| <= 10
     l(nu) <= r      :   11  -- irreducible Sp(2r) characters, the basis of (Cmu)
     l(nu) = r+1     :   25  -- 0 nonzero   [FACT 1: self-associate labels vanish]
     l(nu) >  r+1    :  103  -- 0 not +- a basis element  [FACTS 2 and 3]
  r=2 (N=6), |nu| <= 9
     l(nu) <= r      :   30  -- irreducible Sp(2r) characters, the basis of (Cmu)
     l(nu) = r+1     :   23  -- 0 nonzero   [FACT 1: self-associate labels vanish]
     l(nu) >  r+1    :   44  -- 0 not +- a basis element  [FACTS 2 and 3]
  r=3 (N=8), |nu| <= 8
     l(nu) <= r      :   41  -- irreducible Sp(2r) characters, the basis of (Cmu)
     l(nu) = r+1     :   12  -- 0 nonzero   [FACT 1: self-associate labels vanish]
     l(nu) >  r+1    :   14  -- 0 not +- a basis element  [FACTS 2 and 3]

============================================================================
STEP 3 -- and the linear independence of (Cmu) is now a theorem, not an
          observation: distinct irreducible characters of Sp(2r).
============================================================================
  r=1 : 9 characters, rank of their coefficient matrix = 9, repeats = 0
  r=2 : 25 characters, rank of their coefficient matrix = 25, repeats = 0
  r=3 : 41 characters, rank of their coefficient matrix = 41, repeats = 0

============================================================================
WHAT IS NOW PROVED, AND WHAT IS NOT
============================================================================

  PROVED, on published results:  every value o_nu(A) is a symplectic character;
  the labels of length r+1 vanish; longer labels fold onto the basis with a sign;
  and the basis is linearly independent.  Equation (Cmu) therefore holds with no
  appeal to a computed range, and with no modification rule outside the two
  classical cases.

  STILL OPEN:  Conjecture (iso) -- the existence of an isolating mu -- which is a
  statement about the Littlewood coefficients c_nu, not about the values o_nu(A).
  Nothing here touches it.

DONE


==> anc/outputs/sec8_formulas.txt <==
==========================================================================
F1 -- the recurrence  h_m(W,c) - c h_{m-1}(W,c) = h_m(W)
==========================================================================
  c in {1,-1,2,-3}, m <= 8 : 0 failures
  and at c = -1 it reads  h_m(W,-1) + h_{m-1}(W,-1) = h_m(W),
  which is [AK25, Proposition 2.1] verbatim.

==========================================================================
F2 -- the DEFINING determinants, as the paper cites them from [AK25]
==========================================================================
  o_lambda  determinant vs Sage's o basis  : 0 failures
  sp_lambda determinant vs Sage's sp basis : 0 failures
  (so_lambda has no Sage basis; it is pinned by F3 below.)

==========================================================================
F3 -- THE COLUMN OPERATION, exactly as the proof states it
==========================================================================
  Claim to test: the entries of the so-determinant are obtained from those
  of the o-determinant evaluated at (W,1) by  C_j -> C_j - C_{j-1}.
  A column operation of that shape leaves the determinant unchanged, so if
  the entrywise claim holds, so does  iota_1 o_nu = so_nu.

  C_j -> C_j - C_{j-1} reproduces every so entry : 0 failures
  cases where C_j + C_{j-1} would also work      : 40
  >> the sign is MINUS at c = 1.  [AK25, Lemma 3.2] writes PLUS because its
     step is c = -1; the general operation is C_j -> C_j - c C_{j-1}.

==========================================================================
F4 -- and therefore the two steps, then the composition
==========================================================================
  iota_1 o_nu = so_nu           , |nu| <= 7 : 0 failures
  iota_{-1} so_nu = sp_nu       , |nu| <= 7 : 0 failures
  iota_{-1} iota_1 o_nu = sp_nu , |nu| <= 7 : 0 failures

==========================================================================
F5 -- nu'_1 = l(nu), so the trichotomy is on LENGTH against the rank
==========================================================================
  nu'_1 = l(nu) for every partition, |nu| <= 8 : 0 failures
  N/2 = (2r+2)/2 = r+1, so  nu'_1 = N/2  <=>  l(nu) = r+1  and
                            nu'_1 > N/2  <=>  l(nu) > r+1.
DONE


==> anc/outputs/selfcomp_law.txt <==
==========================================================================
r = 1,  N = 4,  |lam| <= 28
  scanned 2157, exact vanishers 242
  FALSE NEGATIVES (vanishes, criterion silent) : 0
  FALSE POSITIVES (criterion says zero, is not): 0
  ==> CRITERION EXACT on this range, both directions.
  branch (a) only: 192    branch (b) self-complementary-odd, not (a): 50
  CONTROL: self-complementary with w EVEN: 120 in range (criterion predicts NONZERO)
           of those, actually zero: 0   (should be 0 -- w parity is load-bearing)
==========================================================================
r = 2,  N = 6,  |lam| <= 26
  scanned 4542, exact vanishers 55
  FALSE NEGATIVES (vanishes, criterion silent) : 0
  FALSE POSITIVES (criterion says zero, is not): 0
  ==> CRITERION EXACT on this range, both directions.
  branch (a) only: 23    branch (b) self-complementary-odd, not (a): 32
  CONTROL: self-complementary with w EVEN: 70 in range (criterion predicts NONZERO)
           of those, actually zero: 0   (should be 0 -- w parity is load-bearing)
==========================================================================
r = 3,  N = 8,  |lam| <= 22
  scanned 3262, exact vanishers 21
  FALSE NEGATIVES (vanishes, criterion silent) : 0
  FALSE POSITIVES (criterion says zero, is not): 0
  ==> CRITERION EXACT on this range, both directions.
  branch (a) only: 0    branch (b) self-complementary-odd, not (a): 21
  CONTROL: self-complementary with w EVEN: 21 in range (criterion predicts NONZERO)
           of those, actually zero: 0   (should be 0 -- w parity is load-bearing)


==> anc/outputs/sieve_counts.txt <==
control: shapes with z_exact but not z_end (must be 0 -- the classes are nested)
   r1: 0
   r2: 0
   r3: 0
   total: 0

the endpoint sieve, per r
   r    N     |lam|<=   shapes  identical    endpt  flagged
   1    4          24     1292        143        0      143
   2    6          20     1513         18        4       22
   3    8          16      795          6        3        9

   the sieve flags `flagged` shapes and `endpt` of them do not vanish identically:
      r=1 : flags 143, spurious 0  ->  0%
      r=2 : flags  22, spurious 4  ->  18%
      r=3 : flags   9, spurious 3  ->  33%

   endpoint-only shapes, named:
      r=1 : none
      r=2 : (5, 4, 3, 1), (5, 5, 4, 2, 1), (10, 5, 3, 1), (6, 5, 4, 2, 1, 1)
      r=3 : (2, 2, 2, 1, 1), (5, 5, 4, 1, 1), (3, 3, 3, 2, 2, 1, 1, 1)


==> anc/outputs/sign_ayyer_idiom.txt <==
CONTROL -- blocks in arbitrary order (the ordering hypothesis dropped):
   agree 592   disagree 904   <-- must fail, and does

TEST 1 -- the displayed closed form, A and B ordered so that r_A <= r_B:
   agree 1496   disagree 0

TEST 2 -- is the residual a function of (t,r_A,r_B)?
   cells occupied: 112 ; cells carrying BOTH signs: 0
   => every cell is sign-homogeneous, so once the blocks are ordered the sign
      depends on t, r_A and r_B alone.

range: t = 2..8, |lambda| <= 14


==> anc/outputs/sign_lemma.txt <==
========================================================================================================
EL ATAQUE:  nuestro criterio pide S C-simetrico + algun incremento = C.
  eta = #{kappa en E : 2kappa = C mod t}.  La formula externa dice w(sigma P)/w(P) = -1  <=>  eta = 2.
  Si existe beta con el criterio y eta = 1, o el criterio tiene falsos positivos o la formula falla.
  Se verifica ademas la formula cerrada (**) contra el w medido.
========================================================================================================
  t  r     criterio   eta=2   eta=1   eta=0 |  con eta=1: Phi=0  | formula (**) ok
   4  2        128     128       0       0 |                0  |      128/128
   6  2         78      78       0       0 |                0  |       78/78
   8  2         80      80       0       0 |                0  |       80/80
  10  2          0       0       0       0 |                0  |        0/0
  12  2          0       0       0       0 |                0  |        0/0
   4  3         14      14       0       0 |                0  |       14/14
   6  3         11      11       0       0 |                0  |       11/11
   8  3         12      12       0       0 |                0  |       12/12
   2  2         48      48       0       0 |                0  |       48/48
   2  3         34      34       0       0 |                0  |       34/34
   2  4         21      21       0       0 |                0  |       21/21
   4  4          6       6       0       0 |                0  |        6/6
   6  4          6       6       0       0 |                0  |        6/6

  eta=2: 438    eta=1: 0    eta=0: 0
  de las de eta=1 (donde la formula predice +1, o sea NO cancelacion) se anulan: 0
  formula cerrada (**): 438/438


==> anc/outputs/sign_one_object.txt <==
==========================================================================
(1)  s_{lam/mu}(1,-1) = sgn(sigma_lam) sgn(sigma_mu) . [cores agree, both strips]
==========================================================================
  N=4 :  4457 skew pairs, 1039 of them nonzero, 0 disagreements
  N=5 :  6185 skew pairs, 1292 of them nonzero, 0 disagreements
  N=6 :  7395 skew pairs, 1458 of them nonzero, 0 disagreements
  TOTAL: 18037 skew pairs, 0 disagreements

==========================================================================
(2)  Proposition 6.4(ii)+(iii) as a statement about sigma alone
==========================================================================
  N=4,5,6, k<=7, m<=9 : 240 steps, 0 disagreements
     k even -> sgn(sigma_nu) reverses ;  k odd -> sgn(sigma_nu) is constant

==========================================================================
(3)  and those two reproduce Proposition 6.4 on real lambda
==========================================================================
  |lam| <= 14, <= 4 rows, k <= 7 : 1928 (lam,k) families
     (i)   every sigma_m in {0,+-1}          : 0 fail
     (ii)  k odd, no two consecutive nonzero : 0 fail
     (iii) consecutive nonzero alternate     : 0 fail

==========================================================================
CONTROLS -- each must be refuted
==========================================================================
  the strip condition is load-bearing                  correctly refuted
  the core condition is load-bearing                   correctly refuted
  sgn(sigma) is not identically +1                     correctly refuted
  the alternation is not vacuous: some run has length >= 2 correctly refuted

==========================================================================
TOTAL problems: 0


==> anc/outputs/sign_proof_check.txt <==
STEP 0  sgn(sigma) = (-1)^inv(w):          1529 ok, 0 fail
STEP 1  parity lemma on random words:      4000 ok, 0 fail
STEP 2  inv(w) - inv(b_S), blocks ordered: 1496 ok, 0 fail
STEP 3  floor(t/2)+t+C(t+3,2) = 1 mod 2:    198 ok, no exception
CONTROL same, ordering dropped:             592 ok, 904 fail  <-- must fail


==> anc/outputs/single_char.txt <==
criterion 'two d_i = t' <=> 'Phi is a single chi_k, third d = 2(k+1)':  ok 2113   bad 0


==> anc/outputs/sp_branching.txt <==
==============================================================================
CONTROL -- the orthogonal identity of Section 8
==============================================================================
  o_nu(W,1,-1) = sp_nu(W): 45 hold, 0 fail   <-- must be 0

==============================================================================
PREDICTION -- the coefficient depends only on the skew shape nu/gamma
==============================================================================
  247 coefficients over 74 distinct skew shapes: 0 clashes   <-- 0 confirms the rule

==============================================================================
THE VALUES -- sp_{nu/gamma}(1,-1) read off, by skew shape size
==============================================================================
  |nu/gamma| = 0  : values [1]
  |nu/gamma| = 2  : values [-1, 1]
  |nu/gamma| = 4  : values [-1, 1]
  |nu/gamma| = 6  : values [-1, 1]
  |nu/gamma| = 8  : values [-1, 1]


==> anc/outputs/step_law.txt <==
================================================================================================
LA LEY DE PASO, corregida.  g y g' difieren solo en la clase j, valores u > v.
   B = #{valores de beta estrictamente entre v y u}
   M = #{valores de P  estrictamente entre v y u}   (P = los congelados, uno por clase)
   CANDIDATA:  w(g')/w(g) = (-1)^{1 + B + M}
   SENUELO   :  w(g')/w(g) = (-1)^{p-q}   (la que acabo de refutar; debe seguir fallando)
================================================================================================
  t  r     casos    candidata   senuelo
   4  2     66528        66528     34680
   6  2     26880        26880     13408
   3  2     34944        34944     18984
   2  2     25200        25200     15232
   4  3     40824        40824     20264
   2  3     71064        71064     36984
   5  2     20160        20160     10100

  candidata 285600/285600      senuelo 149652/285600


==> anc/outputs/theorem_full.txt <==
== lemmas ==
  L5  True    L5' (size-3 identity)  True
  m=2:  L1 True (86 nonzero minors)   L2 True
  m=3:  L1 True (108 nonzero minors)   L2 True
  m=4:  L1 True (95 nonzero minors)   L2 True
  m=5:  L1 True (82 nonzero minors)   L2 True
  m=6:  L1 True (83 nonzero minors)   L2 True
== L4, and the THEOREM with its exact sign ==
  through m=2:  exact match 212   zeros 29   WRONG SIGN 0   WRONG MAGNITUDE 0   L4 120/120
  through m=3:  exact match 472   zeros 93   WRONG SIGN 0   WRONG MAGNITUDE 0   L4 294/294
  through m=4:  exact match 661   zeros 202   WRONG SIGN 0   WRONG MAGNITUDE 0   L4 452/452
  through m=5:  exact match 804   zeros 305   WRONG SIGN 0   WRONG MAGNITUDE 0   L4 580/580
  through m=6:  exact match 893   zeros 404   WRONG SIGN 0   WRONG MAGNITUDE 0   L4 661/661
  through m=7:  exact match 959   zeros 476   WRONG SIGN 0   WRONG MAGNITUDE 0   L4 724/724

THEOREM, sign included: 959 exact matches, 476 zeros, 0 sign failures, 0 magnitude failures.  L4: 724/724


==> anc/outputs/thm_main_independent.txt <==
  t  |lam|<=   formas   ceros   comprobadas   FALLOS
   2     12      155      16           155        0
   3     12      197      36           197        0
   4     11      169      58           169        0
   5     10      132      51           132        0
   6      9       96      43            96        0

TOTAL: 749 formas comprobadas, 204 ceros, 5 configuraciones
TOTAL FALLOS: 0

CONTROL (tiene que fallar): mismo test con eps forzado a +1 siempre
  el control falla en 35 de 133 formas no nulas (si fuera 0, el test no mide el signo)


==> anc/outputs/typeD_residue.txt <==
============================================================================
r=1  N=4  half=2
  basis (standard, nu'_1 < half): 11 ;  residue (non-standard, nonzero): 18
  basis rank: 11 of 11 columns
  reductions of the residue, solved exactly:
     nu=(2, 2, 1, 1)         (c1,c2)=(4,2)  ->  1*o(2,)
     nu=(2, 1, 1, 1, 1)      (c1,c2)=(5,1)  ->  1*o()
     nu=(3, 2, 1, 1)         (c1,c2)=(4,2)  ->  1*o(3,)
     nu=(2, 2, 1, 1, 1)      (c1,c2)=(5,2)  ->  1*o(1,)
     nu=(4, 2, 1, 1)         (c1,c2)=(4,2)  ->  1*o(4,)
     nu=(3, 1, 1, 1, 1, 1)   (c1,c2)=(6,1)  ->  -1*o()
     nu=(2, 2, 2, 2)         (c1,c2)=(4,4)  ->  -1*o(2,)
     nu=(5, 2, 1, 1)         (c1,c2)=(4,2)  ->  1*o(5,)
     nu=(3, 3, 1, 1, 1)      (c1,c2)=(5,2)  ->  -1*o(3,)
     nu=(3, 2, 2, 2)         (c1,c2)=(4,4)  ->  -1*o(3,)
     nu=(3, 2, 1, 1, 1, 1)   (c1,c2)=(6,2)  ->  -1*o(1,)
     nu=(2, 2, 2, 2, 1)      (c1,c2)=(5,4)  ->  -1*o(1,)
     nu=(6, 2, 1, 1)         (c1,c2)=(4,2)  ->  1*o(6,)
     nu=(4, 3, 1, 1, 1)      (c1,c2)=(5,2)  ->  -1*o(4,)
     nu=(4, 2, 2, 2)         (c1,c2)=(4,4)  ->  -1*o(4,)
     nu=(4, 1, 1, 1, 1, 1, 1) (c1,c2)=(7,1)  ->  1*o()
     nu=(3, 3, 1, 1, 1, 1)   (c1,c2)=(6,2)  ->  -1*o(2,)
     nu=(2, 2, 2, 2, 2)      (c1,c2)=(5,5)  ->  -1*o()
  residue values inside the standard span: 18/18 ; with INTEGER coefficients: 18
============================================================================
r=2  N=6  half=3
  basis (standard, nu'_1 < half): 25 ;  residue (non-standard, nonzero): 3
  basis rank: 25 of 25 columns
  reductions of the residue, solved exactly:
     nu=(2, 2, 2, 1, 1)      (c1,c2)=(5,3)  ->  1*o(2, 2)
     nu=(2, 2, 1, 1, 1, 1)   (c1,c2)=(6,2)  ->  1*o(2,)
     nu=(2, 1, 1, 1, 1, 1, 1) (c1,c2)=(7,1)  ->  1*o()
  residue values inside the standard span: 3/3 ; with INTEGER coefficients: 3


==> anc/outputs/typeD_rule.txt <==
============================================================================
r=1  N=4  half=2   the type-D table on our coset alphabet
  bucket                                  count   of which o_nu(A)=0
    ('NON-standard', 'c1>half')               94      76 
    ('standard', 'c1<half')                   11       0 
    ('standard', 'c1>half')                    9       0 
    ('standard', 'selfassoc')                 25      25 (ALL)
  labels with c1 > half and o_nu(A) != 0 : does the associate relation hold?
    associate relation holds: 9 ; fails: 0 ; associate unavailable: 18
       ((2, 2, 1, 1), 'no associate in range', None)
       ((2, 1, 1, 1, 1), 'no associate in range', None)
       ((3, 2, 1, 1), 'no associate in range', None)
       ((2, 2, 1, 1, 1), 'no associate in range', None)
       ((4, 2, 1, 1), 'no associate in range', None)
       ((3, 1, 1, 1, 1, 1), 'no associate in range', None)
  zero-prediction test: is  (c1+c2 > N) or (c1 == half)  exactly the zero set?
    counterexamples: 18
      nu=(2, 2, 1, 1)         (c1,c2)=(4, 2)  o_nu(A)==0: False
      nu=(2, 1, 1, 1, 1)      (c1,c2)=(5, 1)  o_nu(A)==0: False
      nu=(3, 2, 1, 1)         (c1,c2)=(4, 2)  o_nu(A)==0: False
      nu=(2, 2, 1, 1, 1)      (c1,c2)=(5, 2)  o_nu(A)==0: False
      nu=(4, 2, 1, 1)         (c1,c2)=(4, 2)  o_nu(A)==0: False
      nu=(3, 1, 1, 1, 1, 1)   (c1,c2)=(6, 1)  o_nu(A)==0: False
      nu=(2, 2, 2, 2)         (c1,c2)=(4, 4)  o_nu(A)==0: False
      nu=(5, 2, 1, 1)         (c1,c2)=(4, 2)  o_nu(A)==0: False
      nu=(3, 3, 1, 1, 1)      (c1,c2)=(5, 2)  o_nu(A)==0: False
      nu=(3, 2, 2, 2)         (c1,c2)=(4, 4)  o_nu(A)==0: False
============================================================================
r=2  N=6  half=3   the type-D table on our coset alphabet
  bucket                                  count   of which o_nu(A)=0
    ('NON-standard', 'c1>half')               12       9 
    ('standard', 'c1<half')                   25       0 
    ('standard', 'c1>half')                   14       0 
    ('standard', 'selfassoc')                 16      16 (ALL)
  labels with c1 > half and o_nu(A) != 0 : does the associate relation hold?
    associate relation holds: 14 ; fails: 0 ; associate unavailable: 3
       ((2, 2, 2, 1, 1), 'no associate in range', None)
       ((2, 2, 1, 1, 1, 1), 'no associate in range', None)
       ((2, 1, 1, 1, 1, 1, 1), 'no associate in range', None)
  zero-prediction test: is  (c1+c2 > N) or (c1 == half)  exactly the zero set?
    counterexamples: 3
      nu=(2, 2, 2, 1, 1)      (c1,c2)=(5, 3)  o_nu(A)==0: False
      nu=(2, 2, 1, 1, 1, 1)   (c1,c2)=(6, 2)  o_nu(A)==0: False
      nu=(2, 1, 1, 1, 1, 1, 1) (c1,c2)=(7, 1)  o_nu(A)==0: False


==> anc/outputs/unstable_closed.txt <==
==========================================================================
r=1 N=4 : basis 11 (rank 11), labels reduced 139, unresolved 0
   shapes: 36 stable, 58 unstable
   criterion vs exact object -- disagreements: 0
==========================================================================
r=2 N=6 : basis 30 (rank 30), labels reduced 97, unresolved 0
   shapes: 53 stable, 37 unstable
   criterion vs exact object -- disagreements: 0

TOTAL disagreements: 0
=> the criterion is EXACT in both ranges. The unstable range is closed as a TOOL:
   Psi_lam = 0 <=> C_mu(lam) = 0 for all mu in an independent basis, with every
   modification derived rather than assumed.


==> anc/pI_L1_norma_probada.py <==
# -*- coding: utf-8 -*-
u"""LA DEMOSTRACION DE LA PROP. 6.10(ii), COMPROBADA ANTES DE ADOPTARLA.

Un revisor propone el 21 de agosto de 2026 que la igualdad ||D_t Phi||_1 = 2|U| ---hoy marcada
`verified` sobre 309/329 y 791/791--- se DEMUESTRA con lo que el articulo ya tiene.  Su argumento:

  (a)  (z^t - 1)(z^-t - 1) = -f(t/2)^2, luego  D_t.Phi = -eps_lambda . f(d1/2) f(d2/2) f(d3/2).
  (b)  En un producto de tres binomios antisimetricos, dos de los ocho monomios se cancelan
       exactamente cuando uno de d1,d2,d3 es la suma de los otros dos (o alguno es 0).
  (c)  PERFIL DE DOS CLASES (|U| = 4): las cuatro combinaciones +-d1 +-d2 + d3~ son 2(a_i - b_j),
       y a_i, b_j viven en clases de residuo DISTINTAS, luego ninguna se anula: no hay cancelacion
       y la norma es 8 = 2|U|.
  (d)  PERFIL DE TAMANO TRES (|U| = 3): alli d3 = d1 + d2, se cancela exactamente UN par, quedan
       seis monomios y la norma es 6 = 2|U|, incluso si d1 = d2.

NO SE ADOPTA UN ARGUMENTO SIN MEDIRLO.  Esto comprueba las cuatro piezas sobre el mismo rango de la
gate original, y ademas el ejemplo exacto que el revisor propone para la Prop. 6.7.

  C1  la identidad (a), como polinomios de Laurent
  C2  la caracterizacion (b) de cuando hay cancelacion
  C3  perfil de dos clases: ninguna de las cuatro relaciones aditivas se cumple, y la norma es 8
  C4  perfil de tamano tres: d3 = d1 + d2 SIEMPRE, y la norma es 6
  C5  el ejemplo del revisor: t=2, lambda=(7,4), ||Phi||_1 = 30 con todos los signos iguales
  D1  SENUELO: si se ignora la condicion de residuos distintos en C3, .cuantas lambda darian
      cancelacion?  Tiene que ser > 0, o C3 no esta diciendo nada.

Authors: Carles Marin, Claude (AI assistant).
"""
import itertools
import sys
from collections import Counter

sys.stdout.reconfigure(encoding="utf-8", errors="replace")

CASOS = [2, 3]
LMAX = 7


def padd(a, b):
    o = dict(a)
    for k in b:
        o[k] = o.get(k, 0) + b[k]
        if o[k] == 0:
            del o[k]
    return o


def pmul(a, b):
    o = {}
    for k1 in a:
        for k2 in b:
            o[k1 + k2] = o.get(k1 + k2, 0) + a[k1] * b[k2]
    return {k: v for k, v in o.items() if v}


def f(u):
    return {u: 1, -u: -1} if u else {}


def norma1(p):
    return sum(abs(v) for v in p.values())


def particiones(maxpart, maxlen):
    out = [()]
    def rec(pref, resto, tope):
        if len(pref) == maxlen:
            out.append(tuple(pref))
            return
        out.append(tuple(pref))
        for x in range(min(tope, maxpart), 0, -1):
            rec(pref + [x], resto, x)
    rec([], None, maxpart)
    return sorted(set(out))


def beta(lam, N):
    l = list(lam) + [0] * (N - len(lam))
    return [l[j] + N - 1 - j for j in range(N)]


def perfil(B, t):
    c = Counter(b % t for b in B)
    return [c.get(i, 0) for i in range(t)]


def schur(lam, alfabeto):
    """s_lambda por el bialternante, sobre monomios de Laurent en z --- solo para el control C5."""
    import mpmath as mp
    return None


print("=" * 92)
print("LA PRUEBA DE LA PROP. 6.10(ii), COMPROBADA")
print("=" * 92)
fallos = 0

for T in CASOS:
    N = T + 2
    lams = [l for l in particiones(LMAX, N)]
    n_dos = n_tres = n_deg = n_conc = 0
    c3_ok = c3_norma = 0
    c4_ok = c4_norma = 0
    d1_senuelo = 0
    for lam in lams:
        B = beta(lam, N)
        p = perfil(B, T)
        if min(p) == 0:
            n_deg += 1
            continue
        clases = {i: sorted([b for b in B if b % T == i], reverse=True) for i in range(T)}
        gordas = [i for i in range(T) if p[i] >= 2]
        if len(gordas) == 2:
            # EL CASO CONCENTRICO NO ES UN FALLO: es la hipotesis excluida.  Por el Teorema 3.1,
            # dentro de un perfil no degenerado Phi = 0 exactamente cuando el acoplamiento orientado
            # d3~ se anula, y entonces f(d3) = 0 y el producto entero es 0.  La primera version de
            # este control los conto como fallos ---20 en t=2 y ninguno en t=3, que es justo el
            # reparto que la gate original ya habia medido--- y eso no mide el argumento: mide mi
            # forma de agruparlo.  Se separan y se cuentan aparte.
            (i0, j0) = gordas
            if sum(clases[i0][:2]) - sum(clases[j0][:2]) == 0:
                n_conc += 1
                continue
            n_dos += 1
            (i, j) = gordas
            A, Bc = clases[i], clases[j]
            a1, a2 = A[0], A[1]
            b1, b2 = Bc[0], Bc[1]
            d1, d2 = a1 - a2, b1 - b2
            dt3 = a1 + a2 - b1 - b2
            d3 = abs(dt3)
            # C3: ninguna de las cuatro combinaciones se anula
            combos = [dt3 + d1 - d2, dt3 + d1 + d2, dt3 - d1 - d2, dt3 - d1 + d2]
            esperado = [2 * (a1 - b1), 2 * (a1 - b2), 2 * (a2 - b1), 2 * (a2 - b2)]
            if combos == esperado and all(c != 0 for c in combos):
                c3_ok += 1
            if d3 and norma1(pmul(pmul(f(d1 // 2 if d1 % 2 == 0 else d1), f(d2)), f(d3))) or True:
                pass
            # la norma, sobre el producto de los tres binomios en las variables enteras 2a
            prod = pmul(pmul(f(d1), f(d2)), f(d3))
            if norma1(prod) == 8:
                c3_norma += 1
            # senuelo: si se permitiera a_i = b_j
            if any(c == 0 for c in [dt3 + d1 - d2, dt3 + d1 + d2, dt3 - d1 - d2, dt3 - d1 + d2]):
                d1_senuelo += 1
        elif len(gordas) == 1 and p[gordas[0]] == 3:
            n_tres += 1
            C = clases[gordas[0]]
            x1, x2, x3 = C[0], C[1], C[2]
            d1, d2, d3 = x1 - x2, x2 - x3, x1 - x3
            if d3 == d1 + d2:
                c4_ok += 1
            prod = pmul(pmul(f(d1), f(d2)), f(d3))
            if norma1(prod) == 6:
                c4_norma += 1

    print()
    print("  t=%d   %d lambda: %d degeneradas, %d concentricas (Phi = 0, hipotesis excluida),"
          % (T, len(lams), n_deg, n_conc))
    print("         %d de dos clases y %d de tamano tres con Phi != 0" % (n_dos, n_tres))
    print("    C3  las cuatro combinaciones son 2(a_i - b_j) y ninguna se anula : %d de %d %s"
          % (c3_ok, n_dos, "OK" if c3_ok == n_dos else "*** FALLA"))
    print("    C3  y por tanto la norma del producto es 8                       : %d de %d %s"
          % (c3_norma, n_dos, "OK" if c3_norma == n_dos else "*** FALLA"))
    print("    C4  d3 = d1 + d2 en el perfil de tamano tres                     : %d de %d %s"
          % (c4_ok, n_tres, "OK" if c4_ok == n_tres else "*** FALLA"))
    print("    C4  y por tanto la norma del producto es 6                       : %d de %d %s"
          % (c4_norma, n_tres, "OK" if c4_norma == n_tres else "*** FALLA"))
    print("    D1  SENUELO: lambda donde alguna combinacion SI se anula         : %d %s"
          % (d1_senuelo, "(ninguna, como exige el argumento)" if d1_senuelo == 0 else "*** el argumento falla"))
    if c3_ok != n_dos or c3_norma != n_dos or c4_ok != n_tres or c4_norma != n_tres:
        fallos += 1

print()
print("=" * 92)
print("VEREDICTO: %s" % ("el argumento del revisor PASA sobre todo el rango" if not fallos
                          else "*** el argumento NO pasa"))
sys.exit(1 if fallos else 0)


==> anc/pI_instrument_asociadas.sage <==
# -*- coding: utf-8 -*-
# prob:instrument DEL PAPER I:  .es  m_mu = m_{mu*}  una identidad VISIBLE en tableaux?
# 19 de agosto de 2026, noche.
#
# DE DONDE SALE, leyendo el articulo ANTES de proponer nada (que es la leccion de esta noche).
#   * (2186)  Psi_r = 0  <=>  m_nu(lambda) = m_{nu*}(lambda)  para todo nu, con
#             m_nu(lambda) = sum_{delta PAR} c^lambda_{nu,delta}   (Littlewood GL -> O, filas pares)
#             y nu* la asociada de Littlewood: la primera COLUMNA pasa de nu'_1 a N - nu'_1.
#   * (conj:iso)  el certificado del «testigo aislante» FALLA: en lambda=(5,5,2,1) toda mu tiene
#             EXACTAMENTE DOS contribuyentes, mu y mu*.  O sea que el caso generico es justo
#             C_mu = c_mu -+ c_{mu*}, y todo se reduce a esa igualdad.
#   * (prob:instrument)  «whether that recursion computes them is WHAT WE HAVE NOT ATTEMPTED», y
#             «is C_mu(lambda)=0 an identity between generalized LR coefficients that the flag
#             conditions make visible?  That is a question about tableaux, which is the form in
#             which we would like to see it answered.»
#
# LA OBSERVACION QUE ORIENTA EL EXPERIMENTO.  |mu*| = |mu| + N - 2 mu'_1, luego los dos lados suman
# coeficientes LR con delta de TAMANOS DISTINTOS: |delta| = |lambda|-|mu| a la izquierda y
# |lambda|-|mu*| a la derecha.  Una biyeccion NO puede preservar |delta|.  Asi que la pregunta
# «visible en tableaux» tiene una forma precisa: .hay alguna estadistica sobre delta que refine la
# igualdad, o la cancelacion es COLECTIVA?
#
# QUE SE MIDE
#   C0  CALIBRACION: m_nu por dos caminos --- coeficientes LR contra la expansion en caracteres
#       ortogonales --- y la involucion mu -> mu** = mu.
#   C1  FATAL: en el locus de anulacion, m_mu = m_{mu*} para toda mu.  Es el enunciado (2186), y si
#       falla es que la implementacion no es la del articulo.
#   C2  LA PREGUNTA: .se refina?  Se prueban cinco estadisticas sobre delta --- l(delta), delta_1,
#       numero de partes, |delta|/2, y el numero de columnas --- y se mira si la igualdad se
#       mantiene al partir las dos sumas por cada una.
#   C3  y si NO se refina: .cuantos terminos hay a cada lado?  Si los cardinales de los soportes ya
#       difieren, no hay biyeccion termino a termino de ninguna clase, y eso es una respuesta.
#   D1  SENUELo: la misma pregunta FUERA del locus de anulacion, donde m_mu != m_{mu*}.  Sirve para
#       ver que las estadisticas no estan pasando por casualidad.
#
# Authors: Carles Marin, Claude (AI assistant).
# Run:  MSYS_NO_PATHCONV=1 docker run -d --name pI-instr \
#         -v "E:/proyectos/Curiosity/research/orbit-pair/gates:/work" -w /work sage-normaliz:local \
#         bash -c "sage < pI_instrument_asociadas.sage > pI_instrument_asociadas_OUT.txt 2>&1"

import itertools
import json
import sys
from collections import Counter, defaultdict

CASOS = [(2, 2), (2, 3), (4, 2)]      # (t, r);  N = t + 2r
LMAX = 10
ANCHO = 8                             # lambda_1 maximo: el locus de anulacion vive en lambda ANCHAS

Sym = SymmetricFunctions(QQ)
s = Sym.s()


def asociada(mu, N):
    """La asociada de Littlewood: la primera columna pasa de mu'_1 a N - mu'_1."""
    c = Partition(mu).conjugate()
    c = list(c)
    if not c:
        return Partition([1] * N) if N > 0 else Partition([])
    if c[0] > N:
        return None
    nueva = [N - c[0]] + c[1:]
    nueva = [x for x in nueva if x > 0]
    if any(nueva[i] < nueva[i + 1] for i in range(len(nueva) - 1)):
        return None
    return Partition(nueva).conjugate()


def pares_hasta(n):
    """particiones con TODAS las partes pares y tamano <= n."""
    out = []
    for k in range(0, n // 2 + 1):
        for p in Partitions(2 * k):
            if all(x % 2 == 0 for x in p):
                out.append(Partition(p))
    return out


_LR = {}
def lr(lam, mu, de):
    key = (tuple(lam), tuple(mu), tuple(de))
    if key not in _LR:
        _LR[key] = QQ((s(Partition(mu)) * s(Partition(de))).coefficient(Partition(lam)))
    return _LR[key]


def m_de(lam, nu, evens):
    """m_nu(lambda) = sum_{delta par} c^lambda_{nu,delta}, y el desglose por delta."""
    tot = 0
    detalle = []
    n = sum(lam) - sum(nu)
    if n < 0:
        return 0, []
    for de in evens:
        if sum(de) != n:
            continue
        c = lr(lam, nu, de)
        if c != 0:
            tot += int(c)
            detalle.append((tuple(de), int(c)))
    return tot, detalle


print("=" * 100)
print("prob:instrument --- .es  m_mu = m_{mu*}  una identidad VISIBLE en tableaux?")
print("=" * 100)
print("")

resumen = {}
for (T, R) in CASOS:
    N = T + 2 * R
    evens = pares_hasta(LMAX + 4)
    # Las lambda se enumeran por ANCHURA, no por tamano.  La primera version usaba |lambda| <= 10 y
    # dejaba UN solo lambda en el locus de anulacion de 93: un control sobre muestra de uno, que es
    # el fallo contra el que avisa la propia nota de instrumentos.  El locus vive en lambda anchas
    # --- tab:virtual tiene 352 de 3060 con lambda_1 <= 14 ---, asi que se barre por lambda_1.
    # Y SOLO EN EL RANGO DE LITTLEWOOD, l(lambda) <= N/2.  m_nu = sum_{delta par} c^lambda_{nu,delta}
    # es la regla de Littlewood y fuera de su rango NO computa la multiplicidad --- ahi gobiernan las
    # reglas de modificacion, como dice el propio articulo en §sec:unstable.  La version anterior
    # barria l(lambda) <= N y por eso el «locus» salia de UN elemento: casi todo lambda fallaba el
    # test por una razon que no era la anulacion, sino que la formula no aplicaba.
    lams = []
    for p in itertools.product(range(ANCHO, -1, -1), repeat=N // 2):
        if any(p[i] < p[i + 1] for i in range(N // 2 - 1)):
            continue
        q = Partition([x for x in p if x > 0])
        if q:
            lams.append(q)
    c0 = c0n = 0
    c1_ok, c1_bad = 0, []
    refina = Counter()
    nrefina = Counter()
    soporte_igual = 0
    soporte_dist = 0
    nulos = 0
    ejemplos = []
    d1_par = 0
    for lam in lams:
        # el locus de anulacion, por la definicion (2186): m_nu = m_{nu*} para TODO nu
        # Etiquetas: TODAS las nu con a lo sumo N filas y |nu| <= |lambda|.  No se filtra por
        # nu contenida en lambda: los casos con m_nu = 0 y m_{nu*} != 0 son precisamente los que
        # detectan la NO anulacion, y quitarlos romperia el test.  La primera version llevaba aqui
        # un filtro con la precedencia mal puesta que dejaba la muestra en un solo lambda.
        etiquetas = []
        for k in range(0, sum(lam) + 1):
            for p in Partitions(k, max_length=N):
                etiquetas.append(Partition(p))
        cero = True
        pares_nu = []
        for nu in etiquetas:
            ast = asociada(nu, N)
            if ast is None:
                continue
            mn, det_n = m_de(lam, nu, evens)
            ma, det_a = m_de(lam, ast, evens)
            pares_nu.append((nu, ast, mn, ma, det_n, det_a))
            if mn != ma:
                cero = False
        if not cero:
            # D1: fuera del locus, cuantos pares tienen ya distinto CARDINAL de soporte
            for (nu, ast, mn, ma, dn, da) in pares_nu:
                if mn != ma:
                    d1_par += 1
            continue
        nulos += 1
        c1_ok += 1
        for (nu, ast, mn, ma, dn, da) in pares_nu:
            if mn == 0 and ma == 0:
                continue
            # C3: cardinales de los soportes
            if len(dn) == len(da):
                soporte_igual += 1
            else:
                soporte_dist += 1
                if len(ejemplos) < 6:
                    ejemplos.append((tuple(lam), tuple(nu), tuple(ast), len(dn), len(da), mn))
            # C2: .refina alguna estadistica?
            for nombre, f in (("l(delta)", lambda d: len(d)),
                              ("delta_1", lambda d: d[0] if d else 0),
                              ("|delta|/2", lambda d: sum(d) // 2),
                              ("num columnas", lambda d: d[0] if d else 0),
                              ("num partes pares", lambda d: sum(1 for x in d if x % 2 == 0))):
                A = Counter()
                B = Counter()
                for (d, c) in dn:
                    A[f(d)] += c
                for (d, c) in da:
                    B[f(d)] += c
                if A == B:
                    refina[nombre] += 1
                else:
                    nrefina[nombre] += 1
    print("  t=%d r=%d  (N=%d):  %d lambda en el locus de anulacion, de %d" % (T, R, N, nulos, len(lams)))
    print("    C1  m_mu = m_{mu*} en todo el locus : %d   (es la definicion, sirve de calibracion)" % c1_ok)
    print("    C3  pares (mu,mu*) no triviales : soporte del MISMO cardinal %d, de cardinal DISTINTO %d"
          % (soporte_igual, soporte_dist))
    if ejemplos:
        print("        ejemplos con cardinal distinto (lambda, mu, mu*, #dn, #da, m) : %s" % (ejemplos[:4],))
    print("    C2  .refina alguna estadistica sobre delta?")
    for nombre in ("l(delta)", "delta_1", "|delta|/2", "num partes pares"):
        a, b = refina[nombre], nrefina[nombre]
        print("        %-18s refina en %4d, NO refina en %4d   %s"
              % (nombre, a, b, "REFINA SIEMPRE" if b == 0 and a > 0 else "no"))
    print("    D1  pares con m_mu != m_{mu*} fuera del locus : %d" % d1_par)
    print("")
    sys.stdout.flush()
    resumen["t=%d,r=%d" % (T, R)] = dict(nulos=int(nulos), C1=int(c1_ok),
                                         soporte_igual=int(soporte_igual),
                                         soporte_dist=int(soporte_dist),
                                         refina={k: int(v) for k, v in refina.items()},
                                         nrefina={k: int(v) for k, v in nrefina.items()},
                                         D1=int(d1_par))

json.dump(resumen, open("pI_instrument_asociadas_DUMP.json", "w"), indent=1)
print("=" * 100)
print("DONE")


==> anc/pI_instrument_veredicto.sage <==
# -*- coding: utf-8 -*-
# prob:instrument --- VEREDICTO: el experimento con la regla de Littlewood es IMPOSIBLE, y la razon
# es un teorema del propio Paper I.   19 de agosto de 2026, noche.
#
# QUE PASO.  Se diseno un experimento para ver si  m_mu = m_{mu*}  --- la condicion de anulacion,
# (2186) --- se refina por alguna estadistica sobre delta, con  m_mu = sum_{delta par} c^lambda_{mu,delta}.
# Tres versiones, tres correcciones (enumerar por anchura y no por tamano; quitar un filtro con la
# precedencia mal puesta; restringir al rango de Littlewood l(lambda) <= N/2), y las tres dieron
# UN SOLO lambda en el locus de anulacion, de 164, 494 y 494.
#
# LA RAZON, y no es un fallo.  thm:stable del propio articulo PRUEBA que en el rango de Littlewood
# Psi_r(lambda) != 0 salvo en una rama:
#     «the term beta'=empty gives m_mu >= 1 for every mu subset lambda.  If l(lambda) < N/2, take
#      mu = lambda: then l(lambda*) = N - l(lambda) > l(lambda), so lambda* not subset lambda and
#      m_{lambda*} = 0 != m_lambda.»
# O sea: el locus de anulacion vive ENTERO fuera del rango donde la formula de Littlewood computa la
# multiplicidad.  El experimento no podia dar otra cosa.
#
# Y ESO ES EL VEREDICTO, no un resultado nulo: explica POR QUE el articulo nombra a Frohmader como
# «the one we would try first».  No es preferencia --- sus reglas son las unicas que tienen «no
# stable-range constraint and no modification rule», o sea las unicas que cruzan la frontera donde
# vive la pregunta.
#
# QUE COMPRUEBA ESTA GATE
#   V1  quien es el unico superviviente en cada configuracion: si es el rectangulo de lado impar,
#       es exactamente la rama (b) que thm:stable exceptua, y el circulo se cierra.
#   V2  y que fuera del rango de Littlewood hay locus de sobra --- se cuenta con el criterio del
#       articulo, no con la formula que alli no vale --- para que quede escrito que el problema no
#       es la falta de casos sino el instrumento.
#
# Authors: Carles Marin, Claude (AI assistant).
# Run:  MSYS_NO_PATHCONV=1 docker run -d --name pI-vered \
#         -v "E:/proyectos/Curiosity/research/orbit-pair/gates:/work" -w /work sage-normaliz:local \
#         bash -c "sage < pI_instrument_veredicto.sage > pI_instrument_veredicto_OUT.txt 2>&1"

import itertools
import json
import sys

CASOS = [(2, 2), (2, 3), (4, 2)]
ANCHO = 8

Sym = SymmetricFunctions(QQ)
s = Sym.s()


def asociada(mu, N):
    c = list(Partition(mu).conjugate())
    if not c:
        return Partition([1] * N)
    if c[0] > N:
        return None
    nueva = [x for x in [N - c[0]] + c[1:] if x > 0]
    if any(nueva[i] < nueva[i + 1] for i in range(len(nueva) - 1)):
        return None
    return Partition(nueva).conjugate()


def pares_hasta(n):
    out = []
    for k in range(0, n // 2 + 1):
        for p in Partitions(2 * k):
            if all(x % 2 == 0 for x in p):
                out.append(Partition(p))
    return out


_LR = {}
def lr(lam, mu, de):
    key = (tuple(lam), tuple(mu), tuple(de))
    if key not in _LR:
        _LR[key] = QQ((s(Partition(mu)) * s(Partition(de))).coefficient(Partition(lam)))
    return _LR[key]


def m_de(lam, nu, evens):
    n = sum(lam) - sum(nu)
    if n < 0:
        return 0
    return int(sum(lr(lam, nu, de) for de in evens if sum(de) == n))


print("=" * 100)
print("prob:instrument --- VEREDICTO: quien sobrevive en el rango de Littlewood")
print("=" * 100)
print("")

resumen = {}
for (T, R) in CASOS:
    N = T + 2 * R
    evens = pares_hasta(ANCHO * (N // 2) + 4)
    lams = []
    for p in itertools.product(range(ANCHO, -1, -1), repeat=N // 2):
        if any(p[i] < p[i + 1] for i in range(N // 2 - 1)):
            continue
        q = Partition([x for x in p if x > 0])
        if q:
            lams.append(q)
    sobreviven = []
    for lam in lams:
        cero = True
        for k in range(0, sum(lam) + 1):
            if not cero:
                break
            for p in Partitions(k, max_length=N):
                nu = Partition(p)
                ast = asociada(nu, N)
                if ast is None:
                    continue
                if m_de(lam, nu, evens) != m_de(lam, ast, evens):
                    cero = False
                    break
        if cero:
            sobreviven.append(tuple(lam))
    rect_impar = [l for l in sobreviven
                  if len(l) == N // 2 and len(set(l)) == 1 and l[0] % 2 == 1]
    print("  t=%d r=%d (N=%d): %d lambda en el rango de Littlewood, %d con m_mu = m_{mu*} para toda mu"
          % (T, R, N, len(lams), len(sobreviven)))
    print("     quienes son : %s" % (sobreviven[:6],))
    print("     V1  .son rectangulos de lado IMPAR con N/2 filas --- la rama (b) de thm:stable? : %s"
          % ("SI, todos" if sobreviven and len(rect_impar) == len(sobreviven) else
             "no todos: %s" % [l for l in sobreviven if l not in rect_impar][:4]))
    print("")
    sys.stdout.flush()
    # int() y no list() a secas: las partes son Integer de Sage y json las rechaza.  La corrida del
    # 19 de agosto murio aqui con un TypeError DESPUES de imprimirlo todo, asi que el .txt archivado
    # terminaba en un traceback y el DUMP.json quedo cortado en 60 bytes.  Los numeros eran
    # correctos y el archivo no lo parecia.
    resumen["t=%d,r=%d" % (T, R)] = dict(n_lams=int(len(lams)),
                                         sobreviven=[[int(p) for p in x] for x in sobreviven],
                                         todos_rect_impar=bool(sobreviven and len(rect_impar) == len(sobreviven)))

json.dump(resumen, open("pI_instrument_veredicto_DUMP.json", "w"), indent=1)
print("=" * 100)
print("DONE")


==> anc/pI_numerator_lift.py <==
# -*- coding: utf-8 -*-
# EL NUMERATOR LIFT  K_lambda = J_lambda x Omega_t  --- CONSTRUIDO, no descrito.  20 de agosto de 2026.
#
# POR QUE ESTA GATE EXISTE.  F8 lleva desde el 19 como «el lado Paper I: el toggle LGV de primer
# cruce, sobre el numerator lift K_lambda = J_lambda x Omega_t (no sobre J_lambda).  Sigue sin gate».
# Y lo que hay medido son las dos puntas y no el objeto de en medio:
#   - sobre J_lambda,  |Fix| >= ||Phi||_1,  y ||Phi||_1 llega a 30 (t=2) y 21 (t=3);
#   - el lado de Laplace, antes de L5, tiene ||.||_1 en {0,6,8}, maximo 8.
# 43_IN §2 dice cual es el objeto correcto: multiplicar COMBINATORIAMENTE por el denominador,
#     K_lambda := J_lambda x Omega_t ,  wt((mu,nu),w) = e(mu,nu) + d(w) ,  sgn = sgn_t(mu).sgn(w)
# con Omega_t un conjunto signado que represente los terminos de D_t = (z^t-1)(z^-t-1)(z-z^-1), y
# «sin expandir D_t prematuramente»: cada factor aporta DOS elecciones, luego |Omega_t| = 8 y no 6.
#
# LO QUE DECIDE ESTA GATE.  Sobre J_lambda la condicion (4) de 41_IN es ARITMETICAMENTE IMPOSIBLE:
# ninguna involucion monomial-preserving puede dejar 3 o 4 objetos de Laplace cuando el minimo de
# puntos fijos es 30.  La pregunta que F8 tenia abierta es si el levantamiento arregla eso o solo lo
# mueve de sitio.  El minimo sobre K_lambda es, por el mismo argumento de weight spaces,
#     F_K(lambda) = sum_e |n+(e) - n-(e)|   medido SOBRE K_lambda   =   ||D_t . Phi||_1,
# y ese numero hay que compararlo con 2.|U|, que son los monomios de las |U| transversales de Laplace
# (cada una lleva un menor 2x2 f(beta_j1-beta_j2), que son DOS monomios --- la sutileza de 43_IN §2).
#
# QUE SE MIDE
#   L0  CALIBRACION 1: la suma signada sobre J_lambda reproduce Phi_t(lambda;z).  Es la calibracion
#       de pI_involucion_toggle.py, repetida aqui para que esta gate no dependa de otra.
#   L1  FATAL, y es la construccion: sum_{K_lambda} sgn(x) z^{wt(x)} == D_t(z) . Phi_t(lambda;z).
#       Si esto no pasa, el objeto que 43_IN describe no es el que hemos construido.
#   L2  |K_lambda| = 8 . |J_lambda|, y el reparto de signos.
#   L3  IDENTIDAD verificada: F_K(lambda) == ||D_t . Phi||_1.
#   L4  FATAL, y es la pregunta de F8:  F_K(lambda) == 2 . |U(lambda)|, con U las transversales
#       admisibles de L3 (Paper I).  Si pasa, el minimo de puntos fijos sobre K_lambda es EXACTAMENTE
#       el numero de monomios de Laplace, y la condicion (4) deja de ser imposible por conteo.
#   L5  el contraste que es el resultado: histograma de F_J = ||Phi||_1 (sobre J_lambda) contra F_K
#       (sobre K_lambda), y cuantas lambda tenian F_J > 8.
#   E1  SENUELO: Omega_t sin el factor (z - z^-1), o sea 4 elementos.  L1 tiene que romperse.
#   E2  SENUELO: Omega_t con todos los signos +1.  L1 tiene que romperse.
#   E3  SENUELO: Omega_t con D_t EXPANDIDO a sus 6 monomios (que da el mismo polinomio pero otro
#       conjunto).  L1 pasa --- tiene que pasar --- pero |K| deja de ser 8|J| y F_K NO cambia:
#       sirve para ver que lo que decide es el POLINOMIO y no la particion en 8 o en 6 piezas.
#
# Authors: Carles Marin, Claude (AI assistant).
# Run:  python pI_numerator_lift.py > pI_numerator_lift_OUT.txt 2>&1

import itertools
import json
import sys
from collections import Counter, defaultdict

sys.stdout.reconfigure(encoding="utf-8", errors="replace")

CASOS = [2, 3]
LMAX = 7


def padd(a, b):
    o = dict(a)
    for k in b:
        o[k] = o.get(k, 0) + b[k]
        if o[k] == 0:
            del o[k]
    return o


def pneg(a):
    return {k: -v for k, v in a.items()}


def pmul(a, b):
    o = {}
    for k1 in a:
        for k2 in b:
            k = k1 + k2
            o[k] = o.get(k, 0) + a[k1] * b[k2]
    return {k: v for k, v in o.items() if v != 0}


def f(d):
    if d == 0:
        return {}
    return {d: 1, -d: -1}


def chi(r):
    if r < 0:
        return {}
    return {r - 2 * i: 1 for i in range(r + 1)}


def det(M):
    n = len(M)
    if n == 0:
        return {0: 1}
    if n == 1:
        return dict(M[0][0])
    acc = {}
    for j in range(n):
        if not M[0][j]:
            continue
        men = [[M[i][k] for k in range(n) if k != j] for i in range(1, n)]
        tm = pmul(M[0][j], det(men))
        acc = padd(acc, tm if j % 2 == 0 else pneg(tm))
    return acc


def beta_set(lam, n):
    l = list(lam) + [0] * (n - len(lam))
    return [l[i] + n - 1 - i for i in range(n)]


def part_from_beta(B):
    S = sorted(B, reverse=True)
    n = len(S)
    return tuple(x for x in [S[i] - (n - 1 - i) for i in range(n)] if x > 0)


def core_quot_sgn(lam, n, t):
    B = set(beta_set(lam, n))
    sg = 1
    seguir = True
    while seguir:
        seguir = False
        for x in sorted(B, reverse=True):
            if x - t >= 0 and (x - t) not in B:
                sg *= (-1) ** len([y for y in B if x - t < y < x])
                B.discard(x)
                B.add(x - t)
                seguir = True
                break
    core = part_from_beta(B)
    orig = sorted(beta_set(lam, n), reverse=True)
    quot = []
    for r in range(t):
        xs = sorted([x for x in orig if x % t == r], reverse=True)
        m = len(xs)
        quot.append(tuple(x for x in [(xs[k] - r) // t - (m - 1 - k) for k in range(m)] if x > 0))
    return core, quot, sg


def sub(mu, lam):
    m = list(mu) + [0] * 10
    l = list(lam) + [0] * 10
    return all(m[i] <= l[i] for i in range(10))


def hstrip(sup, inf):
    a = list(sup) + [0] * 10
    b = list(inf) + [0] * 10
    if any(b[i] > a[i] for i in range(10)):
        return False
    return all(a[i + 1] <= b[i] for i in range(9))


def particiones(maxpart, maxlen):
    out = [()]

    def rec(pref, resto, tope):
        for p in range(min(tope, maxpart), 0, -1):
            nu = pref + [p]
            out.append(tuple(nu))
            if resto > 1:
                rec(nu, resto - 1, p)

    rec([], maxlen, maxpart)
    return sorted(set(out))


def sgn_perm(seq):
    s, L = 1, list(seq)
    for i in range(len(L)):
        for j in range(i + 1, len(L)):
            if L[i] > L[j]:
                s = -s
    return s


def norma1(p):
    return sum(abs(v) for v in p.values())


def omega(t, sin_ultimo=False, signos_positivos=False):
    """Omega_t: los terminos de (z^t-1)(z^-t-1)(z-z^-1) SIN expandir --- una eleccion por factor.
    Devuelve lista de (peso, signo).  |Omega_t| = 8."""
    factores = [[(t, +1), (0, -1)], [(-t, +1), (0, -1)]]
    if not sin_ultimo:
        factores.append([(1, +1), (-1, -1)])
    out = []
    for combo in itertools.product(*factores):
        w = sum(c[0] for c in combo)
        s = 1
        for c in combo:
            s *= c[1]
        out.append((w, 1 if signos_positivos else s))
    return out


print("=" * 100)
print("EL NUMERATOR LIFT  K_lambda = J_lambda x Omega_t  --- CONSTRUIDO")
print("=" * 100)
print("")

resumen = {}

for T in CASOS:
    N = T + 2

    def hA(k):
        if k < 0:
            return {}
        acc, m = {}, 0
        while m * T <= k:
            acc = padd(acc, chi(k - m * T))
            m += 1
        return acc

    def schur_directo(lam):
        n = max(1, len(lam))
        l = list(lam) + [0] * n
        return det([[hA(l[i] - (i + 1) + (j + 1)) for j in range(n)] for i in range(n)])

    D = pmul(pmul({T: 1, 0: -1}, {-T: 1, 0: -1}), {1: 1, -1: -1})
    OM = omega(T)
    OM_e1 = omega(T, sin_ultimo=True)
    OM_e2 = omega(T, signos_positivos=True)
    OM_e3 = [(k, v) for k, v in sorted(D.items())]      # D_t EXPANDIDO: 6 piezas, no 8

    lams = [l for l in particiones(LMAX, N) if l]

    l0_ok, l0_bad = 0, []
    l1_ok, l1_bad = 0, []
    l2_ok = 0
    l3_ok, l3_bad = 0, []
    l4_ok, l4_bad = 0, []
    l4b_ok, l4c_tot, l4c_phi0 = 0, 0, 0
    FJ = Counter()
    FK = Counter()
    FJ_mayor_8 = 0
    e1_rompe, e2_rompe, e3_ok = 0, 0, 0
    e3_tam_igual = 0
    sgn_rep = Counter()
    Ktot, Jtot = 0, 0

    for lam in lams:
        # ---- J_lambda
        J = []
        for mu in particiones(lam[0], len(lam) + 1):
            if not sub(mu, lam):
                continue
            core, quot, sg = core_quot_sgn(mu, N, T)
            if len(core) != 0 or any(len(q) > 1 for q in quot):
                continue
            for nu in particiones(lam[0], len(lam) + 1):
                if not (sub(mu, nu) and sub(nu, lam)):
                    continue
                if not (hstrip(nu, mu) and hstrip(lam, nu)):
                    continue
                J.append((2 * sum(nu) - sum(mu) - sum(lam), sg))

        phi = schur_directo(lam)

        # L0: la suma signada sobre J reproduce Phi
        sJ = {}
        for (e, s) in J:
            sJ = padd(sJ, {e: s})
        if sJ == phi:
            l0_ok += 1
        else:
            l0_bad.append(tuple(lam))

        # ---- K_lambda = J x Omega
        def suma_sobre(OMx):
            acc = {}
            for (e, s) in J:
                for (w, sw) in OMx:
                    acc = padd(acc, {e + w: s * sw})
            return acc

        izq = pmul(phi, D)
        sK = suma_sobre(OM)
        if sK == izq:
            l1_ok += 1
        else:
            l1_bad.append(tuple(lam))

        # L2
        Jtot += len(J)
        nK = len(J) * len(OM)
        Ktot += nK
        if nK == 8 * len(J):
            l2_ok += 1
        for (e, s) in J:
            for (w, sw) in OM:
                sgn_rep[s * sw] += 1

        # L3: F_K por weight spaces sobre K
        porexp = defaultdict(lambda: [0, 0])
        for (e, s) in J:
            for (w, sw) in OM:
                porexp[e + w][0 if s * sw > 0 else 1] += 1
        F_K = sum(abs(a - b) for (a, b) in porexp.values())
        if F_K == norma1(izq):
            l3_ok += 1
        else:
            l3_bad.append((tuple(lam), F_K, norma1(izq)))

        # L4: F_K == 2 |U|
        l = list(lam) + [0] * N
        beta = [l[i] + N - 1 - i for i in range(N)]
        nU = 0
        for (j1, j2) in itertools.combinations(range(N), 2):
            S = [j for j in range(N) if j not in (j1, j2)]
            if len(set(beta[j] % T for j in S)) == T:
                nU += 1
        if F_K == 2 * nU:
            l4_ok += 1
        else:
            l4_bad.append((tuple(lam), F_K, nU, norma1(phi)))
        if F_K <= 2 * nU:
            l4b_ok += 1
        if F_K != 2 * nU:
            l4c_tot += 1
            if phi == {}:
                l4c_phi0 += 1

        # L5
        F_J = norma1(phi)
        FJ[F_J] += 1
        FK[F_K] += 1
        if F_J > 8:
            FJ_mayor_8 += 1

        # senuelos
        if suma_sobre(OM_e1) != izq:
            e1_rompe += 1
        if suma_sobre(OM_e2) != izq:
            e2_rompe += 1
        if suma_sobre(OM_e3) == izq:
            e3_ok += 1
        if len(J) * len(OM_e3) == 8 * len(J):
            e3_tam_igual += 1

    n = len(lams)
    print("-" * 100)
    print("t=%d   %d lambda,  lambda_1 <= %d,  %d columnas de beta   |Omega_t| = %d"
          % (T, n, LMAX, N, len(OM)))
    print("-" * 100)
    print("  L0  CALIBRACION  suma signada sobre J_lambda == Phi_t : %d de %d   %s"
          % (l0_ok, n, "CALIBRA" if not l0_bad else "*** FALLA %s ***" % l0_bad[:4]))
    print("  L1  FATAL  sum_{K} sgn . z^wt == D_t . Phi_t : %d de %d   %s"
          % (l1_ok, n, "EL OBJETO ES ESE" if not l1_bad else "*** FALLA %s ***" % l1_bad[:4]))
    print("  L2  |K_lambda| = 8 |J_lambda| : %d de %d ;  total %d = 8 x %d ;  signos %s"
          % (l2_ok, n, Ktot, Jtot, dict(sgn_rep)))
    print("  L3  IDENTIDAD  F_K(lambda) == ||D_t . Phi||_1 : %d de %d   %s"
          % (l3_ok, n, "PASA" if not l3_bad else "*** FALLA %s ***" % l3_bad[:4]))
    print("  L4  FATAL  F_K(lambda) == 2 . |U(lambda)|  (monomios de Laplace) : %d de %d   %s"
          % (l4_ok, n, "EXACTO" if not l4_bad else "no exacto en %d, ej. (lambda, F_K, |U|, ||Phi||_1) %s"
             % (len(l4_bad), l4_bad[:4])))
    print("      L4b  la COTA  F_K <= 2|U| : %d de %d   %s"
          % (l4b_ok, n, "SIEMPRE" if l4b_ok == n else "*** ROTA ***"))
    print("      L4c  de las %d sin igualdad, cuantas tienen Phi == 0 : %d   %s"
          % (l4c_tot, l4c_phi0,
             "TODAS -- la igualdad vale siempre que Phi != 0" if l4c_tot == l4c_phi0
             else "*** hay %d con Phi != 0 ***" % (l4c_tot - l4c_phi0)))
    print("  L5  EL CONTRASTE")
    print("        F_J = ||Phi||_1  sobre J_lambda : %s    maximo %d" % (dict(sorted(FJ.items())), max(FJ)))
    print("        F_K              sobre K_lambda : %s    maximo %d" % (dict(sorted(FK.items())), max(FK)))
    print("        lambda con F_J > 8 (donde (4) es IMPOSIBLE sobre J) : %d de %d" % (FJ_mayor_8, n))
    print("  E1  SENUELO Omega sin el factor (z - z^-1) : rompe en %d de %d   %s"
          % (e1_rompe, n, "DISCRIMINA" if e1_rompe else "*** NO ***"))
    print("  E2  SENUELO Omega con todos los signos +1 : rompe en %d de %d   %s"
          % (e2_rompe, n, "DISCRIMINA" if e2_rompe else "*** NO ***"))
    print("  E3  CONTROL Omega = D_t EXPANDIDO (6 piezas) : la identidad sigue pasando en %d de %d,"
          % (e3_ok, n))
    print("        y |K| = 8|J| deja de valer en %d de %d  --> lo que decide es el POLINOMIO, no la"
          % (n - e3_tam_igual, n))
    print("        particion; las 8 piezas son la eleccion de 43_IN para conservar la procedencia")
    print("")
    sys.stdout.flush()
    resumen["t=%d" % T] = dict(n=int(n), L0=int(l0_ok), L1=int(l1_ok), L2=int(l2_ok),
                               L3=int(l3_ok), L4=int(l4_ok),
                               FJ={str(k): int(v) for k, v in FJ.items()},
                               FK={str(k): int(v) for k, v in FK.items()},
                               FJ_mayor_8=int(FJ_mayor_8), Ktot=int(Ktot), Jtot=int(Jtot),
                               E1=int(e1_rompe), E2=int(e2_rompe), E3=int(e3_ok))

json.dump(resumen, open("pI_numerator_lift_DUMP.json", "w"), indent=1)
print("=" * 100)
print("DONE")


==> anc/pI_toggle_espacios_de_peso.py <==
# -*- coding: utf-8 -*-
# DONDE PUEDE VIVIR LA INVOLUCION: LOS ESPACIOS DE PESO DE K_lambda.   20 de agosto de 2026.
#
# POR QUE ESTA GATE EXISTE.  pI_numerator_lift.py construyo K_lambda = J_lambda x Omega_t y midio
# que el minimo de puntos fijos es F_K = ||D_t.Phi||_1 = 2|U|, el numero de monomios de Laplace.
# Eso dice que la condicion (4) de 41_IN es POSIBLE.  No dice DONDE estan los puntos fijos, que es
# lo unico que hace falta para construir el toggle.  Esta gate mira dentro de los espacios de peso.
#
# LO QUE YA ES TAUTOLOGICO, Y NO SE MIDE COMO SI FUERA UN HALLAZGO.  Como sum_{K} sgn z^wt = D_t.Phi
# (verificado 329/329 y 791/791), el desequilibrio n+(e) - n-(e) de cada espacio de peso ES el
# coeficiente de z^e en D_t.Phi.  Luego «los pesos desequilibrados son los de Laplace» y «los signos
# coinciden» NO son medidas: son la identidad otra vez.  Se anotan como controles, no como resultado.
#
# LO QUE SI ES CONTENIDO
#   W1  ⚠️ PREDICCION MIA, Y LA GATE LA MATO.  Escribi que de F_K = 2|U| se seguia |coef| <= 1 en
#       todo espacio de peso, o sea que los 2|U| monomios de Laplace ocupan 2|U| pesos DISTINTOS.
#       FALSO: ||suma||_1 = #terminos no exige pesos distintos --- dos monomios que coinciden en peso
#       CON EL MISMO SIGNO se refuerzan y la norma L1 no lo nota.  Medido: |coef| llega a 3 en t=2
#       (lambda = (1,1,1,1), peso -1) y a 2 en t=3.  Se conserva el numero como medida.
#   W1b LA FORMA LOCAL BUENA, que es lo que W1 queria decir y no decia:  para CADA peso e,
#            |coef_e(D_t.Phi)|  ==  #{monomios de Laplace de peso e} ,  y todos con el mismo signo.
#       Sale de que sum_e |coef_e| = 2|U| = total de monomios y de la desigualdad triangular por
#       peso: la igualdad en la suma la fuerza en cada sumando.  Eso convierte (4) en una condicion
#       LOCAL --- «en el espacio de peso e hay que dejar fijos exactamente los monomios de Laplace de
#       peso e» --- que es lo unico que un toggle puede cumplir espacio a espacio.
#   W2  EL TAMANO de los espacios de peso --- eso es de K_lambda, no del polinomio, y es la holgura
#       que tiene el toggle.  Reparto general y reparto RESTRINGIDO a los desequilibrados.
#   W3  .hay espacios desequilibrados de tamano 1?  Ahi el punto fijo esta FORZADO y no hay nada que
#       elegir: seria el esqueleto del toggle canonico.  Cuantos, y que fraccion de los 2|U|.
#   W4  .son los pesos desequilibrados los EXTREMOS del soporte de K_lambda?  Si lo fueran, «los
#       puntos fijos son los extremos» seria una regla candidata, y barata de comprobar.
#   W5  la ANATOMIA de un espacio desequilibrado: .de que parte de Omega_t vienen sus elementos?
#       Si los desequilibrados solo tocan ciertas elecciones de Omega, el toggle se puede definir
#       ahi y propagar.
#   V1  SENUELO: los mismos repartos sobre J_lambda (sin levantar).  Alli W1 tiene que FALLAR ---
#       ||Phi||_1 llega a 30 con coeficientes grandes --- y es el contraste que justifica el lift.
#
# Authors: Carles Marin, Claude (AI assistant).
# Run:  python pI_toggle_espacios_de_peso.py > pI_toggle_espacios_de_peso_OUT.txt 2>&1

import itertools
import json
import sys
from collections import Counter, defaultdict

sys.stdout.reconfigure(encoding="utf-8", errors="replace")

CASOS = [2, 3]
LMAX = 7


def padd(a, b):
    o = dict(a)
    for k in b:
        o[k] = o.get(k, 0) + b[k]
        if o[k] == 0:
            del o[k]
    return o


def pneg(a):
    return {k: -v for k, v in a.items()}


def pmul(a, b):
    o = {}
    for k1 in a:
        for k2 in b:
            k = k1 + k2
            o[k] = o.get(k, 0) + a[k1] * b[k2]
    return {k: v for k, v in o.items() if v != 0}


def f(d):
    if d == 0:
        return {}
    return {d: 1, -d: -1}


def chi(r):
    if r < 0:
        return {}
    return {r - 2 * i: 1 for i in range(r + 1)}


def det(M):
    n = len(M)
    if n == 0:
        return {0: 1}
    if n == 1:
        return dict(M[0][0])
    acc = {}
    for j in range(n):
        if not M[0][j]:
            continue
        men = [[M[i][k] for k in range(n) if k != j] for i in range(1, n)]
        tm = pmul(M[0][j], det(men))
        acc = padd(acc, tm if j % 2 == 0 else pneg(tm))
    return acc


def beta_set(lam, n):
    l = list(lam) + [0] * (n - len(lam))
    return [l[i] + n - 1 - i for i in range(n)]


def part_from_beta(B):
    S = sorted(B, reverse=True)
    n = len(S)
    return tuple(x for x in [S[i] - (n - 1 - i) for i in range(n)] if x > 0)


def core_quot_sgn(lam, n, t):
    B = set(beta_set(lam, n))
    sg = 1
    seguir = True
    while seguir:
        seguir = False
        for x in sorted(B, reverse=True):
            if x - t >= 0 and (x - t) not in B:
                sg *= (-1) ** len([y for y in B if x - t < y < x])
                B.discard(x)
                B.add(x - t)
                seguir = True
                break
    core = part_from_beta(B)
    orig = sorted(beta_set(lam, n), reverse=True)
    quot = []
    for r in range(t):
        xs = sorted([x for x in orig if x % t == r], reverse=True)
        m = len(xs)
        quot.append(tuple(x for x in [(xs[k] - r) // t - (m - 1 - k) for k in range(m)] if x > 0))
    return core, quot, sg


def sub(mu, lam):
    m = list(mu) + [0] * 10
    l = list(lam) + [0] * 10
    return all(m[i] <= l[i] for i in range(10))


def hstrip(sup, inf):
    a = list(sup) + [0] * 10
    b = list(inf) + [0] * 10
    if any(b[i] > a[i] for i in range(10)):
        return False
    return all(a[i + 1] <= b[i] for i in range(9))


def sgn_perm(seq):
    s, L = 1, list(seq)
    for i in range(len(L)):
        for j in range(i + 1, len(L)):
            if L[i] > L[j]:
                s = -s
    return s


def particiones(maxpart, maxlen):
    out = [()]

    def rec(pref, resto, tope):
        for p in range(min(tope, maxpart), 0, -1):
            nu = pref + [p]
            out.append(tuple(nu))
            if resto > 1:
                rec(nu, resto - 1, p)

    rec([], maxlen, maxpart)
    return sorted(set(out))


def omega(t):
    """Los 8 terminos de (z^t-1)(z^-t-1)(z-z^-1) sin expandir; etiqueta = la eleccion por factor."""
    out = []
    for c in itertools.product([(t, +1, "z^t"), (0, -1, "-1")],
                               [(-t, +1, "z^-t"), (0, -1, "-1")],
                               [(1, +1, "z"), (-1, -1, "-z^-1")]):
        out.append((sum(x[0] for x in c), c[0][1] * c[1][1] * c[2][1],
                    "|".join(x[2] for x in c)))
    return out


print("=" * 100)
print("LOS ESPACIOS DE PESO DE K_lambda --- donde puede vivir el toggle")
print("=" * 100)
print("")

resumen = {}

for T in CASOS:
    N = T + 2

    def hA(k):
        if k < 0:
            return {}
        acc, m = {}, 0
        while m * T <= k:
            acc = padd(acc, chi(k - m * T))
            m += 1
        return acc

    def schur_directo(lam):
        n = max(1, len(lam))
        l = list(lam) + [0] * n
        return det([[hA(l[i] - (i + 1) + (j + 1)) for j in range(n)] for i in range(n)])

    D = pmul(pmul({T: 1, 0: -1}, {-T: 1, 0: -1}), {1: 1, -1: -1})
    OM = omega(T)
    lams = [l for l in particiones(LMAX, N) if l]

    w1_max = 0
    w1_mal = []
    w1b_ok, w1b_tot, w1b_mal = 0, 0, []
    lap_sin_deseq = 0
    tam_todos = Counter()
    tam_deseq = Counter()
    w3_forzados = 0
    w3_deseq_tot = 0
    w4_extremos = 0
    w4_deseq = 0
    w4_todos_extremos = 0
    w5 = Counter()
    v1_max = 0
    v1_coef = Counter()
    calib = 0

    for lam in lams:
        J = []
        for mu in particiones(lam[0], len(lam) + 1):
            if not sub(mu, lam):
                continue
            core, quot, sg = core_quot_sgn(mu, N, T)
            if len(core) != 0 or any(len(q) > 1 for q in quot):
                continue
            for nu in particiones(lam[0], len(lam) + 1):
                if not (sub(mu, nu) and sub(nu, lam)):
                    continue
                if not (hstrip(nu, mu) and hstrip(lam, nu)):
                    continue
                J.append((2 * sum(nu) - sum(mu) - sum(lam), sg))

        phi = schur_directo(lam)
        izq = pmul(phi, D)

        # los 2|U| monomios de Laplace, uno a uno (peso, signo), SIN sumarlos
        l_ = list(lam) + [0] * N
        beta = [l_[i] + N - 1 - i for i in range(N)]
        glob = (-1) ** (T + (N + 1) * N // 2)
        monos = []
        for (j1, j2) in itertools.combinations(range(N), 2):
            S = [j for j in range(N) if j not in (j1, j2)]
            res = [beta[j] % T for j in S]
            if len(set(res)) != T:
                continue
            eps = glob * (-1) ** (j1 + j2) * sgn_perm(res)
            for k, v in f(beta[j1] - beta[j2]).items():
                monos.append((k, eps * v))
        porpeso_lap = defaultdict(list)
        for (k, s) in monos:
            porpeso_lap[k].append(s)

        espacios = defaultdict(list)     # e -> [(sgn, etiqueta de Omega)]
        for (e, s) in J:
            for (w, sw, et) in OM:
                espacios[e + w].append((s * sw, et))

        # control de calibracion: el desequilibrio ES el coeficiente
        ok = True
        for e, lst in espacios.items():
            c = sum(x[0] for x in lst)
            if c != izq.get(e, 0):
                ok = False
        if ok and all(e in espacios for e in izq):
            calib += 1

        if espacios:
            emin, emax = min(espacios), max(espacios)
        else:
            emin = emax = None

        deseq = []
        for e, lst in sorted(espacios.items()):
            c = sum(x[0] for x in lst)
            tam_todos[len(lst)] += 1
            if c:
                deseq.append(e)
                tam_deseq[len(lst)] += 1
                if abs(c) > w1_max:
                    w1_max = abs(c)
                if abs(c) > 1 and len(w1_mal) < 5:
                    w1_mal.append((tuple(lam), e, c))
                # W1b: la forma local
                lap = porpeso_lap.get(e, [])
                w1b_tot += 1
                if abs(c) == len(lap) and lap and all(x == lap[0] for x in lap) and \
                        (1 if c > 0 else -1) == lap[0]:
                    w1b_ok += 1
                elif len(w1b_mal) < 5:
                    w1b_mal.append((tuple(lam), e, c, lap))
                if len(lst) == 1:
                    w3_forzados += 1
                w3_deseq_tot += 1
                if e in (emin, emax):
                    w4_extremos += 1
                w4_deseq += 1
                # W5: de que elecciones de Omega vienen los elementos del espacio desequilibrado
                w5[tuple(sorted(set(x[1] for x in lst)))] += 1
        if deseq and set(deseq) == {emin, emax}:
            w4_todos_extremos += 1
        # .hay pesos de Laplace que NO son desequilibrados?  (cancelacion entre transversales)
        for e in porpeso_lap:
            if izq.get(e, 0) == 0:
                lap_sin_deseq += 1

        # V1: lo mismo sobre J_lambda, sin levantar
        v1_coef.update(abs(v) for v in phi.values())
        if phi:
            v1_max = max(v1_max, max(abs(v) for v in phi.values()))

    n = len(lams)
    print("-" * 100)
    print("t=%d   %d lambda,  lambda_1 <= %d" % (T, n, LMAX))
    print("-" * 100)
    print("  ctrl  el desequilibrio de cada espacio ES el coeficiente de D_t.Phi : %d de %d   %s"
          % (calib, n, "CALIBRA" if calib == n else "*** FALLA ***"))
    print("  W1  ⚠️ prediccion MUERTA: |coef| <= 1 en todo espacio.  Maximo medido %d   %s"
          % (w1_max, "(habria pasado)" if w1_max <= 1 else "FALSA -- p.ej. %s" % (w1_mal[:3],)))
    print("      dos monomios de Laplace pueden caer en el MISMO peso con el MISMO signo:")
    print("      la norma L1 no lo nota, luego F_K = 2|U| no implicaba pesos distintos")
    print("  W1b FATAL, la forma local buena:  |coef_e| == #monomios de Laplace de peso e, mismo signo")
    print("        %d de %d espacios desequilibrados   %s"
          % (w1b_ok, w1b_tot, "EXACTO -- (4) es una condicion LOCAL"
             if w1b_ok == w1b_tot else "*** FALLA en %d: %s ***" % (w1b_tot - w1b_ok, w1b_mal[:3])))
    print("        pesos de Laplace SIN desequilibrio (transversales que se cancelan) : %d"
          % lap_sin_deseq)
    print("  W2  tamano de los espacios de peso de K_lambda")
    print("        todos         : %s" % dict(sorted(tam_todos.items())))
    print("        desequilibrados: %s" % dict(sorted(tam_deseq.items())))
    print("  W3  espacios desequilibrados de tamano 1 (punto fijo FORZADO) : %d de %d   (%.1f%%)"
          % (w3_forzados, w3_deseq_tot, 100.0 * w3_forzados / max(1, w3_deseq_tot)))
    print("  W4  .son los pesos desequilibrados los EXTREMOS del soporte?")
    print("        desequilibrados que son extremo : %d de %d ; lambda donde SON exactamente los dos extremos : %d de %d"
          % (w4_extremos, w4_deseq, w4_todos_extremos, n))
    print("  W5  de que elecciones de Omega_t vienen los espacios desequilibrados (top 6)")
    for k, v in sorted(w5.items(), key=lambda x: -x[1])[:6]:
        print("        %5d x  %s" % (v, " + ".join(k)))
    print("  V1  SENUELO sobre J_lambda sin levantar: |coef de Phi| maximo %d ; reparto %s"
          % (v1_max, dict(sorted(v1_coef.items()))))
    print("        --> %s" % ("*** W1 no discriminaria ***" if v1_max <= 1
                              else "alli (4) es imposible; el lift es lo que la hace local"))
    print("")
    sys.stdout.flush()
    resumen["t=%d" % T] = dict(n=int(n), calib=int(calib), W1_max=int(w1_max),
                               tam_todos={str(k): int(v) for k, v in tam_todos.items()},
                               tam_deseq={str(k): int(v) for k, v in tam_deseq.items()},
                               W3=[int(w3_forzados), int(w3_deseq_tot)],
                               W4=[int(w4_extremos), int(w4_deseq), int(w4_todos_extremos)],
                               V1_max=int(v1_max))

json.dump(resumen, open("pI_toggle_espacios_de_peso_DUMP.json", "w"), indent=1)
print("=" * 100)
print("DONE")


==> anc/pI_toggle_esqueleto.py <==
# -*- coding: utf-8 -*-
# EL ESQUELETO FORZADO: QUE ELEMENTO DE K_lambda ES CADA MONOMIO DE LAPLACE.  20 de agosto de 2026.
#
# POR QUE ESTA GATE EXISTE.  pI_toggle_espacios_de_peso.py dejo (4) en forma LOCAL --- en el espacio
# de peso e hay que fijar exactamente los |coef_e| monomios de Laplace de ese peso ---, pero (4)
# habla de OBJETOS y lo que tenemos es un conteo.  Para construir el toggle hace falta la aplicacion
#      monomio de Laplace  -->  elemento de K_lambda
# y no la tenemos.  Aqui esta el unico sitio donde esa aplicacion NO es una eleccion nuestra: los
# espacios de peso desequilibrados de TAMANO 1 (23.5%% en t=2, 28.9%% en t=3).  Alli el punto fijo
# esta forzado, se puede LEER, y si hay regla tiene que verse en ellos.
#
# LAS HIPOTESIS, ESCRITAS ANTES DE MIRAR
#   H1  el omega de un punto fijo forzado es siempre uno de los DOS elementos de peso extremo de
#       Omega_t --- `z^t|-1|z` (peso t+1) y `-1|z^-t|-z^-1` (peso -t-1).  Salio de W5 y aqui se
#       comprueba como implicacion, no como frecuencia.
#   H2  el mu de un punto fijo forzado tiene beta-set relacionado con el de lambda QUITANDO las dos
#       cuentas j1, j2 de la transversal de Laplace de ese peso.  Es lo que dice L3: la transversal
#       borra dos columnas y deja t con residuos distintos.
#   H3  en un punto fijo forzado, nu = lambda (la tira de arriba es vacia) o nu = mu (la de abajo).
#       Es la degeneracion que uno espera de un extremo.
#   H4  sgn_t(mu) del punto fijo forzado == el signo del monomio de Laplace, salvo el global.
#       Si falla, la aplicacion no puede ser «el punto fijo ES la transversal» sin un twist.
#
# QUE SE MIDE
#   S0  CALIBRACION: los espacios de tamano 1 y desequilibrio 1 son exactamente los que W3 conto.
#   S1  H1, como implicacion sobre TODOS los forzados.
#   S2  H2: reparto de beta(mu) contra beta(lambda) menos {j1,j2}, en las cuatro formas que puede
#       tomar la relacion.  Se imprime el reparto, no un si/no --- no se de antemano cual es.
#   S3  H3 y H4.
#   S4  y lo que hace falta para el toggle: .cuantos monomios de Laplace quedan SIN forzar, o sea en
#       espacios de tamano >= 2?  Esa es la parte que una regla tendra que decidir.
#
# Authors: Carles Marin, Claude (AI assistant).
# Run:  python pI_toggle_esqueleto.py > pI_toggle_esqueleto_OUT.txt 2>&1

import itertools
import json
import sys
from collections import Counter, defaultdict

sys.stdout.reconfigure(encoding="utf-8", errors="replace")

CASOS = [2, 3]
LMAX = 7


def padd(a, b):
    o = dict(a)
    for k in b:
        o[k] = o.get(k, 0) + b[k]
        if o[k] == 0:
            del o[k]
    return o


def pneg(a):
    return {k: -v for k, v in a.items()}


def pmul(a, b):
    o = {}
    for k1 in a:
        for k2 in b:
            k = k1 + k2
            o[k] = o.get(k, 0) + a[k1] * b[k2]
    return {k: v for k, v in o.items() if v != 0}


def f(d):
    if d == 0:
        return {}
    return {d: 1, -d: -1}


def chi(r):
    if r < 0:
        return {}
    return {r - 2 * i: 1 for i in range(r + 1)}


def det(M):
    n = len(M)
    if n == 0:
        return {0: 1}
    if n == 1:
        return dict(M[0][0])
    acc = {}
    for j in range(n):
        if not M[0][j]:
            continue
        men = [[M[i][k] for k in range(n) if k != j] for i in range(1, n)]
        tm = pmul(M[0][j], det(men))
        acc = padd(acc, tm if j % 2 == 0 else pneg(tm))
    return acc


def beta_set(lam, n):
    l = list(lam) + [0] * (n - len(lam))
    return [l[i] + n - 1 - i for i in range(n)]


def part_from_beta(B):
    S = sorted(B, reverse=True)
    n = len(S)
    return tuple(x for x in [S[i] - (n - 1 - i) for i in range(n)] if x > 0)


def core_quot_sgn(lam, n, t):
    B = set(beta_set(lam, n))
    sg = 1
    seguir = True
    while seguir:
        seguir = False
        for x in sorted(B, reverse=True):
            if x - t >= 0 and (x - t) not in B:
                sg *= (-1) ** len([y for y in B if x - t < y < x])
                B.discard(x)
                B.add(x - t)
                seguir = True
                break
    core = part_from_beta(B)
    orig = sorted(beta_set(lam, n), reverse=True)
    quot = []
    for r in range(t):
        xs = sorted([x for x in orig if x % t == r], reverse=True)
        m = len(xs)
        quot.append(tuple(x for x in [(xs[k] - r) // t - (m - 1 - k) for k in range(m)] if x > 0))
    return core, quot, sg


def sub(mu, lam):
    m = list(mu) + [0] * 10
    l = list(lam) + [0] * 10
    return all(m[i] <= l[i] for i in range(10))


def hstrip(sup, inf):
    a = list(sup) + [0] * 10
    b = list(inf) + [0] * 10
    if any(b[i] > a[i] for i in range(10)):
        return False
    return all(a[i + 1] <= b[i] for i in range(9))


def particiones(maxpart, maxlen):
    out = [()]

    def rec(pref, resto, tope):
        for p in range(min(tope, maxpart), 0, -1):
            nu = pref + [p]
            out.append(tuple(nu))
            if resto > 1:
                rec(nu, resto - 1, p)

    rec([], maxlen, maxpart)
    return sorted(set(out))


def sgn_perm(seq):
    s, L = 1, list(seq)
    for i in range(len(L)):
        for j in range(i + 1, len(L)):
            if L[i] > L[j]:
                s = -s
    return s


def omega(t):
    out = []
    for c in itertools.product([(t, +1, "z^t"), (0, -1, "-1")],
                               [(-t, +1, "z^-t"), (0, -1, "-1")],
                               [(1, +1, "z"), (-1, -1, "-z^-1")]):
        out.append((sum(x[0] for x in c), c[0][1] * c[1][1] * c[2][1],
                    "|".join(x[2] for x in c)))
    return out


print("=" * 100)
print("EL ESQUELETO FORZADO --- .que elemento de K_lambda es cada monomio de Laplace?")
print("=" * 100)
print("")

resumen = {}

for T in CASOS:
    N = T + 2
    OM = omega(T)
    EXTREMOS = {et for (w, s, et) in OM if abs(w) == T + 1}
    D = pmul(pmul({T: 1, 0: -1}, {-T: 1, 0: -1}), {1: 1, -1: -1})

    def hA(k):
        if k < 0:
            return {}
        acc, m = {}, 0
        while m * T <= k:
            acc = padd(acc, chi(k - m * T))
            m += 1
        return acc

    def schur_directo(lam):
        n = max(1, len(lam))
        l = list(lam) + [0] * n
        return det([[hA(l[i] - (i + 1) + (j + 1)) for j in range(n)] for i in range(n)])

    lams = [l for l in particiones(LMAX, N) if l]

    forzados = 0
    s1_ok = 0
    s1_et = Counter()
    s1b = Counter()
    s2 = Counter()
    s3_nu = Counter()
    s4_ok, s4_tot = 0, 0
    libres = 0
    lap_tot = 0
    ej = []

    for lam in lams:
        J = []
        for mu in particiones(lam[0], len(lam) + 1):
            if not sub(mu, lam):
                continue
            core, quot, sg = core_quot_sgn(mu, N, T)
            if len(core) != 0 or any(len(q) > 1 for q in quot):
                continue
            for nu in particiones(lam[0], len(lam) + 1):
                if not (sub(mu, nu) and sub(nu, lam)):
                    continue
                if not (hstrip(nu, mu) and hstrip(lam, nu)):
                    continue
                J.append((2 * sum(nu) - sum(mu) - sum(lam), sg, mu, nu))

        phi = schur_directo(lam)
        izq = pmul(phi, D)

        l_ = list(lam) + [0] * N
        beta = [l_[i] + N - 1 - i for i in range(N)]
        glob = (-1) ** (T + (N + 1) * N // 2)
        # peso -> lista de (j1, j2, signo del monomio)
        lap = defaultdict(list)
        for (j1, j2) in itertools.combinations(range(N), 2):
            S = [j for j in range(N) if j not in (j1, j2)]
            res = [beta[j] % T for j in S]
            if len(set(res)) != T:
                continue
            eps = glob * (-1) ** (j1 + j2) * sgn_perm(res)
            for k, v in f(beta[j1] - beta[j2]).items():
                lap[k].append((j1, j2, eps * v))
        lap_tot += sum(len(v) for v in lap.values())

        espacios = defaultdict(list)
        for (e, s, mu, nu) in J:
            for (w, sw, et) in OM:
                espacios[e + w].append((s * sw, et, mu, nu, s))

        for e, lst in espacios.items():
            c = sum(x[0] for x in lst)
            if not c:
                continue
            if len(lst) == 1:
                forzados += 1
                sgnk, et, mu, nu, sgt = lst[0]
                # S1
                if et in EXTREMOS:
                    s1_ok += 1
                s1_et[et] += 1
                # H1b: omega toma EXACTAMENTE UNO de los dos factores de torsion
                partes = et.split("|")
                cuantos = (1 if partes[0] != "-1" else 0) + (1 if partes[1] != "-1" else 0)
                s1b[cuantos] += 1
                # S2: beta(mu) contra beta(lambda) sin {j1,j2}
                bmu = sorted(beta_set(mu, N), reverse=True)
                cand = lap[e]
                if len(cand) == 1:
                    j1, j2, sl = cand[0]
                    resto = sorted([beta[j] for j in range(N) if j not in (j1, j2)], reverse=True)
                    if bmu == resto:
                        s2["beta(mu) == beta(lambda) sin {j1,j2}"] += 1
                    elif set(resto).issubset(set(bmu)):
                        s2["beta(lambda) sin {j1,j2} contenido en beta(mu)"] += 1
                    elif set(bmu).issubset(set(beta)):
                        s2["beta(mu) contenido en beta(lambda), otra cosa"] += 1
                    else:
                        s2["ninguna de las anteriores"] += 1
                    # S4: signo
                    s4_tot += 1
                    if (1 if sgnk > 0 else -1) == (1 if sl > 0 else -1):
                        s4_ok += 1
                    if len(ej) < 6:
                        ej.append((tuple(lam), e, et, tuple(mu), tuple(nu), sgt, (j1, j2), sl))
                else:
                    s2["el peso tiene %d monomios de Laplace" % len(cand)] += 1
                # S3
                if tuple(nu) == tuple(lam):
                    s3_nu["nu == lambda"] += 1
                elif tuple(nu) == tuple(mu):
                    s3_nu["nu == mu"] += 1
                else:
                    s3_nu["nu intermedio"] += 1
            else:
                libres += abs(c)

    n = len(lams)
    print("-" * 100)
    print("t=%d   %d lambda,  lambda_1 <= %d" % (T, n, LMAX))
    print("-" * 100)
    print("  S0  espacios desequilibrados de tamano 1 (punto fijo FORZADO) : %d" % forzados)
    print("  S1  H1  su omega es uno de los DOS extremos de Omega_t : %d de %d   %s"
          % (s1_ok, forzados, "SIN EXCEPCION" if s1_ok == forzados else "*** FALLA ***"))
    print("        etiquetas que aparecen : %s" % dict(s1_et))
    print("  S1b H1b .cuantos factores de torsion (z^t, z^-t) toma su omega? : %s"
          % dict(sorted(s1b.items())))
    print("        --> %s" % ("EXACTAMENTE UNO, sin excepcion" if set(s1b) == {1}
                              else "*** no siempre uno ***"))
    print("  S2  H2  beta(mu) contra beta(lambda) menos las dos cuentas de la transversal")
    for k, v in sorted(s2.items(), key=lambda x: -x[1]):
        print("        %6d  %s" % (v, k))
    print("  S3  H3  que es nu en un punto fijo forzado : %s" % dict(s3_nu))
    print("  S4  H4  signo del elemento == signo del monomio de Laplace : %d de %d   %s"
          % (s4_ok, s4_tot, "SIEMPRE" if s4_ok == s4_tot else "coincide en %.1f%%"
             % (100.0 * s4_ok / max(1, s4_tot))))
    print("  S5  monomios de Laplace TOTALES %d ; forzados %d ; por decidir (espacios >= 2) %d"
          % (lap_tot, forzados, libres))
    print("  ejemplos (lambda, peso, omega, mu, nu, sgn_t(mu), (j1,j2), signo Laplace):")
    for x in ej[:6]:
        print("        %s" % (x,))
    print("")
    sys.stdout.flush()
    resumen["t=%d" % T] = dict(n=int(n), forzados=int(forzados), S1=int(s1_ok),
                               S2={k: int(v) for k, v in s2.items()},
                               S3={k: int(v) for k, v in s3_nu.items()},
                               S4=[int(s4_ok), int(s4_tot)],
                               lap_tot=int(lap_tot), libres=int(libres))

json.dump(resumen, open("pI_toggle_esqueleto_DUMP.json", "w"), indent=1)
print("=" * 100)
print("DONE")


==> anc/prove_W.sage <==
# Proving (W): the isolating witness, and how far it reaches.
#
# C_mu(lam) = c_mu(lam) +- c_{mu*}(lam) + sum over NON-STANDARD nu reducing to mu of +- c_nu(lam).
#
# Two exact facts, proved:
#   (i)  |mu*| = |mu| + N - 2 ell(mu), and ell(mu) <= r with N = 2r+2 gives |mu*| >= |mu| + 2,
#        and ell(mu*) = N - ell(mu).
#   (ii) every non-standard nu has nu'_1 + nu'_2 > N with nu'_2 <= nu'_1, hence 2 ell(nu) > N,
#        i.e. ell(nu) >= r + 2.  So in the stable range NO non-standard nu fits inside lam.
#
# ISOLATION LEMMA (proved): if ell(mu) <= N - 1 - ell(lam) then ell(mu*) = N - ell(mu) > ell(lam),
# so mu* is not contained in lam and c_{mu*} = 0.
#
# What is left to bound is the non-standard part. This script measures:
#   (A) the true minimum of ell(nu) over NON-STANDARD nu with o_nu(A) != 0  -- if it exceeds
#       r+2 the isolation lemma reaches further than (ii) alone allows;
#   (B) for every unstable lam, whether an ISOLATING mu exists (all competing nu fail to fit in
#       lam) with c_mu != 0 -- i.e. a witness that is PROVED, not merely observed;
#   (C) the residue: unstable non-vanishing lam with no isolating mu.
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    A = [R(1), R(-1)]
    for z in R.gens():
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    N = len(A)
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return R(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()

def o_at(nu, R, A):
    tot = R(0)
    for mu, co in s(o(list(nu))):
        tot += R(QQ(co)) * schur_at(list(mu), R, A)
    return tot

def conj12(nu):
    c = list(Partition(list(nu)).conjugate())
    return (c[0] if c else 0), (c[1] if len(c) > 1 else 0)

def vecof(p, mons):
    d = {} if p == 0 else {tuple(k) if hasattr(k, '__iter__') else (k,): QQ(v)
                           for k, v in p.dict().items()}
    return [d.get(m, QQ(0)) for m in mons]

def c_univ(lam, nu):
    lam = Partition(list(lam)); nu = Partition(list(nu))
    d = lam.size() - nu.size()
    if d < 0 or d % 2 != 0:
        return 0
    tot = 0
    for hf in Partitions(d // 2):
        tot += (s(nu) * s(Partition([2 * x for x in hf]))).coefficient(lam)
    return tot

def run(r, LMAX):
    N = 2 * r + 2
    half = N // 2
    R, A = alphabet(r)
    vals = {}
    for d in range(0, LMAX + 1):
        for nu in Partitions(d):
            vals[tuple(nu)] = o_at(tuple(nu), R, A)
    basis = [k for k in vals if conj12(k)[0] + conj12(k)[1] <= N and conj12(k)[0] < half]
    mons = sorted(set(m for k in vals if vals[k] != 0
                      for m in [tuple(x) if hasattr(x, '__iter__') else (x,) for x in vals[k].dict()]))
    Bm = matrix(QQ, [vecof(vals[k], mons) for k in basis]).transpose()
    red, target = {}, {}
    for k in vals:
        if vals[k] == 0:
            red[k] = None; continue
        try:
            sol = Bm.solve_right(vector(QQ, vecof(vals[k], mons)))
            red[k] = {basis[i]: sol[i] for i in range(len(basis)) if sol[i] != 0}
        except ValueError:
            red[k] = None
    # (A) minimum ell over non-standard nu with o != 0, and which mu they feed
    ns = [k for k in vals if conj12(k)[0] + conj12(k)[1] > N and vals[k] != 0]
    minell = min((len([x for x in k if x > 0]) for k in ns), default=None)
    feeds = {}
    for k in ns:
        for mu in (red[k] or {}):
            feeds.setdefault(mu, []).append(len([x for x in k if x > 0]))
    print("=" * 76)
    print("r=%d N=%d : non-standard nu with o!=0 : %d ; min ell(nu) = %s  (fact (ii) gives >= %d)"
          % (r, N, len(ns), str(minell), r + 2))

    # (B),(C)
    proved = residue = nvan = 0
    reslist = []
    for tot in range(0, LMAX + 1):
        for lam in Partitions(tot, max_length=N):
            ell = len([x for x in lam if x > 0])
            if ell <= half:
                continue
            if schur_at(lam, R, A) == 0:
                nvan += 1
                continue
            # an ISOLATING mu: every competing nu must fail to fit inside lam
            found = None
            for mu in sorted(basis, key=lambda m: (-sum(m), m)):
                # ALL nu that feed mu, mu itself included: exactly one may be nonzero
                contribs = [tuple(mu)]
                cs = list(Partition(list(mu)).conjugate())
                first = N - (cs[0] if cs else 0)
                rest = cs[1:]
                if first >= 0 and first >= (rest[0] if rest else 0):
                    contribs.append(tuple(Partition([first] + rest).conjugate()))
                for k in ns:
                    if mu in (red[k] or {}):
                        contribs.append(k)
                nzc = [c for c in contribs if c_univ(lam, c) != 0]
                if len(nzc) == 1:
                    found = (mu, nzc[0])
                    break
            if found:
                proved += 1
            else:
                residue += 1
                if len(reslist) < 10:
                    reslist.append((tuple(lam), ell))
    print("   UNSTABLE shapes: %d vanish ; %d have a PROVED isolating witness ; %d residue"
          % (nvan, proved, residue))
    if reslist:
        print("   residue examples:", reslist)
    return residue

t = 0
t += run(1, 12)
t += run(2, 10)
t += run(3, 9)
print("\nTOTAL unstable residue without a proved isolating witness: %d" % t)


==> anc/rank_one_law.sage <==
# Authors: Carles Marin + Claude (AI assistant).
# Does the paper's own Lemma 8.9 answer part of its own open Problem 11.1
# ("the other classical types")?  That problem reports, as a measurement with no
# law, that o_lambda vanishes on 83.8% of the l(lambda)>=2 shapes at t=2.
# At t=2 the alphabet is {1,-1,z,1/z} = our A at r=1, and Lemma 8.9 says
# o_nu(A) = sp_nu(z), a rank-ONE symplectic character.  So o_nu(A) must vanish
# exactly when sp_nu dies in rank 1 -- which is a LAW, not a percentage.
Sym = SymmetricFunctions(QQ)
p, O, SP = Sym.p(), Sym.o(), Sym.sp()
R = LaurentPolynomialRing(QQ, ['z']); z = R.gen()

def o_at_A(nu):
    out = R(0)
    for rho, c in p(O[list(nu)] if nu else O.one()):
        t = R(c)
        for k in rho: t *= R(1 + (-1)^k + z^k + z^(-k))
        out += t
    return out
def sp_rank1(nu):
    out = R(0)
    for rho, c in p(SP[list(nu)] if nu else SP.one()):
        t = R(c)
        for k in rho: t *= R(z^k + z^(-k))
        out += t
    return out

print("="*76)
print("t = 2, i.e. r = 1: is o_nu(1,-1,z,1/z) = sp_nu(z)?  and when is it 0?")
print("="*76)
tot = zero = 0
bad = 0
by_len = {}
for size in range(0, 13):
    for nu in Partitions(size):
        nu = tuple(nu)
        v = o_at_A(nu)
        if v != sp_rank1(nu): bad += 1
        tot += 1
        L = len(nu)
        by_len.setdefault(L, [0,0])
        by_len[L][0] += 1
        if v == 0:
            zero += 1
            by_len[L][1] += 1
print("  identity o_nu(A) = sp_nu(z) : %d shapes, %d mismatches" % (tot, bad))
assert bad == 0
print("")
print("  %-10s %-10s %-10s %s" % ("l(nu)", "shapes", "vanish", "all vanish?"))
for L in sorted(by_len):
    a, b = by_len[L]
    print("  %-10d %-10d %-10d %s" % (L, a, b, "YES" if a == b else ("no" if b == 0 else "partly")))
ge2 = sum(a for L,(a,b) in by_len.items() if L >= 2)
ge2z = sum(b for L,(a,b) in by_len.items() if L >= 2)
print("")
print("  l(nu) >= 2 : %d shapes, %d vanish = %.1f%%" % (ge2, ge2z, 100.0*ge2z/ge2))
print("")
print("  >> at rank one the symplectic basis is {sp_(m)}, one row only.  So")
print("     sp_nu(z) = 0 for l(nu) = 2 and folds for l(nu) > 2; the vanishing of")
print("     o_nu on this alphabet is therefore governed by a LAW -- Lemma 8.9 plus")
print("     the rank-one modification -- not by a percentage.")
print("DONE")


==> anc/rect_boxes.py <==
# -*- coding: utf-8 -*-
"""Two counts the paper's verification table quotes but no script printed.

TEST A -- Proposition on rectangles, read LITERALLY, over t=2, 1<=r<=4, 1<=c<=60 (240 cases):
          (i)   c even : one d equals 2; the other two equal c+2 for r<=3, all three equal 2 for r=4;
                         count = ((c+2)/2)^2  (resp. 1)
          (ii)  c odd, r=2 : count 0
          (iii) c odd, r!=2 : the other two are c+1 and c+3, count = +-(c+1)(c+3)/4
          The signed count is the z->1 value of the closed form, computed as a limit.

TEST B -- the four box families of the Example, c=1..4 (16 cases):
          1x3xc: floor((c+2)^2/4)   2x2xc: (c/2+1)^2 (c even), 0 (c odd)
          3x1xc: (-1)^c floor((c+2)^2/4)   4x0xc: (-1)^c

Authors: Carles Marin, Claude (AI assistant)."""
from mpmath import mp, mpf, nint
from theorem_full import closed_form, setup
mp.dps = 60
TH = mpf('1e-15')          # z -> 1; the closed form is a ratio of sinh's, no cancellation


def signed_count(r, c):
    """the z->1 value of the closed form for lambda = (c^r) at t=2."""
    lam = tuple([c] * r)
    v = closed_form(lam, 2, TH)
    if v is None:
        return None
    v = mp.mpmathify(v)
    if abs(mp.im(v)) > mpf('1e-20'):
        raise ValueError("non-real closed form at r=%d c=%d : %s" % (len(lam), lam[0], v))
    return int(nint(mp.re(v)))


def dtriple(r, c):
    """the multiset {d1,d2,d3} for lambda = (c^r) at t=2, or None if the shape is skipped."""
    from theorem_full import setup as _s
    st = _s(tuple([c] * r), 2)
    if st is None:
        return None
    beta, Ac, Bc = st
    a1, a2 = beta[Ac[0]], beta[Ac[1]]
    b1, b2 = beta[Bc[0]], beta[Bc[1]]
    return tuple(sorted([abs(a1 - a2), abs(b1 - b2), abs(a1 + a2 - b1 - b2)]))


# ---------------------------------------------------------------- TEST A
print("TEST A -- the rectangle proposition read literally, t=2, r<=4, c<=60")
okA = badA = skipA = 0
fails = []
for r in range(1, 5):
    for c in range(1, 61):
        got = signed_count(r, c)
        if got is None:
            skipA += 1
            continue
        if c % 2 == 0:
            pred = 1 if r == 4 else ((c + 2) // 2) ** 2
        elif r == 2:
            pred = 0
        else:                                    # case (iii), literally r != 2
            pred = (c + 1) * (c + 3) // 4
        if abs(got) == abs(pred):
            okA += 1
        else:
            badA += 1
            if len(fails) < 10:
                fails.append((r, c, got, pred, dtriple(r, c)))
print("   cases %d ; agree (up to sign) %d ; DISAGREE %d ; skipped %d"
      % (okA + badA, okA, badA, skipA))
for r, c, got, pred, d in fails:
    print("      r=%d c=%-3d closed form = %-6d  proposition predicts %-6d  d-triple=%s"
          % (r, c, got, pred, str(d)))

# ---------------------------------------------------------------- TEST B
print("\nTEST B -- the four box families of the Example, c=1..4")
okB = badB = 0
for c in range(1, 5):
    for r, name, pred in [
            (1, "1x3xc", ((c + 2) ** 2) // 4),
            (2, "2x2xc", ((c // 2 + 1) ** 2 if c % 2 == 0 else 0)),
            (3, "3x1xc", ((-1) ** c) * (((c + 2) ** 2) // 4)),
            (4, "4x0xc", (-1) ** c)]:
        got = signed_count(r, c)
        tag = "ok" if (got is not None and got == pred) else "MISMATCH"
        if tag == "ok":
            okB += 1
        else:
            badB += 1
            print("      %s c=%d : closed form = %s , example says %d" % (name, c, got, pred))
print("   boxes checked %d ; agree %d ; MISMATCH %d" % (okB + badB, okB, badB))


==> anc/rect_degeneracy.py <==
"""Why are the rectangular signed counts squares? The interval configuration degenerates.
Authors: Carles Marin, Claude (AI assistant)."""
from law_control import partitions
from theorem_full import setup

def dtrip(lam, t):
    st = setup(lam, t)
    if st is None: return None
    b, Ac, Bc = st
    a1,a2 = b[Ac[0]], b[Ac[1]]; b1,b2 = b[Bc[0]], b[Bc[1]]
    return (a1-a2, b1-b2, abs(a1+a2-b1-b2))

print("t=2, lambda=(c^r): the three d's, and which pair coincides")
print(f"{'r':>2} {'c':>3} {'(d1,d2,d3)':>16}  repeat?   product/8")
rep_even = rep_odd = 0; tot_even = tot_odd = 0
for r in (1,2,3):
    for c in range(1, 13):
        d = dtrip(tuple([c]*r), 2)
        if d is None: continue
        rep = len(set(d)) < 3
        if c % 2 == 0: tot_even += 1; rep_even += rep
        else:          tot_odd  += 1; rep_odd  += rep
        if c <= 6:
            print(f"{r:>2} {c:>3} {str(d):>16}  {'yes' if rep else 'no ':>5}   "
                  f"{d[0]*d[1]*d[2]//8 if d[2] else 0}")
print(f"\n c EVEN: {rep_even}/{tot_even} have two of the three d's equal")
print(f" c ODD : {rep_odd}/{tot_odd} have two equal")

print("\nGeneral t: does a rectangle always degenerate?  (two d's equal, or d3=0)")
for t in range(2, 8):
    deg = tot = 0
    for r in range(1, t+3):
        for c in range(1, 15):
            d = dtrip(tuple([c]*r), t)
            if d is None: continue
            tot += 1
            deg += (len(set(d)) < 3) or d[2] == 0
    print(f"  t={t}: {deg}/{tot} rectangles degenerate")


==> anc/sec8_derivation.sage <==
# Authors: Carles Marin + Claude (AI assistant).
# Section 8 ("Outside Littlewood's range"), derived rather than verified.
#
# The three facts that section recorded as computed-over-a-range are consequences
# of one identity, which is published:
#
#   [AK25, (2.13)]   so_lambda(X) = o_lambda(X, Xbar, 1, 0, 0, ...)   (Koike-Terada)
#   [AK25, Lemma 3.2] so_lambda(X, Xbar, -1) = sp_lambda(X)
#   ---------------------------------------------------------------
#   composing:       o_nu(A) = sp_nu(z_1, ..., z_r),  A as in (psir)
#
# and of the SYMPLECTIC modification rules, which are one of the two classical
# cases Fauser-Jarvis-King-Wybourne exempt.  Everything below is exact.
#
# Adding the letter c to an alphabet is the ring map p_k -> p_k + c^k on Lambda,
# so the identity can be tested for EVERY partition, with no length hypothesis.

Sym = SymmetricFunctions(QQ)
p, h, O, SP = Sym.p(), Sym.h(), Sym.o(), Sym.sp()

def addletter(f, c):
    out = p.zero()
    for rho, coeff in p(f):
        term = p.one()
        for k in rho:
            term = term * (p[k] + c^k)
        out += coeff * term
    return out

print("="*76)
print("STEP 1 -- the identity, as an identity in Lambda (no length hypothesis)")
print("="*76)
ok = bad = 0
for size in range(0, 9):
    for lam in Partitions(size):
        lam = tuple(lam)
        f = O[list(lam)] if lam else O.one()
        lhs = p(addletter(addletter(f, 1), -1))
        rhs = p(SP[list(lam)] if lam else SP.one())
        if lhs == rhs: ok += 1
        else: bad += 1
print("  o_nu(W,1,-1) = sp_nu(W)  for |nu| <= 8 :  %d hold, %d fail" % (ok, bad))
assert bad == 0
print("  CONTROL: each letter alone")
c1 = sum(1 for size in range(0,6) for lam in Partitions(size)
         if p(addletter(O[list(lam)] if lam else O.one(), 1))
            == p(SP[list(lam)] if lam else SP.one()))
c2 = sum(1 for size in range(0,6) for lam in Partitions(size)
         if p(addletter(O[list(lam)] if lam else O.one(), -1))
            == p(SP[list(lam)] if lam else SP.one()))
tot = sum(1 for size in range(0,6) for lam in Partitions(size))
print("    o(W,1)=sp(W) in %d of %d;  o(W,-1)=sp(W) in %d of %d" % (c1, tot, c2, tot))
assert c1 == 1 and c2 == 1
print("    >> only the empty shape.  BOTH letters are needed -- the reciprocal pair.")

def sp_at_torus(nu, r, R, zs):
    """sp_nu evaluated on the Sp(2r) torus {z_j, 1/z_j}."""
    out = R(0)
    for rho, c in p(SP[list(nu)] if nu else SP.one()):
        t = R(c)
        for k in rho:
            t *= R(sum(zs[j]^k + zs[j]^(-k) for j in range(r)))
        out += t
    return out

def o_at_A(nu, r, R, zs):
    """o_nu evaluated at A = {1,-1,z_1,1/z_1,...}."""
    out = R(0)
    for rho, c in p(O[list(nu)] if nu else O.one()):
        t = R(c)
        for k in rho:
            t *= R(1 + (-1)^k + sum(zs[j]^k + zs[j]^(-k) for j in range(r)))
        out += t
    return out

print("")
print("="*76)
print("STEP 2 -- the three facts of Sec. 8, now as symplectic statements")
print("="*76)
print("  nu'_1 = l(nu), so the trichotomy on nu'_1 vs N/2 = r+1 is a trichotomy")
print("  on the LENGTH of nu against the rank r of Sp(2r):")
print("")
for r in (1, 2, 3):
    N = 2*r + 2
    R = LaurentPolynomialRing(QQ, ['z%d' % (j+1) for j in range(r)])
    zs = list(R.gens())
    MAX = 10 if r == 1 else (9 if r == 2 else 8)
    n_short = n_crit = n_long = 0
    crit_nonzero = long_bad = 0
    basis = {}
    for size in range(0, MAX+1):
        for nu in Partitions(size):
            nu = tuple(nu)
            v = o_at_A(nu, r, R, zs)
            w = sp_at_torus(nu, r, R, zs)
            assert v == w, ("identity broke", nu)
            L = len(nu)
            if L <= r:
                n_short += 1
                basis[nu] = v
            elif L == r + 1:
                n_crit += 1
                if v != 0:
                    crit_nonzero += 1
            else:
                n_long += 1
                if v != 0 and not any(v == u or v == -u for u in basis.values()):
                    long_bad += 1
    print("  r=%d (N=%d), |nu| <= %d" % (r, N, MAX))
    print("     l(nu) <= r      : %4d  -- irreducible Sp(2r) characters, the basis of (Cmu)"
          % n_short)
    print("     l(nu) = r+1     : %4d  -- %d nonzero   [FACT 1: self-associate labels vanish]"
          % (n_crit, crit_nonzero))
    print("     l(nu) >  r+1    : %4d  -- %d not +- a basis element  [FACTS 2 and 3]"
          % (n_long, long_bad))
    assert crit_nonzero == 0 and long_bad == 0

print("")
print("="*76)
print("STEP 3 -- and the linear independence of (Cmu) is now a theorem, not an")
print("          observation: distinct irreducible characters of Sp(2r).")
print("="*76)
for r in (1, 2, 3):
    R = LaurentPolynomialRing(QQ, ['z%d' % (j+1) for j in range(r)])
    zs = list(R.gens())
    vals = {}
    dup = 0
    for size in range(0, 9):
        for nu in Partitions(size):
            nu = tuple(nu)
            if len(nu) > r: continue
            v = sp_at_torus(nu, r, R, zs)
            if v in vals.values(): dup += 1
            vals[nu] = v
    M = Matrix(QQ, [[QQ(c) for c in
                     [vals[k].dict().get(m, 0) for m in
                      sorted(set().union(*[set(u.dict()) for u in vals.values()]))]]
                    for k in sorted(vals)])
    print("  r=%d : %d characters, rank of their coefficient matrix = %d, repeats = %d"
          % (r, len(vals), M.rank(), dup))
    assert M.rank() == len(vals) and dup == 0

print("")
print("="*76)
print("WHAT IS NOW PROVED, AND WHAT IS NOT")
print("="*76)
print("""
  PROVED, on published results:  every value o_nu(A) is a symplectic character;
  the labels of length r+1 vanish; longer labels fold onto the basis with a sign;
  and the basis is linearly independent.  Equation (Cmu) therefore holds with no
  appeal to a computed range, and with no modification rule outside the two
  classical cases.

  STILL OPEN:  Conjecture (iso) -- the existence of an isolating mu -- which is a
  statement about the Littlewood coefficients c_nu, not about the values o_nu(A).
  Nothing here touches it.
""")
print("DONE")


==> anc/sec8_formulas.sage <==
# Authors: Carles Marin + Claude (AI assistant).
# Check EVERY formula asserted in the rewritten Sec. 8, literally as written,
# so no claim in the paper rests on a plausible-looking manipulation.

Sym = SymmetricFunctions(QQ)
p, h, O, SP = Sym.p(), Sym.h(), Sym.o(), Sym.sp()

def addletter(f, c):
    out = p.zero()
    for rho, coeff in p(f):
        term = p.one()
        for k in rho:
            term = term * (p[k] + c^k)
        out += coeff * term
    return out

print("="*74)
print("F1 -- the recurrence  h_m(W,c) - c h_{m-1}(W,c) = h_m(W)")
print("="*74)
bad = 0
for c in (1, -1, 2, -3):
    for m in range(0, 9):
        lhs = addletter(h[m] if m > 0 else h.one(), c)
        prev = addletter(h[m-1] if m-1 > 0 else h.one(), c) if m >= 1 else p.zero()
        if p(lhs - c*prev) != p(h[m] if m > 0 else h.one()):
            bad += 1
print("  c in {1,-1,2,-3}, m <= 8 : %d failures" % bad)
assert bad == 0
print("  and at c = -1 it reads  h_m(W,-1) + h_{m-1}(W,-1) = h_m(W),")
print("  which is [AK25, Proposition 2.1] verbatim.")

def hk(k):
    return h.one() if k == 0 else (h[k] if k > 0 else h.zero())

def detperm(E):
    from itertools import permutations
    n = len(E)
    if n == 0: return h.one()
    tot = h.zero()
    for perm in permutations(range(n)):
        s = 1
        for a in range(n):
            for b in range(a+1, n):
                if perm[a] > perm[b]: s = -s
        t = h.one()
        for i in range(n): t = t * E[i][perm[i]]
        tot += s*t
    return tot

print("")
print("="*74)
print("F2 -- the DEFINING determinants, as the paper cites them from [AK25]")
print("="*74)
def o_det(lam):
    n = len(lam)
    if n == 0: return h.one()
    return detperm([[hk(lam[i]-(i+1)+(j+1)) - hk(lam[i]-(i+1)-(j+1))
                     for j in range(n)] for i in range(n)])
def so_det(lam):
    n = len(lam)
    if n == 0: return h.one()
    return detperm([[hk(lam[i]-(i+1)+(j+1)) + hk(lam[i]-(i+1)-(j+1)+1)
                     for j in range(n)] for i in range(n)])
def sp_det(lam):
    n = len(lam)
    if n == 0: return h.one()
    return detperm([[hk(lam[i]-(i+1)+(j+1)) + hk(lam[i]-(i+1)-(j+1)+2)
                     for j in range(n)] for i in range(n)]) / 2
b1 = b2 = 0
for size in range(0, 7):
    for lam in Partitions(size):
        lam = list(lam)
        if p(o_det(lam)) != p(O[lam] if lam else O.one()): b1 += 1
        if p(sp_det(lam)) != p(SP[lam] if lam else SP.one()): b2 += 1
print("  o_lambda  determinant vs Sage's o basis  : %d failures" % b1)
print("  sp_lambda determinant vs Sage's sp basis : %d failures" % b2)
assert b1 == 0 and b2 == 0
print("  (so_lambda has no Sage basis; it is pinned by F3 below.)")

print("")
print("="*74)
print("F3 -- THE COLUMN OPERATION, exactly as the proof states it")
print("="*74)
print("  Claim to test: the entries of the so-determinant are obtained from those")
print("  of the o-determinant evaluated at (W,1) by  C_j -> C_j - C_{j-1}.")
print("  A column operation of that shape leaves the determinant unchanged, so if")
print("  the entrywise claim holds, so does  iota_1 o_nu = so_nu.")
print("")
bad3 = badsign = 0
for size in range(0, 7):
    for lam in Partitions(size):
        lam = list(lam)
        n = len(lam)
        if n == 0: continue
        # E = entries of o_lambda evaluated at (W, 1)
        E = [[addletter(hk(lam[i]-(i+1)+(j+1)) - hk(lam[i]-(i+1)-(j+1)), 1)
              for j in range(n)] for i in range(n)]
        # S = entries of so_lambda over W
        S = [[p(hk(lam[i]-(i+1)+(j+1)) + hk(lam[i]-(i+1)-(j+1)+1))
              for j in range(n)] for i in range(n)]
        for i in range(n):
            if p(E[i][0]) != S[i][0]:
                bad3 += 1
            for j in range(1, n):
                if p(E[i][j]) - p(E[i][j-1]) != S[i][j]:
                    bad3 += 1
                # the WRONG sign, which the first draft of the proof wrote
                if p(E[i][j]) + p(E[i][j-1]) == S[i][j]:
                    badsign += 1
print("  C_j -> C_j - C_{j-1} reproduces every so entry : %d failures" % bad3)
print("  cases where C_j + C_{j-1} would also work      : %d" % badsign)
assert bad3 == 0
print("  >> the sign is MINUS at c = 1.  [AK25, Lemma 3.2] writes PLUS because its")
print("     step is c = -1; the general operation is C_j -> C_j - c C_{j-1}.")

print("")
print("="*74)
print("F4 -- and therefore the two steps, then the composition")
print("="*74)
s1 = s2 = s3 = 0
for size in range(0, 8):
    for lam in Partitions(size):
        lam = list(lam)
        f = O[lam] if lam else O.one()
        if p(addletter(f, 1)) != p(so_det(lam)): s1 += 1
        if p(addletter(so_det(lam), -1)) != p(SP[lam] if lam else SP.one()): s2 += 1
        if p(addletter(addletter(f, 1), -1)) != p(SP[lam] if lam else SP.one()): s3 += 1
print("  iota_1 o_nu = so_nu           , |nu| <= 7 : %d failures" % s1)
print("  iota_{-1} so_nu = sp_nu       , |nu| <= 7 : %d failures" % s2)
print("  iota_{-1} iota_1 o_nu = sp_nu , |nu| <= 7 : %d failures" % s3)
assert s1 == s2 == s3 == 0

print("")
print("="*74)
print("F5 -- nu'_1 = l(nu), so the trichotomy is on LENGTH against the rank")
print("="*74)
bad5 = 0
for size in range(0, 9):
    for nu in Partitions(size):
        if len(nu) and Partition(list(nu)).conjugate()[0] != len(nu):
            bad5 += 1
print("  nu'_1 = l(nu) for every partition, |nu| <= 8 : %d failures" % bad5)
assert bad5 == 0
print("  N/2 = (2r+2)/2 = r+1, so  nu'_1 = N/2  <=>  l(nu) = r+1  and")
print("                            nu'_1 > N/2  <=>  l(nu) > r+1.")
print("DONE")


==> anc/selfcomp_law.sage <==
# THE VANISHING CRITERION, DERIVED -- self-complementarity of lambda, for every r.
#
# Derivation (not a fit).  N = 2r+2 letters (1, -1, z_1,1/z_1, ..., z_r,1/z_r), beta = lam + rho.
# Laplace the bialternant on the two mu_2 rows -- the all-ones row 1^{beta_j} and the parity row
# (-1)^{beta_j}.  Their 2x2 minor on columns {j1,j2} is (-1)^{beta_j2} - (-1)^{beta_j1}: zero on
# equal parity, +-2 on opposite. So
#
#     Psi  =  2 * sum_{e in E, o in O}  sigma(e,o) * a_{beta \ {e,o}}(Z, Zbar)
#
# where a_S is the 2r x 2r alternant with rows z_i^{+-b}, b in S. The alphabet (Z,Zbar) has
# PRODUCT 1, hence
#     a_{S+c} = (prod of the letters)^c * a_S = a_S          (the det-twist is trivial)
#     a_{-S}  = (-1)^r a_S                                   (r row swaps)
# and therefore  a_S = (-1)^r a_{c-S}  for every c.  The terms pair up under the reflection
# S -> c-S. A pairing of the whole sum with opposite Laplace signs kills it, and
# beta \ {e,o} -> c - (beta \ {e,o}) lands back in the term set exactly when beta = c - beta.
#
# beta_i + beta_{N+1-i} = c  <=>  lam_i + lam_{N+1-i} = c - N + 1 =: w  constant
#                          <=>  LAMBDA IS SELF-COMPLEMENTARY in a w x N rectangle.
# N is even, so c even <=> w odd.
#
#   CLAIM.  Psi = 0  <=>  (a) all beta_j have the same parity   [the -1 row duplicates the +1 row]
#                    OR   (b) lam is self-complementary in a w x N rectangle with w ODD.
#
# At r=1 this is equivalent to the published branch (b): with |E|=2 and beta sorted, the only
# parity pairing compatible with sum(E)=sum(O) is {b1,b4} vs {b2,b3}, which IS the symmetry.
# The ratio law of ratio_law.sage is the moment consequence: if c is even the reflection preserves
# parity classes, so E and O are each symmetric about c/2 and (r+1)sum(E) = k*T follows.
# The stable-range theorem (odd rectangles (k^{r+1}), §14) is the sub-case lam_N = 0, w = lam_1.
#
# Verified below TWO-SIDED against exact Laurent determinants, r = 1,2,3.
# Carles Marin + Claude (AI assistant).

import random
random.seed(int(20260730))

def selfcomp_odd(lam, N):
    """lam padded to N parts: is lam_i + lam_{N+1-i} constant and odd?"""
    L = list(lam) + [0] * (N - len(lam))
    if len(L) != N:
        return False
    w = L[0] + L[N - 1]
    if w % 2 == 0:
        return False
    return all(L[i] + L[N - 1 - i] == w for i in range(N))

def run(r_pairs, NMAX):
    N = 2 * r_pairs + 2
    rho = list(range(N - 1, -1, -1))

    def hgen(alpha, D, ring):
        PK = PowerSeriesRing(ring, 's', default_prec=D + 2); s = PK.gen()
        G = prod(1 / (1 - ring(a) * s) for a in alpha)
        return [G[k] for k in range(D + 1)]

    def jt(lam, alpha, ring):
        L = list(lam) + [0] * (N - len(lam))
        D = L[0] + N + 1
        h = hgen(alpha, D, ring)
        H = lambda k: ring(0) if k < 0 else h[k]
        return matrix(ring, N, N, lambda i, j: H(L[i] - i + j)).det()

    A_ONE = [QQ(1), QQ(-1)] + [QQ(1)] * (2 * r_pairs)
    PTS = []
    for _ in range(4):
        A = [QQ(1), QQ(-1)]
        for _ in range(r_pairs):
            z = QQ(int(random.randint(3, 120))) / QQ(int(random.randint(3, 120)))
            A += [z, 1 / z]
        PTS.append(A)
    Rz = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r_pairs + 1)])
    A_EXACT = [Rz(1), Rz(-1)]
    for z in Rz.gens():
        A_EXACT += [z, z**-1]

    def branch_a(lam):
        L = list(lam) + [0] * (N - len(lam))
        b = [L[i] + rho[i] for i in range(N)]
        p = set(x % 2 for x in b)
        return len(p) == 1

    def predict(lam):
        return branch_a(lam) or selfcomp_odd(lam, N)

    print("=" * 74)
    print("r = %d,  N = %d,  |lam| <= %d" % (r_pairs, N, NMAX))
    fn, fp, nvan, ntot = [], [], 0, 0
    for S in range(0, NMAX + 1):
        for lam in Partitions(S, max_length=N):
            ntot += 1
            p = predict(lam)
            # exact status, with the cheap necessary sieve first
            if jt(lam, A_ONE, QQ) != 0 or any(jt(lam, A, QQ) != 0 for A in PTS):
                z = False
            else:
                z = (jt(lam, A_EXACT, Rz) == 0)
            if z:
                nvan += 1
            if z and not p:
                fn.append(tuple(lam))
            if p and not z:
                fp.append(tuple(lam))
    print("  scanned %d, exact vanishers %d" % (ntot, nvan))
    print("  FALSE NEGATIVES (vanishes, criterion silent) : %d" % len(fn))
    for l in fn[:10]:
        print("     ", l)
    print("  FALSE POSITIVES (criterion says zero, is not): %d" % len(fp))
    for l in fp[:10]:
        print("     ", l)
    if not fn and not fp:
        print("  ==> CRITERION EXACT on this range, both directions.")
    # how the two branches share the work, and that (b) is not vacuous
    nb = len([1 for S in range(NMAX + 1) for lam in Partitions(S, max_length=N)
              if selfcomp_odd(lam, N) and not branch_a(lam)])
    na = len([1 for S in range(NMAX + 1) for lam in Partitions(S, max_length=N) if branch_a(lam)])
    print("  branch (a) only: %d    branch (b) self-complementary-odd, not (a): %d" % (na, nb))

    # is the parity of w doing real work?  count self-complementary with w EVEN that do NOT vanish
    we = [tuple(lam) for S in range(NMAX + 1) for lam in Partitions(S, max_length=N)
          if (lambda L: len(L) == N and (L[0] + L[N - 1]) % 2 == 0
              and all(L[i] + L[N - 1 - i] == L[0] + L[N - 1] for i in range(N)))
             (list(lam) + [0] * (N - len(lam)))]
    print("  CONTROL: self-complementary with w EVEN: %d in range (criterion predicts NONZERO)" % len(we))
    bad = [l for l in we if not branch_a(l) and jt(l, A_ONE, QQ) == 0
           and not any(jt(l, A, QQ) != 0 for A in PTS) and jt(l, A_EXACT, Rz) == 0]
    print("           of those, actually zero: %d   (should be 0 -- w parity is load-bearing)" % len(bad))
    for l in bad[:6]:
        print("     ", l)

run(1, 28)
run(2, 26)
run(3, 22)


==> anc/sieve_counts.py <==
# -*- coding: utf-8 -*-
"""The endpoint sieve, quantified: the numbers the paper quotes when it says that testing
Psi_r(lambda)|_{z_i=1} = 0 is a filter and, past one reciprocal pair, nothing more.

Reads fig_data_new.json (the same exact data the Section-8 figures are drawn from) and prints, per r:
the number of shapes in range, how many vanish identically, how many vanish only at the endpoint, and
therefore how many of the sieve's verdicts are spurious.

It also runs the consistency control the counts depend on: a shape that vanishes identically must
also vanish at the endpoint, so the two classes are nested and the sieve never misses a genuine zero.

Authors: Carles Marin, Claude (AI assistant)."""
import io, json, os

HERE = os.path.dirname(os.path.abspath(__file__))
D = json.load(io.open(os.path.join(HERE, "fig_data_new.json"), encoding="utf-8"))["loci"]

print("control: shapes with z_exact but not z_end (must be 0 -- the classes are nested)")
bad_total = 0
for k in ["r1", "r2", "r3"]:
    bad = sum(1 for x in D[k]["rows"] if x["z_exact"] and not x["z_end"])
    bad_total += bad
    print("   %s: %d" % (k, bad))
print("   total: %d" % bad_total)

print("\nthe endpoint sieve, per r")
print("   %-4s %-4s %8s %8s %10s %8s %8s" %
      ("r", "N", "|lam|<=", "shapes", "identical", "endpt", "flagged"))
tot = []
for k in ["r1", "r2", "r3"]:
    b = D[k]
    rows = b["rows"]
    r = (b["N"] - 2) // 2
    mx = max(x["size"] for x in rows)
    ident = sum(1 for x in rows if x["z_exact"])
    endp = sum(1 for x in rows if (not x["z_exact"]) and x["z_end"])
    flag = ident + endp
    tot.append((r, len(rows), ident, endp, flag))
    print("   %-4d %-4d %8d %8d %10d %8d %8d" % (r, b["N"], mx, len(rows), ident, endp, flag))

print("\n   the sieve flags `flagged` shapes and `endpt` of them do not vanish identically:")
for r, n, ident, endp, flag in tot:
    pct = 100.0 * endp / flag if flag else 0.0
    print("      r=%d : flags %3d, spurious %d  ->  %.0f%%" % (r, flag, endp, pct))

print("\n   endpoint-only shapes, named:")
for k in ["r1", "r2", "r3"]:
    b = D[k]
    r = (b["N"] - 2) // 2
    names = [tuple(x["lam"]) for x in b["rows"] if (not x["z_exact"]) and x["z_end"]]
    print("      r=%d : %s" % (r, ", ".join(str(t) for t in names) if names else "none"))


==> anc/sign_ayyer_idiom.py <==
# -*- coding: utf-8 -*-
"""Is the derived sign expressible in Ayyer-Kumari's own idiom (their sgn(sigma), eq. 2.1)?

This is the script behind the Question on the short form of eps_lambda, and it prints three things:

  CONTROL   the same comparison with the two blocks taken in whatever order `setup` returns.
            It FAILS, and it is supposed to: lambda_11 is antisymmetric under A <-> B (through its
            sgn(a1-b1) factor) and so is sgn(a1+a2-b1-b2), so their product eps_lambda is
            swap-invariant, while the candidate formula is not -- (-1)^(r_A+r_B) is symmetric, so only
            its last factor changes sign. Without a rule fixing which block is A the right-hand side
            is not a function of lambda at all. This control is what makes the ordering hypothesis
            load-bearing rather than decorative.

  TEST 1    the displayed closed form with A and B ordered so that r_A <= r_B.

  TEST 2    the weaker structural claim: with the blocks so ordered, is the residual
            eps_lambda * sgn(sigma) * sgn(a1+a2-b1-b2) a function of (t, r_A, r_B) alone?
            Equivalently, does any cell (t,r_A,r_B) carry both signs?

Authors: Carles Marin, Claude (AI assistant)."""
from mpmath import mp
from law_control import partitions
from theorem_full import setup, lambda11
mp.dps = 30

TMAX, NMAX = 9, 15          # t = 2..8, |lambda| <= 14


def perm_sign(seq):
    seq = list(seq); s = 1
    for i in range(len(seq)):
        for j in range(i + 1, len(seq)):
            if seq[i] > seq[j]:
                s = -s
    return s


def sgn_sigma(beta, t):
    """their (2.1): regroup beta by residue class, classes increasing, values decreasing."""
    order = []
    for a in range(t):
        order += [j for j, b in enumerate(beta) if b % t == a]
    return perm_sign(order)


def run(order_by_residue):
    """compare eps_lambda with the short form; return (agree, disagree, cells)."""
    agree = disagree = 0
    cells = {}
    for t in range(2, TMAX):
        N = t + 2
        for n in range(0, NMAX):
            for lam in partitions(n, N):
                st = setup(lam, t)
                if st is None:
                    continue
                beta, Ac, Bc = st
                rA, rB = beta[Ac[0]] % t, beta[Bc[0]] % t
                if order_by_residue and rA > rB:
                    Ac, Bc = Bc, Ac
                    rA, rB = rB, rA
                l11 = lambda11(beta, Ac, Bc, N)     # recomputed AFTER any swap: it is antisymmetric
                if l11 is None:
                    continue
                a1, a2 = beta[Ac[0]], beta[Ac[1]]
                b1, b2 = beta[Bc[0]], beta[Bc[1]]
                d = a1 + a2 - b1 - b2
                if d == 0:
                    continue
                sgn_d = 1 if d > 0 else -1
                eps = (-1) ** (t + (t + 2) * (t + 3) // 2) * l11 * sgn_d
                theirs = ((-1) ** (t // 2)) * sgn_sigma(beta, t) * ((-1) ** (rA + rB)) * sgn_d
                if eps == theirs:
                    agree += 1
                else:
                    disagree += 1
                cells.setdefault((t, rA, rB), set()).add(eps * sgn_sigma(beta, t) * sgn_d)
    return agree, disagree, cells


a0, d0, _ = run(order_by_residue=False)
print("CONTROL -- blocks in arbitrary order (the ordering hypothesis dropped):")
print("   agree %d   disagree %d   <-- must fail, and does" % (a0, d0))

a1, d1, cells = run(order_by_residue=True)
print("\nTEST 1 -- the displayed closed form, A and B ordered so that r_A <= r_B:")
print("   agree %d   disagree %d" % (a1, d1))

both = [k for k, v in cells.items() if len(v) == 2]
print("\nTEST 2 -- is the residual a function of (t,r_A,r_B)?")
print("   cells occupied: %d ; cells carrying BOTH signs: %d" % (len(cells), len(both)))
if both:
    print("   offending cells:", sorted(both)[:12])
else:
    print("   => every cell is sign-homogeneous, so once the blocks are ordered the sign")
    print("      depends on t, r_A and r_B alone.")

print("\nrange: t = 2..%d, |lambda| <= %d" % (TMAX - 1, NMAX - 1))


==> anc/sign_lemma.py <==
# -*- coding: utf-8 -*-
# NOTA DEL PAQUETE.  La unica diferencia con el fichero de trabajo es la linea de import:
# las rutinas compartidas viven aqui en criterion_base.py.  Todo lo demas es identico.
"""EL LEMA DE SIGNO w(sigma P) = -w(P), y el ataque que lo pudo tumbar.

LA FORMULA CERRADA.  Con F la reflexion x -> C-x sobre S (identidad fuera), alpha la reflexion
a -> C-a sobre E (identidad fuera), q = N-t, nu = #{x en S : 2x = C} y eta = #{a en E : 2a = C mod t}:

    w(sigma P) / w(P) = sgn(F) sgn(alpha) (-1)^{binom(q,2)}
                      = (-1)^{binom(q,2) + (|S|-nu)/2 + (e-eta)/2}          (**)

INDEPENDIENTE DE P.  Verificada aqui contra el w medido: 438/438 en trece configuraciones.

EL ATAQUE, que es la razon de ser de este guion.  De (**) sale que el cociente es -1 exactamente
cuando eta = 2, o sea cuando LAS DOS soluciones de 2*kappa = C (mod t) estan en E.  Pero nuestro
criterio solo pide un incremento = C, que fuerza UNA clase auto-pareada de tamano par.  Si existiera
una beta con el criterio y eta = 1, el cociente seria +1, no habria cancelacion, y el criterio
tendria falsos positivos fuera del rango barrido.  Se busca: eta=1 sale 0 de 438.

Y NO SE DEJA COMO MEDIDA.  eta = 2 se demuestra: F es involucion sobre S con nu fijos, luego
|S| = nu (mod 2); alpha lo es sobre E con eta fijos, luego e = eta (mod 2); y en el regimen
N = t+2r se tiene |S| = 2r+e, de donde e = nu (mod 2).  Un incremento = C da una clase auto-pareada
j0 en E de tamano PAR, que por C-simetrica de tamano par no contiene C/2.  Si nu=1, el C/2 vive en S
con residuo j0 o j1, no puede ser j0, luego j1 en E.  Si nu=0, e es par, y E = {j0} + parejas daria
e impar salvo que j1 este en E.  En los dos casos eta = 2.

Con eta=2 sale e par, nu=0, y el exponente de (**) es e-1, IMPAR: w(sigma P) = -w(P).

Authors: Carles Marin, Claude (AI assistant).  La formula cerrada viene de una consulta externa
gateada; la prueba de eta=2 y la verificacion son nuestras.
"""
import sys
sys.path.insert(0, r"E:\proyectos\Curiosity\research\orbit-pair\gates")
from fractions import Fraction as F
from math import comb
from criterion_base import setup, all_transversals
from criterion_control import betas, lam_of, value

PTS = [[F(3, 2), F(5, 3), F(7, 4), F(11, 6)], [F(5, 2), F(7, 3), F(9, 4), F(13, 5)],
       [F(4, 3), F(9, 5), F(11, 6), F(15, 7)]]


def is_zero(b, t, r):
    lam = lam_of(list(b))
    for p in PTS:
        if value(lam, t, r, p[:r]) != 0:
            return False
    return True


def anat(b, t, r):
    st = setup(b, t)
    if st is None:
        return None
    cl, E, Cd = st
    if not E:
        return None
    S = sorted(x for k in E for x in Cd[k])
    C = S[0] + S[-1]
    inc = []
    for k in E:
        c = sorted(Cd[k], reverse=True)
        inc += [c[i] + c[i + 1] for i in range(len(c) - 1)]
    return cl, E, Cd, S, C, inc


CFG = [(4, 2, 17), (6, 2, 17), (8, 2, 17), (10, 2, 18), (12, 2, 18),
       (4, 3, 15), (6, 3, 15), (8, 3, 16), (2, 2, 16), (2, 3, 15), (2, 4, 15),
       (4, 4, 15), (6, 4, 16)]
print("=" * 104)
print("EL ATAQUE:  nuestro criterio pide S C-simetrico + algun incremento = C.")
print("  eta = #{kappa en E : 2kappa = C mod t}.  La formula externa dice w(sigma P)/w(P) = -1  <=>  eta = 2.")
print("  Si existe beta con el criterio y eta = 1, o el criterio tiene falsos positivos o la formula falla.")
print("  Se verifica ademas la formula cerrada (**) contra el w medido.")
print("=" * 104)
print("  t  r     criterio   eta=2   eta=1   eta=0 |  con eta=1: Phi=0  | formula (**) ok")
TE = {0: 0, 1: 0, 2: 0}
Z1 = 0
FOK = FTOT = 0
for (t, r, W) in CFG:
    n = e2 = e1 = e0 = z1 = fok = ftot = 0
    for b in betas(t, r, W):
        a = anat(b, t, r)
        if a is None:
            continue
        cl, E, Cd, S, C, inc = a
        if sorted(C - x for x in S) != S or C not in inc:
            continue
        n += 1
        sols = [k for k in range(t) if (2 * k - C) % t == 0]
        eta = sum(1 for k in sols if k in E)
        if eta == 2:
            e2 += 1
        elif eta == 1:
            e1 += 1
            z1 += is_zero(b, t, r)
        else:
            e0 += 1
        # formula (**)
        nu = sum(1 for x in S if 2 * x == C)
        pred = (-1) ** (comb(len(b) - t, 2) + (len(S) - nu) // 2 + (len(E) - eta) // 2)
        tr = all_transversals(b, cl, r, t)
        idx = {tuple(sorted(x[0].items())): x for x in tr}
        ok = True
        for (sel, T, w, deg) in tr:
            ssel = {}
            for k, v in sel.items():
                ssel[(C - k) % t if k in E else k] = (C - v) if k in E else v
            y = idx[tuple(sorted(ssel.items()))]
            if y[2] != pred * w:
                ok = False
        ftot += 1
        fok += ok
    for k, v in ((2, e2), (1, e1), (0, e0)):
        TE[k] += v
    Z1 += z1; FOK += fok; FTOT += ftot
    print("  %2d %2d %10d %7d %7d %7d | %16d  | %8d/%d" % (t, r, n, e2, e1, e0, z1, fok, ftot))
print()
print("  eta=2: %d    eta=1: %d    eta=0: %d" % (TE[2], TE[1], TE[0]))
print("  de las de eta=1 (donde la formula predice +1, o sea NO cancelacion) se anulan: %d" % Z1)
print("  formula cerrada (**): %d/%d" % (FOK, FTOT))


==> anc/sign_one_object.py <==
"""sign_one_object.py -- the sorting sign of Theorem 3.1 is the sign that makes Section 6 alternate.

Section 2 attaches to a partition the permutation sigma that sorts beta(lambda) by residue class,
the classes increasing and the values decreasing inside each class.  Proposition 3.11 puts sgn(sigma)
inside eps_lambda.  Section 6 separately proves that the terms sigma_m = s_{lambda/(m+k,m)}(1,-1)
alternate along each run.  This file checks that those are the same object:

  (1)  s_{lambda/mu}(1,-1) = sgn(sigma_lambda) sgn(sigma_mu) when core_2(lambda) = core_2(mu) and
       both components of the skew 2-quotient are horizontal strips, and 0 otherwise;

  (2)  consequently Proposition 6.4(ii) and (iii) are one statement about sigma alone: as
       nu = (m+k,m) moves to (m+k+1,m+1), sgn(sigma_nu) reverses for k even and is constant for
       k odd.

The identity behind (1) is Macdonald's ribbon sign [Mac95, Ex. I.1.8] written as a sorting sign;
it is Lemma 6.3 of [KumariThesis].  Nothing here is taken from either -- both statements are
recomputed from the definitions, in exact rational arithmetic, through Jacobi-Trudi with the
power sums of the alphabet (1,-1).

CONTROLS.  Four, and each must be reported as refuted.  Without them a bug that made every
comparison vacuous would leave this file printing all-clear.

Authors: Carles Marin, Claude (AI assistant).
"""
from fractions import Fraction as F


def parts(n, maxp=None, maxlen=None):
    if maxp is None:
        maxp = n
    if n == 0:
        yield ()
        return
    if maxlen == 0:
        return
    for k in range(min(n, maxp), 0, -1):
        for rest in parts(n - k, k, None if maxlen is None else maxlen - 1):
            yield (k,) + rest


def all_parts(nmax, maxlen=None):
    for n in range(nmax + 1):
        for l in parts(n, maxlen=maxlen):
            yield l


def betaset(lam, N):
    lam = list(lam) + [0] * (N - len(lam))
    return [lam[j] + N - (j + 1) for j in range(N)]


def sgn_sigma(lam, N, t=2):
    """the sign of the permutation of Section 2, at modulus t"""
    w = [v % t for v in betaset(lam, N)]
    return (-1) ** sum(1 for i in range(len(w)) for j in range(i + 1, len(w)) if w[i] > w[j])


def profile(lam, N, t=2):
    return [sum(1 for v in betaset(lam, N) if v % t == i) for i in range(t)]


def quotient2(lam, N):
    b = betaset(lam, N)
    out = []
    for i in (0, 1):
        a = sorted([(v - i) // 2 for v in b if v % 2 == i], reverse=True)
        out.append(tuple(a[j] - (len(a) - 1 - j) for j in range(len(a))))
    return out


def is_hstrip(nu, kap):
    nu = list(nu)
    kap = list(kap) + [0] * (len(nu) - len(kap))
    if len(kap) > len(nu):
        if any(kap[i] for i in range(len(nu), len(kap))):
            return False
        kap = kap[:len(nu)]
    if any(kap[i] > nu[i] for i in range(len(nu))):
        return False
    return all(nu[i + 1] <= kap[i] for i in range(len(nu) - 1))


def det_frac(M):
    n = len(M)
    M = [row[:] for row in M]
    d = F(1)
    for c in range(n):
        piv = next((r for r in range(c, n) if M[r][c] != 0), None)
        if piv is None:
            return F(0)
        if piv != c:
            M[c], M[piv] = M[piv], M[c]
            d = -d
        d *= M[c][c]
        pv = M[c][c]
        for r in range(c + 1, n):
            if M[r][c] == 0:
                continue
            f = M[r][c] / pv
            for k in range(c, n):
                M[r][k] -= f * M[c][k]
    return d


def skew_at_pm1(lam, mu):
    """s_{lam/mu}(1,-1) by Jacobi-Trudi; h_d(1,-1) = 1 for d even >= 0 and 0 otherwise"""
    L = list(lam)
    n = len(L)
    if n == 0:
        return F(1)
    M = list(mu) + [0] * (n - len(mu))
    H = lambda d: F(1) if (d >= 0 and d % 2 == 0) else F(0)
    return det_frac([[H(L[i] - M[j] - (i + 1) + (j + 1)) for j in range(n)] for i in range(n)])


def main():
    bar = "=" * 74
    print(bar)
    print("(1)  s_{lam/mu}(1,-1) = sgn(sigma_lam) sgn(sigma_mu) . [cores agree, both strips]")
    print(bar)
    grand = grandbad = 0
    for N in (4, 5, 6):
        tot = bad = nonzero = 0
        for lam in all_parts(12, maxlen=N):
            for mu in all_parts(sum(lam), maxlen=N):
                L = list(lam) + [0] * (N - len(lam))
                M = list(mu) + [0] * (N - len(mu))
                if len(mu) > len(lam) or any(M[i] > L[i] for i in range(N)):
                    continue
                tot += 1
                lhs = skew_at_pm1(L, M)
                ok = (profile(lam, N) == profile(mu, N))
                if ok:
                    ql, qm = quotient2(lam, N), quotient2(mu, N)
                    ok = is_hstrip(ql[0], qm[0]) and is_hstrip(ql[1], qm[1])
                rhs = sgn_sigma(lam, N) * sgn_sigma(mu, N) if ok else 0
                if lhs != rhs:
                    bad += 1
                if lhs != 0:
                    nonzero += 1
        grand += tot
        grandbad += bad
        print("  N=%d : %5d skew pairs, %4d of them nonzero, %d disagreements"
              % (N, tot, nonzero, bad))
    print("  TOTAL: %d skew pairs, %d disagreements" % (grand, grandbad))

    print()
    print(bar)
    print("(2)  Proposition 6.4(ii)+(iii) as a statement about sigma alone")
    print(bar)
    bad2 = tot2 = 0
    for N in (4, 5, 6):
        for k in range(0, 8):
            for m in range(0, 10):
                a = sgn_sigma((m + k, m), N)
                b = sgn_sigma((m + k + 1, m + 1), N)
                tot2 += 1
                if k % 2 == 0 and b != -a:
                    bad2 += 1
                if k % 2 == 1 and b != a:
                    bad2 += 1
    print("  N=4,5,6, k<=7, m<=9 : %d steps, %d disagreements" % (tot2, bad2))
    print("     k even -> sgn(sigma_nu) reverses ;  k odd -> sgn(sigma_nu) is constant")

    print()
    print(bar)
    print("(3)  and those two reproduce Proposition 6.4 on real lambda")
    print(bar)
    N = 4
    bi = bii = biii = shapes = 0
    for lam in all_parts(14, maxlen=N):
        for k in range(0, 8):
            sig = []
            for m in range(0, 10):
                nu = (m + k, m) if k + m > 0 else ()
                L = list(lam) + [0] * (N - len(lam))
                M = list(nu) + [0] * (N - len(nu))
                if len(M) > N or any(M[i] > L[i] for i in range(N)):
                    sig.append(0)
                    continue
                sig.append(skew_at_pm1(L, M))
            shapes += 1
            if any(v not in (0, 1, -1) for v in sig):
                bi += 1
            if k % 2 == 1 and any(sig[i] and sig[i + 1] for i in range(len(sig) - 1)):
                bii += 1
            if any(sig[i] and sig[i + 1] and sig[i + 1] != -sig[i] for i in range(len(sig) - 1)):
                biii += 1
    print("  |lam| <= 14, <= 4 rows, k <= 7 : %d (lam,k) families" % shapes)
    print("     (i)   every sigma_m in {0,+-1}          : %d fail" % bi)
    print("     (ii)  k odd, no two consecutive nonzero : %d fail" % bii)
    print("     (iii) consecutive nonzero alternate     : %d fail" % biii)

    print()
    print(bar)
    print("CONTROLS -- each must be refuted")
    print(bar)
    ctl = []
    ctl.append(("the strip condition is load-bearing",
                all(skew_at_pm1(list(l) + [0] * (4 - len(l)), list(m) + [0] * (4 - len(m)))
                    == sgn_sigma(l, 4) * sgn_sigma(m, 4)
                    for l in all_parts(8, maxlen=4) for m in all_parts(sum(l), maxlen=4)
                    if len(m) <= len(l)
                    and all((list(m) + [0] * 4)[i] <= (list(l) + [0] * 4)[i] for i in range(4)))))
    ctl.append(("the core condition is load-bearing",
                skew_at_pm1([1, 0, 0, 0], [0, 0, 0, 0]) == sgn_sigma((1,), 4) * sgn_sigma((), 4)))
    ctl.append(("sgn(sigma) is not identically +1",
                all(sgn_sigma(l, 4) == 1 for l in all_parts(6, maxlen=4))))
    ctl.append(("the alternation is not vacuous: some run has length >= 2",
                not any(skew_at_pm1([4, 4, 0, 0], [m, m, 0, 0]) != 0
                        and skew_at_pm1([4, 4, 0, 0], [m + 1, m + 1, 0, 0]) != 0
                        for m in range(0, 5))))
    problems = 0
    for name, held in ctl:
        print("  %-52s %s" % (name, "correctly refuted" if not held else "*** HELD ***"))
        if held:
            problems += 1

    print()
    print(bar)
    print("TOTAL problems: %d" % (grandbad + bad2 + bi + bii + biii + problems))


if __name__ == "__main__":
    main()


==> anc/sign_proof_check.py <==
# -*- coding: utf-8 -*-
"""The proof of the Question on the short form of the sign, checked step by step.

sign_ayyer_idiom.py verifies the STATEMENT. This script verifies the three steps of the PROOF, so
that a disagreement can be localised:

  STEP 1  the parity lemma.  For a word w and a position p carrying the letter c,
          let I(p) be the number of inversions of w involving p.  Then
                I(p) = (p-1) + #{letters of w strictly below c} + #{occurrences of c before p}   (mod 2).
          Checked on random words, where it can fail.

  STEP 2  the consequence for our word.  With the blocks ordered so that r_A <= r_B,
                inv(w) - inv(b_S) = j_A1 + j_B1 + r_A + r_B + 1 + [a1 < b1]   (mod 2),
          one formula covering the two-class and the size-three profiles.

  STEP 3  the arithmetic fact that closes it,  floor(t/2) + t + C(t+3,2) = 1  (mod 2).

  CONTROL the same STEP 2 with the ordering hypothesis dropped.  It must fail, because
          #{letters below r_A} picks up the extra occurrence of r_B when r_B < r_A.

Authors: Carles Marin, Claude (AI assistant)."""
import random

from law_control import partitions
from theorem_full import setup

TMAX, NMAX = 9, 15          # t = 2..8, |lambda| <= 14


def inv_count(word):
    return sum(1 for i in range(len(word)) for j in range(i + 1, len(word)) if word[i] > word[j])


def inversions_at(word, p):
    """number of inversions of `word` in which position p takes part."""
    c = word[p]
    return (sum(1 for j in range(p) if word[j] > c)
            + sum(1 for j in range(p + 1, len(word)) if word[j] < c))


# ----------------------------------------------------------------- STEP 1
def step1(trials=4000, seed=20260806):
    rng = random.Random(seed)
    ok = bad = 0
    for _ in range(trials):
        n = rng.randint(2, 12)
        alpha = rng.randint(2, 7)
        word = [rng.randrange(alpha) for _ in range(n)]
        p = rng.randrange(n)
        c = word[p]
        lhs = inversions_at(word, p) % 2
        rhs = (p + sum(1 for x in word if x < c) + sum(1 for j in range(p) if word[j] == c)) % 2
        if lhs == rhs:
            ok += 1
        else:
            bad += 1
    return ok, bad


# ----------------------------------------------------------------- STEP 0
def perm_sign(seq):
    seq = list(seq)
    s = 1
    for i in range(len(seq)):
        for j in range(i + 1, len(seq)):
            if seq[i] > seq[j]:
                s = -s
    return s


def step0():
    """sgn(sigma) = (-1)^inv(w): sigma is the stable sort of the residue word, because beta
    decreases with the column index, so 'values decreasing within a class' is 'columns increasing'."""
    ok = bad = 0
    for t in range(2, TMAX):
        N = t + 2
        for n in range(0, NMAX):
            for lam in partitions(n, N):
                st = setup(lam, t)
                if st is None:
                    continue
                beta = st[0]
                order = []
                for a in range(t):
                    order += [j for j, b in enumerate(beta) if b % t == a]
                w = [b % t for b in beta]
                if perm_sign(order) == (-1) ** inv_count(w):
                    ok += 1
                else:
                    bad += 1
    return ok, bad


# ----------------------------------------------------------------- STEP 2
def step2(order_by_residue):
    ok = bad = 0
    for t in range(2, TMAX):
        N = t + 2
        for n in range(0, NMAX):
            for lam in partitions(n, N):
                st = setup(lam, t)
                if st is None:
                    continue
                beta, Ac, Bc = st
                rA, rB = beta[Ac[0]] % t, beta[Bc[0]] % t
                if order_by_residue and rA > rB:
                    Ac, Bc = Bc, Ac
                    rA, rB = rB, rA
                jA, jB = Ac[0], Bc[0]
                if jA == jB:
                    continue
                a1, a2 = beta[Ac[0]], beta[Ac[1]]
                b1, b2 = beta[Bc[0]], beta[Bc[1]]
                if a1 + a2 - b1 - b2 == 0:
                    continue
                w = [b % t for b in beta]
                bS = [w[j] for j in range(N) if j not in (jA, jB)]
                D = (inv_count(w) - inv_count(bS)) % 2
                pred = (jA + jB + rA + rB + 1 + (1 if a1 < b1 else 0)) % 2
                if D == pred:
                    ok += 1
                else:
                    bad += 1
    return ok, bad


# ----------------------------------------------------------------- STEP 3
def step3(tmax=200):
    bad = [t for t in range(2, tmax)
           if (t // 2 + t + (t + 3) * (t + 2) // 2) % 2 != 1]
    return tmax - 2 - len(bad), bad


if __name__ == "__main__":
    ok, bad = step0()
    print("STEP 0  sgn(sigma) = (-1)^inv(w):          %4d ok, %d fail" % (ok, bad))

    ok, bad = step1()
    print("STEP 1  parity lemma on random words:      %4d ok, %d fail" % (ok, bad))

    ok, bad = step2(order_by_residue=True)
    print("STEP 2  inv(w) - inv(b_S), blocks ordered: %4d ok, %d fail" % (ok, bad))

    ok, bad = step3()
    print("STEP 3  floor(t/2)+t+C(t+3,2) = 1 mod 2:   %4d ok, %s" % (ok, bad or "no exception"))

    ok, bad = step2(order_by_residue=False)
    print("CONTROL same, ordering dropped:            %4d ok, %d fail  <-- must fail" % (ok, bad))


==> anc/single_char.py <==
"""Is  Phi = a single sl2 character chi_k  <=>  two of the d_i equal t and the third is 2(k+1)?
The cyclotomic argument, checked. Authors: Carles Marin, Claude (AI assistant)."""
from mpmath import mp, mpf, sinh
from law_control import partitions
from theorem_full import setup, closed_form
mp.dps = 30
theta = mpf("0.37")

ok = bad = 0
for t in range(2, 8):
    N = t + 2
    for n in range(0, 17):
        for lam in partitions(n, N):
            st = setup(lam, t)
            if st is None: continue
            beta, Ac, Bc = st
            a1, a2 = beta[Ac[0]], beta[Ac[1]]
            b1, b2 = beta[Bc[0]], beta[Bc[1]]
            d = (a1-a2, b1-b2, abs(a1+a2-b1-b2))
            if d[2] == 0: continue
            v = closed_form(lam, t, theta)
            # is |v| a single sl2 character chi_k = sinh((k+1)theta)/sinh(theta) for some k >= 0?
            is_single = False; kfound = None
            for k in range(0, 4*sum(d) + 4):
                if abs(abs(v) - sinh((k+1)*theta)/sinh(theta)) < mpf("1e-18"):
                    is_single = True; kfound = k; break
            ds = list(d)
            pred = ds.count(t) >= 2
            if pred and is_single:
                rest = ds[:]; rest.remove(t); rest.remove(t)
                third = rest[0]
                ok += (third == 2*(kfound+1))
                bad += (third != 2*(kfound+1))
            elif pred == is_single:
                ok += 1
            else:
                bad += 1
                if bad <= 5: print("  MISMATCH", t, lam, d, "single:", is_single, "k:", kfound)
print(f"criterion 'two d_i = t' <=> 'Phi is a single chi_k, third d = 2(k+1)':  ok {ok}   bad {bad}")


==> anc/so_at_A.sage <==
# Problem 11.1 has three columns -- o, sp, so -- and the paper answers only two of them.
#
#   o :  Lemma 8.9,  o_nu(W,1,-1) = sp_nu(W).  The two letters COLLAPSE the character.
#   sp:  the branching expansion added in Section 10, sp_nu(W,1,-1) = sum c_{nu/gamma} sp_gamma(W).
#   so:  never examined.
#
# Same one-line question, same machinery: adjoining 1 and -1 is the ring map p_k -> p_k + c^k, so
# what follows is an identity in Lambda with no length hypothesis.
#
# Authors: Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ)
p, O, SP, SO = Sym.p(), Sym.o(), Sym.sp(), Sym.so()

def addletter(f, c):
    out = p.zero()
    for rho, coeff in p(f):
        term = p.one()
        for k in rho:
            term = term * (p[k] + c^k)
        out += coeff * term
    return out

def both(f):
    return p(addletter(addletter(f, 1), -1))

print("=" * 78)
print("CONTROL -- the identity Section 8 rests on")
print("=" * 78)
ok = bad = 0
for size in range(0, 8):
    for lam in Partitions(size):
        lam = tuple(lam)
        f = O[list(lam)] if lam else O.one()
        g = SP[list(lam)] if lam else SP.one()
        if both(f) == p(g): ok += 1
        else: bad += 1
print("  o_nu(W,1,-1) = sp_nu(W): %d hold, %d fail   <-- must be 0" % (ok, bad))
assert bad == 0

print("")
print("=" * 78)
print("THE UNEXAMINED COLUMN -- so_nu(W,1,-1), expanded in each universal basis")
print("=" * 78)
single_so = single_sp = single_o = 0
tested = 0
for size in range(0, 7):
    for lam in Partitions(size):
        lam = tuple(lam)
        g = SO[list(lam)] if lam else SO.one()
        val = both(g)
        tested += 1
        a, b, c = SO(val), SP(val), O(val)
        if len(list(a)) == 1: single_so += 1
        if len(list(b)) == 1: single_sp += 1
        if len(list(c)) == 1: single_o += 1
        if size <= 4:
            print("  nu=%-11s so: %-26s sp: %-24s o: %s"
                  % (str(lam), str(a)[:26], str(b)[:24], str(c)[:26]))
print("")
print("  shapes tested: %d" % tested)
print("  single term in the so basis : %d" % single_so)
print("  single term in the sp basis : %d" % single_sp)
print("  single term in the o  basis : %d   <-- a collapse like Lemma 8.9 would give all of them"
      % single_o)


==> anc/sp_at_A.sage <==
# Authors: Carles Marin + Claude (AI assistant).
# Problem 11.1, the case the paper singles out: sp_lambda at the alphabet (1,-1,z,zbar).
#
# Section 8 rests on   o_nu(W,1,-1) = sp_nu(W)   [AK25 (2.13) + Lemma 3.2 composed],
# so at r = 1 the orthogonal universal character on A = (1,-1,z,zbar) is a RANK-ONE
# symplectic character, and its law follows.  The symplectic column of Problem 11.1
# has no law recorded.  The companion question is therefore
#
#         what is   sp_nu(W, 1, -1)  ?
#
# Adding the letter c is the ring map p_k -> p_k + c^k, so this is an identity in
# Lambda and can be tested for every partition with no length hypothesis.

Sym = SymmetricFunctions(QQ)
p, h, e, O, SP, SO = Sym.p(), Sym.h(), Sym.e(), Sym.o(), Sym.sp(), Sym.s()

def addletter(f, c):
    out = p.zero()
    for rho, coeff in p(f):
        term = p.one()
        for k in rho:
            term = term * (p[k] + c^k)
        out += coeff * term
    return out

def both(f):
    return p(addletter(addletter(f, 1), -1))

print("="*78)
print("CONTROL -- the identity Section 8 already rests on must come out")
print("="*78)
ok = bad = 0
for size in range(0, 8):
    for lam in Partitions(size):
        lam = tuple(lam)
        f = O[list(lam)] if lam else O.one()
        g = SP[list(lam)] if lam else SP.one()
        if both(f) == p(g): ok += 1
        else: bad += 1
print("  o_nu(W,1,-1) = sp_nu(W):  %d hold, %d fail   <-- must be 0 fail" % (ok, bad))
assert bad == 0

print("")
print("="*78)
print("THE QUESTION -- expand sp_nu(W,1,-1) in the three universal bases")
print("="*78)
for size in range(0, 7):
    for lam in Partitions(size):
        lam = tuple(lam)
        g = SP[list(lam)] if lam else SP.one()
        val = both(g)
        insp = SP(val)
        ino = O(val)
        print("  nu=%-12s  in sp: %-34s  in o: %s"
              % (str(lam), str(insp)[:34], str(ino)[:40]))


==> anc/sp_branching.sage <==
# Authors: Carles Marin + Claude (AI assistant).
# Problem 11.1, symplectic column: WHY there is no law of the orthogonal kind, and what replaces it.
#
# Section 8 rests on  o_nu(W,1,-1) = sp_nu(W): adjoining the two letters collapses the orthogonal
# universal character to a SINGLE symplectic one.  The symplectic column has no such law, and the
# reason is the general branching rule for universal symplectic functions,
#
#     sp_nu(X u Y) = sum_{gamma subset nu} sp_gamma(X) * sp_{nu/gamma}(Y),
#
# which at Y = (1,-1) makes the coefficient of sp_gamma(W) in sp_nu(W,1,-1) the value of a SKEW
# universal symplectic character at (1,-1).  For the orthogonal character those values happen to be
# concentrated on gamma = nu; for the symplectic one they are not.
#
# The rule predicts something testable without computing any skew character: the coefficient must
# depend on nu and gamma ONLY through the skew shape nu/gamma.  That is what this checks.

Sym = SymmetricFunctions(QQ)
p, O, SP = Sym.p(), Sym.o(), Sym.sp()

def addletter(f, c):
    out = p.zero()
    for rho, coeff in p(f):
        term = p.one()
        for k in rho:
            term = term * (p[k] + c^k)
        out += coeff * term
    return out

def both(f):
    return p(addletter(addletter(f, 1), -1))

def skewkey(nu, gamma):
    """the skew shape nu/gamma, normalised: the tuple of (row, first col, last col) cells."""
    g = list(gamma) + [0]*len(nu)
    cells = []
    for i, n in enumerate(nu):
        if n > g[i]:
            cells.append((i, g[i], n))
    # translate rows so the shape is read up to vertical shift
    if not cells:
        return ()
    r0 = cells[0][0]
    return tuple((r - r0, a, b) for (r, a, b) in cells)

print("="*78)
print("CONTROL -- the orthogonal identity of Section 8")
print("="*78)
ok = bad = 0
for size in range(0, 8):
    for lam in Partitions(size):
        lam = tuple(lam)
        f = O[list(lam)] if lam else O.one()
        g = SP[list(lam)] if lam else SP.one()
        if both(f) == p(g): ok += 1
        else: bad += 1
print("  o_nu(W,1,-1) = sp_nu(W): %d hold, %d fail   <-- must be 0" % (ok, bad))
assert bad == 0

print("")
print("="*78)
print("PREDICTION -- the coefficient depends only on the skew shape nu/gamma")
print("="*78)
seen = {}
clash = 0
tested = 0
for size in range(0, 9):
    for nu in Partitions(size):
        nu = tuple(nu)
        g = SP[list(nu)] if nu else SP.one()
        exp = SP(both(g))
        coeffs = {}
        for gamma, c in exp:
            coeffs[tuple(gamma)] = c
        for gamma in Partitions(size):
            gamma = tuple(gamma)
            if len(gamma) > len(nu):
                continue
            gg = list(gamma) + [0]*len(nu)
            if any(gg[i] > nu[i] for i in range(len(nu))):
                continue
        for gamma, c in coeffs.items():
            k = skewkey(nu, gamma)
            tested += 1
            if k in seen and seen[k][0] != c:
                clash += 1
                if clash <= 5:
                    print("  CLASH %s: nu=%s gives %s, nu=%s gave %s"
                          % (str(k), str(nu), c, str(seen[k][1]), seen[k][0]))
            else:
                seen.setdefault(k, (c, nu))
print("  %d coefficients over %d distinct skew shapes: %d clashes   <-- 0 confirms the rule"
      % (tested, len(seen), clash))

print("")
print("="*78)
print("THE VALUES -- sp_{nu/gamma}(1,-1) read off, by skew shape size")
print("="*78)
bysize = {}
for k, (c, nu) in seen.items():
    n = sum(b - a for (_, a, b) in k)
    bysize.setdefault(n, set()).add(c)
for n in sorted(bysize):
    print("  |nu/gamma| = %-2d : values %s" % (n, sorted(bysize[n])))


==> anc/step_law.py <==
# -*- coding: utf-8 -*-
# NOTA DEL PAQUETE.  La unica diferencia con el fichero de trabajo es la linea de import:
# las rutinas compartidas viven aqui en criterion_base.py.  Todo lo demas es identico.
"""LA LEY DE PASO -- el Lema 4.4 del paper, para clases de tamano cualquiera.

El paper enuncia el movimiento de columna solo para clases de DOS elementos, donde no hay nada
entre medias.  La seccion 8 trabaja con clases de tamano cualquiera y lo necesita en general:

    g y g' coinciden fuera de una clase y eligen alli u > v.  Entonces

        w(g') / w(g) = (-1)^{1 + B + M},

    con B = #{beta_j : v < beta_j < u}  y  M = #{x en P : v < x < u},

    donde P es el conjunto CONGELADO entero -- un valor por cada una de las t clases, o sea las
    elecciones g MAS los singletons.  Leer M solo sobre g es FALSO, y no por poco: el testigo
    minimo es beta=(4,3,2,1,0) con t=3, moviendo la clase del 1 de u=4 a v=1, donde el valor 2
    esta en medio y vive en una clase singleton.  El paper lo decia mal (2026-08-15) y este
    guion ya media bien -- el codigo usaba P y esta linea decia g.

La prueba es de la definicion: la columna congelada se desplaza B+1 posiciones, que es lo que cambia
la suma de columnas; y en la palabra de residuos la letra cruza exactamente las M letras congeladas
que hay en medio, cada cruce cambiando inv en uno.  Las B-M columnas intermedias que NO estan
congeladas no aportan letra.

SENUELO, y es el que hay que batir: (-1)^{p-q}, contando solo pasos dentro de la clase.  Ignora los
dos conteos y acierta aproximadamente la mitad de las veces -- lo cual basta para colarse en un
rango corto.  Fue mi primera version y de ahi salio una descomposicion entera equivocada.

Authors: Carles Marin, Claude (AI assistant).
"""
import sys
sys.path.insert(0, r"E:\proyectos\Curiosity\research\orbit-pair\gates")
from criterion_base import setup, all_transversals
from criterion_control import betas

CFG = [(4, 2, 13), (6, 2, 13), (3, 2, 12), (2, 2, 12), (4, 3, 12), (2, 3, 12), (5, 2, 12)]
print("=" * 96)
print("LA LEY DE PASO, corregida.  g y g' difieren solo en la clase j, valores u > v.")
print("   B = #{valores de beta estrictamente entre v y u}")
print("   M = #{valores de P  estrictamente entre v y u}   (P = los congelados, uno por clase)")
print("   CANDIDATA:  w(g')/w(g) = (-1)^{1 + B + M}")
print("   SENUELO   :  w(g')/w(g) = (-1)^{p-q}   (la que acabo de refutar; debe seguir fallando)")
print("=" * 96)
print("  t  r     casos    candidata   senuelo")
TA = TB = TOT = 0
for (t, r, W) in CFG:
    n = a = b_ = 0
    for beta in betas(t, r, W):
        st = setup(beta, t)
        if st is None:
            continue
        cl, E, Cd = st
        if not E:
            continue
        tr = all_transversals(beta, cl, r, t)
        idx = {tuple(sorted(x[0].items())): x for x in tr}
        pos = {k: {v: i + 1 for i, v in enumerate(sorted(Cd[k], reverse=True))} for k in E}
        for (sel, T, w, deg) in tr:
            P = sorted(sel.values())
            for k in E:
                for v2 in Cd[k]:
                    if v2 == sel[k]:
                        continue
                    u, v = max(sel[k], v2), min(sel[k], v2)
                    B = sum(1 for x in beta if v < x < u)
                    M = sum(1 for x in P if v < x < u)
                    s2 = dict(sel); s2[k] = v2
                    y = idx[tuple(sorted(s2.items()))]
                    n += 1
                    a += (y[2] == (-1) ** (1 + B + M) * w)
                    b_ += (y[2] == (-1) ** (pos[k][sel[k]] - pos[k][v2]) * w)
    TA += a; TB += b_; TOT += n
    print("  %2d %2d %9d %12d %9d" % (t, r, n, a, b_))
print()
print("  candidata %d/%d      senuelo %d/%d" % (TA, TOT, TB, TOT))


==> anc/theorem_full.py <==
"""
The general-m law for s_lambda(mu_m, t, 1/t), EXACT SIGN INCLUDED, with every lemma checked
separately so a failure localises.

Authors: Carles Marin, Claude (AI assistant).

Chain (all re-derived by hand, then checked here):
  L1  every nonzero m x m minor of the root-of-unity rows is (-1)^{inv(b_S)} * V,
      V = prod_{r<r'} (w^{r'} - w^r)                                  [Vandermonde, alternating]
  L2  det(x_i^{N-j}) = (-1)^{m(m-1)/2} * V * (t^m-1)(t^-m-1)(t-1/t)   [Vandermonde, split]
  L3  Phi = (-1)^{m + N(N+1)/2} * SUM_U (-1)^{j1+j2+inv} f(b_j1-b_j2)
             / [ (t^m-1)(t^-m-1)(t-1/t) ]                            [Laplace along the m rows]
  L4  lambda_ij = lambda_11 * eps_i * delta_j,  eps = delta = (+1,-1) [column-move argument]
  L5  SUM_{eps,delta} eps*delta*f(c+eps*p+delta*q) = f(c)f(p)f(q)
  L5' f(2u) - f(2u+2v) + f(2v) = -f(u)f(v)f(u+v)                      [the size-3 profile]
  ==> THEOREM   Phi = eps * prod_i sinh(d_i theta/2) / [sinh(m theta/2)^2 sinh(theta)]
                eps = (-1)^{m + (m+2)(m+3)/2} * lambda_11 * sgn(a1+a2-b1-b2)
"""
from mpmath import mp, mpf, mpc, exp, sinh, pi
from law_control import mydet, partitions

mp.dps = 40


def f(x, theta):
    return exp(x * theta) - exp(-x * theta)


def inv_count(word):
    return sum(1 for i in range(len(word)) for j in range(i + 1, len(word)) if word[i] > word[j])


def setup(lam, m):
    """beta-set, residue classes, and the (A,B) profile. Returns None if a class is empty."""
    N = m + 2
    lam = list(lam) + [0] * (N - len(lam))
    beta = [lam[j] + N - 1 - j for j in range(N)]          # strictly decreasing, column j -> beta[j]
    cls = {}
    for j, b in enumerate(beta):
        cls.setdefault(b % m, []).append(j)                 # columns, already increasing
    if len(cls) < m:
        return None
    big = [v for v in cls.values() if len(v) >= 2]
    if len(big) == 1:                                       # one class of size 3: A={p,q}, B={q,r}
        j1, j2, j3 = big[0]
        Acols, Bcols = (j1, j2), (j2, j3)
    else:                                                   # two classes of size 2
        big.sort()
        Acols, Bcols = tuple(big[0]), tuple(big[1])
    return beta, Acols, Bcols


def lambda11(beta, Acols, Bcols, N):
    """the single Laplace-times-sorting sign of the (a1,b1) term"""
    jA, jB = Acols[0], Bcols[0]
    if jA == jB:
        return None
    S = [j for j in range(N) if j not in (jA, jB)]
    m = N - 2
    word = [beta[j] % m for j in S]
    s = (-1) ** ((jA + 1) + (jB + 1) + inv_count(word))      # 1-indexed columns
    a1, b1 = beta[jA], beta[jB]
    return s * (1 if a1 > b1 else -1)


def closed_form(lam, m, theta):
    """the THEOREM: value with explicit sign, or 0."""
    st = setup(lam, m)
    if st is None:
        return mpc(0)
    beta, Acols, Bcols = st
    N = m + 2
    a1, a2 = beta[Acols[0]], beta[Acols[1]]
    b1, b2 = beta[Bcols[0]], beta[Bcols[1]]
    d = (a1 - a2, b1 - b2, abs(a1 + a2 - b1 - b2))
    if d[2] == 0:
        return mpc(0)
    l11 = lambda11(beta, Acols, Bcols, N)
    sgn_c = 1 if (a1 + a2 - b1 - b2) > 0 else -1
    eps = (-1) ** (m + (m + 2) * (m + 3) // 2) * l11 * sgn_c
    val = (sinh(d[0] * theta / 2) * sinh(d[1] * theta / 2) * sinh(d[2] * theta / 2)
           / (sinh(m * theta / 2) ** 2 * sinh(theta)))
    return eps * val


def phi_bialternant(lam, m, theta):
    N = m + 2
    t = exp(theta)
    w = exp(2j * pi / m)
    xs = [w ** k for k in range(m)] + [t, 1 / t]
    lam = list(lam) + [0] * (N - len(lam))
    beta = [lam[j] + N - 1 - j for j in range(N)]
    num = [[xs[i] ** beta[j] for j in range(N)] for i in range(N)]
    den = [[xs[i] ** (N - 1 - j) for j in range(N)] for i in range(N)]
    return mydet(num, N) / mydet(den, N)


def check_L1_L2(m, theta):
    """L1 on every m-subset of a sample beta; L2 outright."""
    N = m + 2
    t = exp(theta)
    w = exp(2j * pi / m)
    V = mpc(1)
    for r in range(m):
        for rp in range(r + 1, m):
            V *= (w ** rp - w ** r)
    # L2
    xs = [w ** k for k in range(m)] + [t, 1 / t]
    den = [[xs[i] ** (N - 1 - j) for j in range(N)] for i in range(N)]
    lhs = mydet(den, N)
    rhs = (-1) ** (m * (m - 1) // 2) * V * (t ** m - 1) * (t ** (-m) - 1) * (t - 1 / t)
    ok2 = abs(lhs - rhs) < 1e-20
    # L1 over a batch of beta-sets
    import itertools
    ok1 = True
    n1 = 0
    for lam in partitions(6, N) + partitions(9, N):
        lamp = list(lam) + [0] * (N - len(lam))
        beta = [lamp[j] + N - 1 - j for j in range(N)]
        for S in itertools.combinations(range(N), m):
            M = [[w ** (k * beta[j]) for j in S] for k in range(m)]
            dM = mydet(M, m)
            word = [beta[j] % m for j in S]
            if len(set(word)) < m:
                if abs(dM) > 1e-18:
                    ok1 = False
            else:
                if abs(dM - (-1) ** inv_count(word) * V) > 1e-18:
                    ok1 = False
                n1 += 1
    return ok1, ok2, n1


def check_L4(lam, m):
    """lambda_ij = lambda_11 * eps_i * delta_j, on disjoint (2,2) profiles."""
    st = setup(lam, m)
    if st is None:
        return None
    beta, Acols, Bcols = st
    if len(set(Acols) & set(Bcols)) > 0:
        return None                                          # size-3 profile: handled by L5'
    N = m + 2
    l11 = lambda11(beta, Acols, Bcols, N)
    for i in (0, 1):
        for j in (0, 1):
            lij = lambda11(beta, (Acols[i],) * 2, (Bcols[j],) * 2, N)
            if lij != l11 * (-1) ** i * (-1) ** j:
                return False
    return True


def check_L5(theta):
    c, p, q = mpf("1.3"), mpf("0.7"), mpf("2.1")
    s = sum(e * d * f(c + e * p + d * q, theta) for e in (1, -1) for d in (1, -1))
    ok5 = abs(s - f(c, theta) * f(p, theta) * f(q, theta)) < 1e-20
    u, v = mpf("0.9"), mpf("1.7")
    s2 = f(2 * u, theta) - f(2 * u + 2 * v, theta) + f(2 * v, theta)
    ok5p = abs(s2 + f(u, theta) * f(v, theta) * f(u + v, theta)) < 1e-20
    return ok5, ok5p


def run():
    theta = mpf("0.41")
    print("== lemmas ==")
    ok5, ok5p = check_L5(theta)
    print(f"  L5  {ok5}    L5' (size-3 identity)  {ok5p}")
    for m in range(2, 7):
        ok1, ok2, n1 = check_L1_L2(m, theta)
        print(f"  m={m}:  L1 {ok1} ({n1} nonzero minors)   L2 {ok2}")

    print("== L4, and the THEOREM with its exact sign ==")
    tot = zeros = bad_sign = bad_mag = 0
    l4ok = l4n = 0
    for m in range(2, 8):
        N = m + 2
        maxsize = {2: 14, 3: 14, 4: 13, 5: 12, 6: 11, 7: 10}[m]
        for n in range(0, maxsize + 1):
            for lam in partitions(n, N):
                r4 = check_L4(lam, m)
                if r4 is not None:
                    l4n += 1
                    l4ok += bool(r4)
                phi = phi_bialternant(lam, m, theta)
                cf = closed_form(lam, m, theta)
                if abs(cf) < 1e-18:
                    if abs(phi) > 1e-12:
                        bad_mag += 1
                    else:
                        zeros += 1
                    continue
                dif = abs(phi - cf)
                if dif < 1e-15 * max(1, abs(cf)):
                    tot += 1
                elif abs(phi + cf) < 1e-15 * max(1, abs(cf)):
                    bad_sign += 1
                else:
                    bad_mag += 1
        print(f"  through m={m}:  exact match {tot}   zeros {zeros}   "
              f"WRONG SIGN {bad_sign}   WRONG MAGNITUDE {bad_mag}   L4 {l4ok}/{l4n}")
    print()
    print(f"THEOREM, sign included: {tot} exact matches, {zeros} zeros, "
          f"{bad_sign} sign failures, {bad_mag} magnitude failures.  L4: {l4ok}/{l4n}")


if __name__ == "__main__":
    run()


==> anc/thm_main_independent.py <==
# -*- coding: utf-8 -*-
# Authors: Carles Marin, Claude (AI assistant).
"""Verificacion INDEPENDIENTE del Teorema 3.1, escrita solo desde su enunciado.

Escrita el 2026-08-15 durante el repaso con lente de arbitro: NO usa ningun guion ni ninguna salida
del repositorio, solo el enunciado impreso del teorema y la definicion de bialternante.

Lado izquierdo : el bialternante s_lambda(1, zeta, ..., zeta^{t-1}, z, 1/z), a 60 digitos.
Lado derecho   : eps_lambda * sinh(d1 th/2) sinh(d2 th/2) sinh(d3 th/2) / (sinh^2(t th/2) sinh th),
                 con d1,d2,d3 y eps leidos del beta set como dice el teorema, y eps por eq:sign.

No se usa nada del repositorio: ni sus guiones, ni sus salidas.  Controles al final.
"""
import itertools
import mpmath as mp

mp.mp.dps = 60


def inv_count(w):
    return sum(1 for a in range(len(w)) for b in range(a + 1, len(w)) if w[a] > w[b])


def bialternant(beta, alphabet):
    N = len(beta)
    num = mp.matrix(N, N)
    den = mp.matrix(N, N)
    for i in range(N):
        for j in range(N):
            num[i, j] = alphabet[i] ** beta[j]
            den[i, j] = alphabet[i] ** (N - 1 - j)
    return mp.det(num) / mp.det(den)


def closed_form(beta, t, z):
    """Devuelve (valor, etiqueta) segun el Teorema 3.1 leido literalmente."""
    N = len(beta)
    cls = {}
    for j, b in enumerate(beta):
        cls.setdefault(b % t, []).append((b, j))
    if len(cls) < t:
        return mp.mpf(0), "degenerado"
    exc = sorted(i for i in cls if len(cls[i]) >= 2)
    if len(exc) == 2:
        rA, rB = exc                                     # r_A <= r_B
        A = sorted(cls[rA], reverse=True)                # [(a1,jA1),(a2,.)]
        B = sorted(cls[rB], reverse=True)
    else:
        i0 = exc[0]
        p, q, r = sorted(cls[i0], reverse=True)          # p>q>r
        rA = rB = i0
        A, B = [p, q], [q, r]
    a1, jA1 = A[0]
    a2, _ = A[1]
    b1, jB1 = B[0]
    b2, _ = B[1]
    d1 = a1 - a2
    d2 = b1 - b2
    dt3 = a1 + a2 - b1 - b2
    d3 = abs(dt3)
    if dt3 == 0:
        return mp.mpf(0), "concentrico"
    S = [j for j in range(N) if j not in (jA1, jB1)]
    bS = [beta[j] % t for j in S]
    sgn = lambda x: (1 if x > 0 else (-1 if x < 0 else 0))
    eps = ((-1) ** (t + (N + 1) * N // 2)
           * (-1) ** ((jA1 + 1) + (jB1 + 1) + inv_count(bS))
           * sgn(a1 - b1) * sgn(dt3))
    th = mp.log(z)
    val = (eps * mp.sinh(d1 * th / 2) * mp.sinh(d2 * th / 2) * mp.sinh(d3 * th / 2)
           / (mp.sinh(t * th / 2) ** 2 * mp.sinh(th)))
    return val, "formula"


def partitions(maxsize, maxlen):
    out = []
    def rec(rem, mx, cur):
        out.append(tuple(cur))
        if not rem or len(cur) == maxlen:
            return
        for k in range(min(rem, mx), 0, -1):
            rec(rem - k, k, cur + [k])
    for s in range(maxsize + 1):
        rec(s, s, [])
    return sorted(set(out))


ZS = [mp.mpf(3) / 2, mp.mpf(7) / 5, mp.mpf(11) / 4]
print("  t  |lam|<=   formas   ceros   comprobadas   FALLOS")
grand_fail = 0
GT = GZ = 0
for t, MS in ((2, 12), (3, 12), (4, 11), (5, 10), (6, 9)):
    N = t + 2
    nf = nz = nc = bad = 0
    for lam in partitions(MS, N):
        L = list(lam) + [0] * (N - len(lam))
        beta = [L[j] + N - 1 - j for j in range(N)]
        nf += 1
        ok = True
        for z in ZS:
            alphabet = [mp.exp(2j * mp.pi * k / t) for k in range(t)] + [mp.mpf(z), 1 / mp.mpf(z)]
            lhs = bialternant(beta, beta and beta or beta) if False else bialternant(beta, alphabet)
            rhs, tag = closed_form(beta, t, z)
            if abs(lhs - rhs) > mp.mpf(10) ** (-25) * max(1, abs(lhs)):
                ok = False
        if not ok:
            bad += 1
            if bad <= 2:
                print("      FALLO lambda=%s beta=%s" % (lam, beta))
        _, tag = closed_form(beta, t, ZS[0])
        if tag != "formula":
            nz += 1
        nc += 1
    grand_fail += bad
    GT += nf
    GZ += nz
    print("  %2d %6d %8d %7d %13d %8d" % (t, MS, nf, nz, nc, bad))
print()
print("TOTAL: %d formas comprobadas, %d ceros, 5 configuraciones" % (GT, GZ))
print("TOTAL FALLOS: %d" % grand_fail)

# --- control: la formula TIENE que fallar si le cambio el signo a eps en una forma no nula
print()
print("CONTROL (tiene que fallar): mismo test con eps forzado a +1 siempre")
bad2 = 0
tested = 0
for t, MS in ((3, 9), (4, 9)):
    N = t + 2
    for lam in partitions(MS, N):
        L = list(lam) + [0] * (N - len(lam))
        beta = [L[j] + N - 1 - j for j in range(N)]
        rhs, tag = closed_form(beta, t, ZS[0])
        if tag != "formula":
            continue
        tested += 1
        z = ZS[0]
        alphabet = [mp.exp(2j * mp.pi * k / t) for k in range(t)] + [mp.mpf(z), 1 / mp.mpf(z)]
        lhs = bialternant(beta, alphabet)
        forced = abs(rhs)                       # eps := +1
        if abs(lhs - forced) > mp.mpf(10) ** (-25) * max(1, abs(lhs)):
            bad2 += 1
print("  el control falla en %d de %d formas no nulas (si fuera 0, el test no mide el signo)" % (bad2, tested))


==> anc/typeD_residue.sage <==
# The residue class reduced by exact linear algebra, not by hunting King 1971.
#
# FJKW (math-ph/0508034, source read): "Classically one has only two cases dealt with by
# case-by-case studies [King 1971]. The general theory, having infinitely many cases, needs a not
# yet available formalism." So there is no general statement to find -- but their METHOD is to
# express non-standard characters in terms of standard ones using the determinant character, case
# by case. That is exactly what can be done here, exactly, by linear algebra.
#
# From typeD_rule.sage, on our coset alphabet A, the exact table is:
#   standard, self-associate (nu'_1 = N/2)  -> o_nu(A) = 0     (41/41)
#   standard, otherwise                     -> o_nu(A) != 0    (59/59)
#   standard with nu'_1 > N/2               -> o_nu = +- o_{nu*}  (23/23)
#   NON-standard (nu'_1 + nu'_2 > N)        -> 85 of 106 vanish; 21 do NOT   <-- THE RESIDUE
#
# The residue is what broke (C-univ). Here each residue value is expressed in the basis
#   B = { o_mu(A) : mu standard, mu'_1 < N/2 }
# by solving a linear system over Q. If the coefficients come out as small integers, that IS the
# missing rule, in the only form we need it.
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    zs = R.gens()
    A = [R(1), R(-1)]
    for z in zs:
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    N = len(A)
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return R(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()

def o_at(nu, R, A):
    tot = R(0)
    for mu, co in s(o(list(nu))):
        tot += R(QQ(co)) * schur_at(list(mu), R, A)
    return tot

def conj12(nu):
    c = list(Partition(list(nu)).conjugate())
    return (c[0] if c else 0), (c[1] if len(c) > 1 else 0)

def vec(p, R, mons):
    d = {} if p == 0 else {tuple(k) if hasattr(k, '__iter__') else (k,): QQ(v)
                           for k, v in p.dict().items()}
    return [d.get(m, QQ(0)) for m in mons]

for r in [1, 2]:
    N = 2 * r + 2
    half = N // 2
    R, A = alphabet(r)
    DMAX = 10 if r == 1 else 8
    print("=" * 76)
    print("r=%d  N=%d  half=%d" % (r, N, half))

    basis_nu, residue_nu, vals = [], [], {}
    for d in range(0, DMAX + 1):
        for nu in Partitions(d):
            k = tuple(nu)
            v = o_at(k, R, A)
            vals[k] = v
            c1, c2 = conj12(k)
            if c1 + c2 <= N and c1 < half:
                basis_nu.append(k)
            elif c1 + c2 > N and v != 0:
                residue_nu.append(k)
    print("  basis (standard, nu'_1 < half): %d ;  residue (non-standard, nonzero): %d"
          % (len(basis_nu), len(residue_nu)))

    mons = sorted(set(m for k in vals for m in
                      ([] if vals[k] == 0 else
                       [tuple(x) if hasattr(x, '__iter__') else (x,) for x in vals[k].dict()])))
    Bm = matrix(QQ, [vec(vals[k], R, mons) for k in basis_nu]).transpose()
    print("  basis rank: %d of %d columns" % (Bm.rank(), len(basis_nu)))

    print("  reductions of the residue, solved exactly:")
    intcoef = allsolved = 0
    for k in residue_nu:
        try:
            sol = Bm.solve_right(vector(QQ, vec(vals[k], R, mons)))
        except ValueError:
            print("     nu=%-22s NOT in the span of the standard values" % str(k))
            continue
        allsolved += 1
        terms = [(basis_nu[i], sol[i]) for i in range(len(basis_nu)) if sol[i] != 0]
        if all(c.denominator() == 1 for _, c in terms):
            intcoef += 1
        c1, c2 = conj12(k)
        pretty = " + ".join("%s*o%s" % (c, str(mu)) for mu, c in terms) if terms else "0"
        print("     nu=%-20s (c1,c2)=(%d,%d)  ->  %s" % (str(k), c1, c2, pretty[:96]))
    print("  residue values inside the standard span: %d/%d ; with INTEGER coefficients: %d"
          % (allsolved, len(residue_nu), intcoef))


==> anc/typeD_rule.sage <==
# The type-D specialization rule, DERIVED from our own alphabet instead of hunted down.
#
# Koike-Terada Prop 2.4.1 (primary source, confirmed): pi_{O(2n)}(chi_O(lam)) = 0 or
# +- chi_{O(2n)}(mu), mu obtained from lam "by the procedure for type D". Our scan lost the
# explicit procedure to OCR, King 1971 is not open access, and neither 2208.05526 (Jing-Li-Wang,
# skew symplectic/orthogonal Schur functions) nor 2209.00767 restates it.
#
# But we do not need the general rule -- we need it for OUR alphabet, and there it is computable.
# o_nu(A) is obtained honestly from the Schur expansion of the universal character, since the
# specialization homomorphism IS evaluation at the alphabet and s_mu(A) = 0 whenever ell(mu) > N.
#
# My earlier reading ("non-standard => 0, otherwise o_nu = -o_{nu*}") was fitted to nu with
# |nu| <= 8 and it is FALSE -- unstable_criterion.sage disagreed with the exact object in both
# directions. So this time: tabulate EVERY nu in a complete range, classify by the invariants the
# rule is supposed to use (nu'_1, nu'_1 + nu'_2, self-associate or not), and read the rule off the
# table rather than guess it.
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    zs = R.gens()
    A = [R(1), R(-1)]
    for z in zs:
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    N = len(A)
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return R(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()

def o_at(nu, R, A):
    tot = R(0)
    for mu, co in s(o(list(nu))):
        tot += R(QQ(co)) * schur_at(list(mu), R, A)
    return tot

def conj12(nu, N):
    c = list(Partition(list(nu)).conjugate())
    c1 = c[0] if len(c) > 0 else 0
    c2 = c[1] if len(c) > 1 else 0
    return c1, c2

def associate(nu, N):
    c = list(Partition(list(nu)).conjugate())
    first = N - (c[0] if c else 0)
    rest = c[1:]
    if first < 0 or first < (rest[0] if rest else 0):
        return None
    return tuple(Partition([first] + rest).conjugate())

for r in [1, 2]:
    N = 2 * r + 2
    half = N // 2
    R, A = alphabet(r)
    print("=" * 76)
    print("r=%d  N=%d  half=%d   the type-D table on our coset alphabet" % (r, N, half))
    vals = {}
    DMAX = 10 if r == 1 else 8
    for d in range(0, DMAX + 1):
        for nu in Partitions(d):
            vals[tuple(nu)] = o_at(tuple(nu), R, A)

    # classify
    buckets = {}
    for nu, v in vals.items():
        c1, c2 = conj12(nu, N)
        std = (c1 + c2 <= N)
        selfassoc = (c1 == half)
        key = ('standard' if std else 'NON-standard',
               'selfassoc' if selfassoc else ('c1<half' if c1 < half else 'c1>half'))
        buckets.setdefault(key, [0, 0])
        buckets[key][0] += 1
        if v == 0:
            buckets[key][1] += 1
    print("  bucket                                  count   of which o_nu(A)=0")
    for k in sorted(buckets, key=str):
        n, z = buckets[k]
        print("    %-38s %5d   %5d %s" % (str(k), n, z, "(ALL)" if z == n else ""))

    # for the nonzero ones with c1 > half, is o_nu = +- o_{associate}?
    print("  labels with c1 > half and o_nu(A) != 0 : does the associate relation hold?")
    ok = fail = noass = 0
    examples = []
    for nu, v in vals.items():
        c1, c2 = conj12(nu, N)
        if v == 0 or c1 <= half:
            continue
        st = associate(nu, N)
        if st is None or st not in vals:
            noass += 1
            if len(examples) < 6:
                examples.append((nu, 'no associate in range', None))
            continue
        w = vals[st]
        if v == -w:
            ok += 1
        elif v == w:
            ok += 1
        else:
            fail += 1
            if len(examples) < 6:
                examples.append((nu, st, 'MISMATCH'))
    print("    associate relation holds: %d ; fails: %d ; associate unavailable: %d"
          % (ok, fail, noass))
    for e in examples:
        print("      ", e)

    # the honest statement: which invariants predict o_nu(A) = 0 ?
    print("  zero-prediction test: is  (c1+c2 > N) or (c1 == half)  exactly the zero set?")
    wrong = [(nu, conj12(nu, N), vals[nu] == 0) for nu in vals
             if ((conj12(nu, N)[0] + conj12(nu, N)[1] > N) or (conj12(nu, N)[0] == half))
             != (vals[nu] == 0)]
    print("    counterexamples: %d" % len(wrong))
    for w in wrong[:10]:
        print("      nu=%-20s (c1,c2)=%s  o_nu(A)==0: %s" % (str(w[0]), str(w[1]), w[2]))


==> anc/unstable_closed.sage <==
# The unstable-range criterion, with the full reduction in place.
#
# Pieces, all now derived and verified (typeD_rule.sage, typeD_residue.sage):
#   basis            B = { o_mu(A) : mu standard, mu'_1 < N/2 }  -- LINEARLY INDEPENDENT (full rank)
#   standard, mu'_1 = N/2 (self-associate)        -> o = 0
#   standard, mu'_1 > N/2                         -> o = +- o_{associate}
#   non-standard                                  -> o = 0, or +-1 times a single basis element
#
# Since s_lam = sum_nu c_nu o_nu is universal (no stable range), reducing every label gives
#     Psi_lam = sum_{mu in B} C_mu(lam) * o_mu(A),   C_mu an explicit signed sum of the c_nu,
# and B independent gives the exact, range-free criterion
#     Psi_lam = 0   <=>   C_mu(lam) = 0 for every mu in B.
#
# The reduction map is built by solving each label against B once, then applied to every lambda.
# Tested against the exact object in BOTH ranges.
#
# Carles Marin + Claude (AI assistant).

Sym = SymmetricFunctions(QQ); s = Sym.s(); o = Sym.o()

def alphabet(r):
    R = LaurentPolynomialRing(QQ, ['z%d' % i for i in range(1, r + 1)])
    zs = R.gens()
    A = [R(1), R(-1)]
    for z in zs:
        A += [z, z**-1]
    return R, A

def schur_at(lam, R, A):
    N = len(A)
    L = list(lam) + [0] * max(0, N - len(lam))
    if len([x for x in lam if x > 0]) > N:
        return R(0)
    L = L[:N]
    D = max(L[0], 1) + N + 1
    PK = PowerSeriesRing(R, 'u', default_prec=D + 2); u = PK.gen()
    G = prod(1 / (1 - a * u) for a in A)
    h = [G[k] for k in range(D + 1)]
    H = lambda k: R(0) if k < 0 else h[k]
    return matrix(R, N, N, lambda i, j: H(L[i] - i + j)).det()

def o_at(nu, R, A):
    tot = R(0)
    for mu, co in s(o(list(nu))):
        tot += R(QQ(co)) * schur_at(list(mu), R, A)
    return tot

def conj12(nu):
    c = list(Partition(list(nu)).conjugate())
    return (c[0] if c else 0), (c[1] if len(c) > 1 else 0)

def vecof(p, mons):
    d = {} if p == 0 else {tuple(k) if hasattr(k, '__iter__') else (k,): QQ(v)
                           for k, v in p.dict().items()}
    return [d.get(m, QQ(0)) for m in mons]

def run(r, LMAX):
    N = 2 * r + 2
    half = N // 2
    R, A = alphabet(r)
    DMAX = LMAX
    vals = {}
    for d in range(0, DMAX + 1):
        for nu in Partitions(d):
            vals[tuple(nu)] = o_at(tuple(nu), R, A)
    basis = [k for k in vals if conj12(k)[0] + conj12(k)[1] <= N and conj12(k)[0] < half]
    mons = sorted(set(m for k in vals if vals[k] != 0
                      for m in [tuple(x) if hasattr(x, '__iter__') else (x,) for x in vals[k].dict()]))
    Bm = matrix(QQ, [vecof(vals[k], mons) for k in basis]).transpose()
    rk = Bm.rank()
    # reduction map: every label -> coordinates in the basis
    red = {}
    unresolved = []
    for k in vals:
        if vals[k] == 0:
            red[k] = None
            continue
        try:
            sol = Bm.solve_right(vector(QQ, vecof(vals[k], mons)))
        except ValueError:
            unresolved.append(k); continue
        red[k] = {basis[i]: sol[i] for i in range(len(basis)) if sol[i] != 0}
    print("=" * 74)
    print("r=%d N=%d : basis %d (rank %d), labels reduced %d, unresolved %d"
          % (r, N, len(basis), rk, len(red), len(unresolved)))
    if unresolved:
        print("   unresolved:", unresolved[:6])

    bad = []
    nst = nun = 0
    for tot in range(0, LMAX + 1):
        for lam in Partitions(tot, max_length=N):
            ell = len([x for x in lam if x > 0])
            if ell <= half:
                nst += 1
            else:
                nun += 1
            C = {}
            ok = True
            for nu, cc in o(s(Partition(list(lam)))):
                k = tuple(nu)
                if k not in red:
                    ok = False; break
                if red[k] is None:
                    continue
                for mu, coef in red[k].items():
                    C[mu] = C.get(mu, QQ(0)) + QQ(cc) * coef
            if not ok:
                continue
            crit = all(v == 0 for v in C.values())
            z = (schur_at(lam, R, A) == 0)
            if crit != z:
                bad.append((tuple(lam), ell, crit, z))
    print("   shapes: %d stable, %d unstable" % (nst, nun))
    print("   criterion vs exact object -- disagreements: %d" % len(bad))
    for b in bad[:8]:
        print("      lam=%-20s ell=%d crit=%s exact=%s" % (str(b[0]), b[1], b[2], b[3]))
    return len(bad)

t = 0
t += run(1, 10)
t += run(2, 9)
print("\nTOTAL disagreements: %d" % t)
if t == 0:
    print("=> the criterion is EXACT in both ranges. The unstable range is closed as a TOOL:")
    print("   Psi_lam = 0 <=> C_mu(lam) = 0 for all mu in an independent basis, with every")
    print("   modification derived rather than assumed.")

